AccretionLink: On-Device Auditing of Exposure-Control Attacks on Attribute Inference

Exposure control lets an adversary rank authentic public posts to strengthen private-attribute inference without altering content. AccretionLink defines confidentiality and integrity games for this attack, models bounded selection odds through partial identification, and constructs dependence-aware time-uniform e-processes. On 52 held-out synthetic profiles, odds-four selection reduced aggregate negative log likelihood at every horizon. At eight posts the advantage was 0.01595 nats (95% CI [0.00890, 0.02336]), three of four target effects survived Holm adjustment, and label-blind model-guided selection caused 6/109 high-confidence false reversals. On 142 PAN15 test profiles, exploratory selection produced a 0.01227-nat advantage but no reversal. A separate TF-IDF selector retained a 0.01470-nat advantage against the unchanged G5 target, while matched identity shuffling did not reproduce it. Pixel 10 encoded all 1,622 held-out posts once with a fallback-free Tensor G5 graph. A P-256 checkpoint authenticated the selected-replay, actual-model, native-report, and operation digests; local KeyInfo identified the signing key as StrongBox-backed.

==> anc/README.md <==
# AccretionLink ancillary material

This directory accompanies the manuscript source. It contains the statistical
implementation, experiment contracts, tests, selected Android source, and
compact machine-readable evidence used for the reported results.

## Layout

- `code/experiments/` contains the selection, posterior-head, metric, and
  held-out evaluation implementation.
- `code/scripts/` contains data preparation, full-repository freeze utilities,
  device-evidence verification, and artifact-integrity utilities. The
  repository-level arXiv archive builder is intentionally not nested inside
  its own output.
- `code/configs/` contains executable configurations and JSON schemas.
- `code/models/` contains model and deployment contracts only.
- `code/tests/` contains the mathematical and artifact-integrity tests.
- `code/android/` contains the application and native source that perform the
  registered on-device security operation. Vendor libraries and model files
  are deliberately absent.
- `data/` contains acquisition and checksum manifests, not participant or
  synthetic-profile records.
- `results/` contains aggregate held-out, candidate-freeze, device, eICU, and
  exploratory PAN15 evidence, including the post-hoc cross-model selector
  control and its pre-scoring freeze. It also contains the exact exported
  AuditTranscript v2 checkpoint and exact Tensor G5 native execution report
  used by the on-device security operation. Profile-level replay records, raw
  text, fitted vocabularies, and embeddings are not distributed.
- `results/posttest_security_hardening_manifest.json` preserves the exact
  pre-test engine digest while identifying the separate production verifier
  added after the registered test results. It records result invariance and
  the hashes of the runtime-bound Pixel 10 evidence; it does not present the
  later verifier as preregistered.
  Repository-relative paths in that disclosure identify the retained local
  evidence set. The screenshot path maps to the byte-identical manuscript
  figure; only the human-readable verification log is not redistributed. The
  exact checkpoint and native report needed by the machine verifier are
  redistributed below.
- `SOURCE_MANIFEST.json` records the SHA-256 digest and size of every other
  file in this ancillary directory and every manuscript source in the archive.

## Software checks

Create a clean Python environment, then run:

```sh
cd anc/code
python -m pip install -r configs/requirements.txt
python -m pytest tests
```

The tests exercise the sequential selection rule, posterior head, uncertainty
calculations, freeze contract, PAN15 cross-model control, tokenizer contract,
checkpoint chain and signature, evidence binding, and package exclusions.

The Android checkpoint verifier uses only the Python standard library. From
`anc/code` in an extracted archive, run:

```sh
python scripts/verify_audit_checkpoint.py
```

It reconstructs every length-prefixed canonical record, checks the SHA-256
chain and root, verifies the checkpoint's P-256 ECDSA signature against the
published SPKI SHA-256 pin, and requires every record to bind the exact native
execution-report bytes and the same model digest. The model executable is not
redistributed. An authorized copy can be checked as well with
`--model /path/to/embeddinggemma-300M_seq256_mixed-precision.google.tensor_g5.tflite`.
Supplying a different trusted key is an explicit operation through
`--trusted-spki-sha256`; the embedded key is never accepted without a pin.
This verifies the exported record under that key; it does not provide remote
key attestation, independently prove the exported `key_security_level` label,
or prove model correctness.

## Full experiment prerequisites

The complete held-out run additionally requires the source datasets and the
gated EmbeddingGemma/Tensor G5 artifacts. They must be obtained independently
from their publishers under the applicable access conditions and placed using
the paths documented by `data/DATA_MANIFEST.md` and the JSON contracts. The
archive does not redistribute those materials. The included aggregate reports
retain the source-artifact hashes needed to compare an authorized rerun with
the manuscript result.

The Android source records an NPU-only request, rejects fallback, verifies the
registered replay digest, recomputes profile aggregates, checks the Holm
decisions and integrity counts, and seals the resulting operation digest. A
complete Android build additionally requires the LiteRT and Google Tensor
runtime packages identified in the source configuration; those binaries are
not part of this archive.

The byte-exact `SecurityOperationEngine.java` remains in the source solely to
preserve its pre-test freeze. Production UI code invokes the separately named
post-test `SecurityReplayVerifier.java`; the disclosure manifest binds both
files and states that the registered model, selection rule, metrics, split,
predictions, and statistical outputs were unchanged.

## Deliberate exclusions

No raw SynthPAI, PAN15, or eICU records, profile-level held-out replay,
embedding archive, model weights, AOT executable, tokenizer model, APK, AAB,
AAR, shared library, device identifier, credential, build cache, log, or
compiled manuscript is included. The PAN15 aggregate is explicitly
exploratory, uses benchmark-provided age groups, and cannot establish how those
labels were originally collected.


==> anc/SOURCE_MANIFEST.json <==
{
  "archive_timestamp_utc": "1980-01-01T00:00:00Z",
  "entries": {
    "anc/README.md": {
      "sha256": "a4279561d864707ff3e849b808c5fc1339a53962dbf70f18a567c6011ebd5d67",
      "size_bytes": 5434
    },
    "anc/code/LICENSE": {
      "sha256": "2f6be21b68aa8035fbaeec6233022b8036bd52c6b0bc05e002671d5d2136b381",
      "size_bytes": 782
    },
    "anc/code/THIRD_PARTY_NOTICES.md": {
      "sha256": "fc6c94d3d73816507a3fe587487cf8252de7b6cd7f39c7e05a9129ff816b84de",
      "size_bytes": 1685
    },
    "anc/code/android/app/build.gradle.kts": {
      "sha256": "f3cde5e2bfb1a142f1c7fd8fb3c58ea351f23392c9fa5d025eab41605a84f791",
      "size_bytes": 3602
    },
    "anc/code/android/app/proguard-rules.pro": {
      "sha256": "fa92dcc5e1a9d875556ee530fa8604a5a83c7ea05b7c3909685afe56e87b98fa",
      "size_bytes": 48
    },
    "anc/code/android/app/src/androidTest/java/dev/accretionlink/audit/inference/G5ExternalRawExtractorDeviceTest.java": {
      "sha256": "ad25411f8bd2323b18025b44411f6e91436f434def94304e849c1459eef4bb36",
      "size_bytes": 15783
    },
    "anc/code/android/app/src/main/AndroidManifest.xml": {
      "sha256": "3c051b706abc088ac9022fded6b3e259db39aa5aa9b2c1be237f3d57aca46a00",
      "size_bytes": 1070
    },
    "anc/code/android/app/src/main/assets/academic/registered_experiment.json": {
      "sha256": "0692cba0973ce6ba7493e798125ea3a373d29153ff981d54155f3d171dea81b3",
      "size_bytes": 2591
    },
    "anc/code/android/app/src/main/assets/academic/tensor_g5_execution.json": {
      "sha256": "b30d942cd6337c0ede50e834ff555495076305591c8056e98c10b8b371af2c29",
      "size_bytes": 2725
    },
    "anc/code/android/app/src/main/cpp/CMakeLists.txt": {
      "sha256": "03c114893b37380fe96cce5fa43e9898cb92b7433a584b49a797e1a087676dbd",
      "size_bytes": 1991
    },
    "anc/code/android/app/src/main/cpp/litert_async_jni.cpp": {
      "sha256": "4a9f3f8172bc530fa437ec08aa24259f017908c6559fb4728354374c1ec6c678",
      "size_bytes": 25995
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/LITERT_SDK_PROVENANCE.md": {
      "sha256": "6b563ffe441171823adbed7c2757e97957a31ffe23bb11091b635cf4973c768b",
      "size_bytes": 660
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/build_common/build_config.h.in": {
      "sha256": "50201bd0f8b5b504322f2fd65c9535c685f633b77d6526e400adaaa245ac46cc",
      "size_bytes": 595
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/internal/litert_logging.cc": {
      "sha256": "221b8058b076b70c1de8848cca81cd1b6b6fab62b180b3bc625722bf157f2f20",
      "size_bytes": 11154
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/internal/litert_logging.h": {
      "sha256": "69bad1fda590ad1afa659159f9fd39cf27a823b487e071230060472165a479e3",
      "size_bytes": 5518
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/internal/litert_options_helper.h": {
      "sha256": "2a7a07f4c9c602bd30b992c9988c1678437b0768ff0469b1babd4f42c05c701a",
      "size_bytes": 1363
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/internal/litert_runtime_c_api.h": {
      "sha256": "bcab38dc4ac75b34ece624cecee78be81a83b19546df1d5da29f82d7327c13b9",
      "size_bytes": 41127
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/internal/litert_scheduling_info.h": {
      "sha256": "b9076085c64234d90f693cd9017329652bcff605858f084771d4ddd0af37e9ca",
      "size_bytes": 3692
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_any.h": {
      "sha256": "e10779327820f395eaad8ab6984f9f763943c07b0f17a18f3dbadd3d431f91dd",
      "size_bytes": 2085
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_common.h": {
      "sha256": "d88a3ac6c7131bb5b0587187e3196b1648bfc0f23473c29fa683a78dfae73ba8",
      "size_bytes": 14194
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_compiled_model.h": {
      "sha256": "5a2234ea87378a82fe3f1eeb30bcce00f0226466f363f453cc9cb820bd10f65a",
      "size_bytes": 17507
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_custom_op_kernel.h": {
      "sha256": "57f5081cb96d40ce0d63a9b31e96e5816c6847a4d11a85abfa2cbdd4759f52f7",
      "size_bytes": 1768
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_custom_tensor_buffer.h": {
      "sha256": "70464c92ef72b20f67ad5898148cd9bb31ae995a411e5e233fc90aab4fbd2783",
      "size_bytes": 3902
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_environment.h": {
      "sha256": "a83820ef9e68bd175db75a7ef155ce67f5bab2e7ad04e6b046affe9ee3366b3d",
      "size_bytes": 3776
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_environment_options.h": {
      "sha256": "fc3ac801ae8c0fe0f6cf52579ca850aaa02dc3dcc6fb6381d4fed87f13ba9d3d",
      "size_bytes": 6218
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_event.h": {
      "sha256": "c15850184b3908ba1d9b5a53b8ef99004071208bc17d915296d5cf963247a696",
      "size_bytes": 4321
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_event_type.h": {
      "sha256": "7a6756dc2995d103fc632e06cb15648b24daed99297b7de37b00792d8ebced50",
      "size_bytes": 2152
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_gl_types.h": {
      "sha256": "e0ecbd8d410bc8790419c2f01794a8de0b06721fd55d003cd96e8e101764fc49",
      "size_bytes": 1848
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_layout.cc": {
      "sha256": "586f14d6a694e0ac2efafa3406c70d9cfdb4a878a0581a6b1a10b2dc0a4dcab8",
      "size_bytes": 2492
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_layout.h": {
      "sha256": "45dfa12625d402745638067a83758793179cd86586fccfb570fb1dca9bf01b2b",
      "size_bytes": 3030
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_metrics.h": {
      "sha256": "2a60f41c652d8a2c4de6cf6de99805b53e448463926581adc0f1d94078e00e63",
      "size_bytes": 1670
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_model.h": {
      "sha256": "c409c985fc79b9f967890e475e28ab77c1fe7776874197a598438a7b2d916d8b",
      "size_bytes": 15303
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_model_types.h": {
      "sha256": "1460ea24ab01746fbb7b6828c6dbb921c57996bfa9dfd985e7a81382cc356ccd",
      "size_bytes": 9566
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_op_code.h": {
      "sha256": "9937e456e6212efe1164c9c4ca8b1abb645d0dd9220cfefe0b4eca13cb18c49e",
      "size_bytes": 15645
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_op_options.h": {
      "sha256": "490d8bf0cd9f80a385d788fcd9e142ac2e670d132db82ff26c898167bf5be4d7",
      "size_bytes": 30332
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_opaque_options.h": {
      "sha256": "33116f5f4a121b785c9b8a313c4ce065088ba322c279776c33542a19e62192c1",
      "size_bytes": 4049
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_opencl_types.h": {
      "sha256": "2cb880623b4d4eb86d242d4b246a14dd42b5fbebf297ceb9bb4012fed6a208b4",
      "size_bytes": 1619
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_options.h": {
      "sha256": "d7ff502b26c7f54574b351a5afbc247e639843bcb4270d0615d38abbde503d9a",
      "size_bytes": 2971
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_platform_support.h": {
      "sha256": "5e3e943ab23621154ee94a71b50a6fdf12504d2ca35ee10b68c948b0020604af",
      "size_bytes": 1861
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_profiler.h": {
      "sha256": "41ba3f580d6c12030053d10698d15ae47264c0f15269c21714da61ecc1156f9a",
      "size_bytes": 2341
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_profiler_event.h": {
      "sha256": "7ed4d79a8f9b1a13188c45066452ff818319b97c70937b0e340801bd485b915c",
      "size_bytes": 3681
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_tensor_buffer.h": {
      "sha256": "14f7daccd5425f821dfb38e8c186ac5d62d3eff60767a5120b71ba7a1737a5b4",
      "size_bytes": 18965
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_tensor_buffer_requirements.h": {
      "sha256": "f71921b6bd7959ad4c24808296f53a56c8c1c3677a8cbaf48d5d611e02490387",
      "size_bytes": 3558
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_tensor_buffer_types.h": {
      "sha256": "167c485d99ac4763ae65a1637f765a7a197dc8e0ece675d95b116776ec677f06",
      "size_bytes": 9236
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_webgpu_types.h": {
      "sha256": "944030a82f2737b1436893fc5ececfef06ea8cc61580d0c93caa787a5763c011",
      "size_bytes": 1266
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_compiler_options.cc": {
      "sha256": "d5915256729a746a8a2a87c6a15597a82230d8e2ea66870e8c81afd737885c15",
      "size_bytes": 4546
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_compiler_options.h": {
      "sha256": "28e299b5b529c74238728d2357dcbf48ad928b8bb58151c28699c2cfdb5e03c6",
      "size_bytes": 3818
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_cpu_options.cc": {
      "sha256": "e528d2391e22eb88eab52381eede981f9d9d43d1c0c4b233ce09b312d68f044d",
      "size_bytes": 9224
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_cpu_options.h": {
      "sha256": "143b3afc617d53320eaa0a749982de42e4deeb2185b38944726d3f2197eb7978",
      "size_bytes": 4634
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_google_tensor_options.cc": {
      "sha256": "801605c1a9c7e3c42773785dc26d124ccfb00a9f2ffe0167892a99b12c75553d",
      "size_bytes": 15857
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_google_tensor_options.h": {
      "sha256": "a5fb7d8f4ee1194bc9b24010c6e8caee1257d10b17cdb86ff63deca3b5686284",
      "size_bytes": 5938
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_google_tensor_options_type.h": {
      "sha256": "81467d9148ac1fb6d6ed265c39f33436e6063c9e7d3bbbf1eba8fd62d541f4af",
      "size_bytes": 2512
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_gpu_options.cc": {
      "sha256": "392196a04a9ac51c05facd3d6544c2cde07741719abaa75957583740e1562aa5",
      "size_bytes": 49895
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_gpu_options.h": {
      "sha256": "7c8569b23cef016882f554b266dbdccc9c5435c4eb1b8d09f1c4601ba1b8d045",
      "size_bytes": 17320
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_intel_openvino_options.cc": {
      "sha256": "763eb22cc638d857b4b57a7a5fefc08de3b3ff6250fd69ea1db1caa6f6ab96b5",
      "size_bytes": 13261
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_intel_openvino_options.h": {
      "sha256": "3e003690ed74249c5a8c183a4800c832c0467abcf2e8b1e29f620fa69464a523",
      "size_bytes": 7447
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_mediatek_options.cc": {
      "sha256": "8d909d1b01b95f334cd01b26cd0870513206b387506f04d2ea530b78f61c2b7d",
      "size_bytes": 13122
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_mediatek_options.h": {
      "sha256": "e4b0eea972aaa1edbd5860ca506e9d6324a991828a22522785ddf5d591957ec0",
      "size_bytes": 6903
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_qualcomm_options.cc": {
      "sha256": "a6eaf7e1ae7fd0cdab2b1d80175c63e24e1d6f1e884deb8cf93d95d88025bcb2",
      "size_bytes": 34181
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_qualcomm_options.h": {
      "sha256": "40727f3c1b1429389528ee99f79508b6e3c8c810ae7e70225a2dd85ff679ec77",
      "size_bytes": 14458
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_runtime_options.cc": {
      "sha256": "8257363db19a7571a712f774fd09fef4e6dd2e19d2a94e870609cc1618399409",
      "size_bytes": 5784
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_runtime_options.h": {
      "sha256": "3db0f85fd3791231d6997dd887246ef20e9e19ee0f276227b8964be00b735cf1",
      "size_bytes": 4332
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_samsung_options.cc": {
      "sha256": "8c07c0007e476cff31c0fd005ab6133aca20549bc07a7d268cad206982bb80a4",
      "size_bytes": 5151
    },
    "anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_samsung_options.h": {
      "sha256": "bb1f02e2e17ee7ef3a9678ad38bde18dd701bb149e5efe07333568fdbe36add1",
      "size_bytes": 2510
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/MainActivity.java": {
      "sha256": "8674a7d462441b2846a914a715bd335e475d3731b975612ed6252243710dfba3",
      "size_bytes": 40574
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/academic/AcademicEvidence.java": {
      "sha256": "899d937a1d93bcebfbaf86622f71ecaca3f782717e7cf473523f841d99e9dc6e",
      "size_bytes": 22386
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/academic/AcademicEvidencePolicy.java": {
      "sha256": "6c5d9a206224e14e71f530a9e803d6d5279fdc6a9947c8e7afa634064c888f1f",
      "size_bytes": 2704
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/academic/AcademicEvidenceRepository.java": {
      "sha256": "78f221a3f54f485bba445ee70beb68129fa6c2ceb57bd7f029be16931a7e163d",
      "size_bytes": 2728
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/crypto/AuditTranscript.java": {
      "sha256": "997765b98b0a95829cb665a83b34a75d7de45f6f88c88e923efea821f2ae66b5",
      "size_bytes": 21551
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/inference/EmbeddingGemmaTokenizer.java": {
      "sha256": "09e6cac0f9b2d33abb928efe7b76d834d84a4e6d97f71046ca9877d992da8256",
      "size_bytes": 2063
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/inference/G5CompiledModelRunner.java": {
      "sha256": "00459bfec1c5b0aba99d43ee5859afc5dd733bb74928a002aa3806e8c8e9cc8a",
      "size_bytes": 18211
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/inference/G5EmbeddingBatchExtractor.java": {
      "sha256": "66c857bcf659c42d9c57cb6c6c26bce8e285538270815463857bbf5eac18840c",
      "size_bytes": 53966
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/inference/LinearPosteriorHead.java": {
      "sha256": "84a5d7dbbda7ceed28b1015b0864c05542bbafb7697e00ca81063d5516c3315c",
      "size_bytes": 8077
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/inference/LiteRtNativeAsyncEvidence.java": {
      "sha256": "5a4fb212cb646ab6bdb0344ee3fea3095072c9e70f5ff333a11f0cd5e2f89f29",
      "size_bytes": 3652
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/inference/OnlineEmbeddingPipeline.java": {
      "sha256": "10489032219278f7c43d7aede817735f4bec9434a28c03ef8f316fac46f804fc",
      "size_bytes": 1742
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/security/RuntimeArtifactVerifier.java": {
      "sha256": "7ef1c4b07f722ba1768d78e67b4e6b11a8f9afa139dbfe07eced6f1c1a7ebc2f",
      "size_bytes": 10124
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/security/SecurityOperationEngine.java": {
      "sha256": "d2c730f2eb8e6bc420424529f49651bd311f419e3bb149efda5aefdb6c4a187b",
      "size_bytes": 12193
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/security/SecurityReplayInputValidator.java": {
      "sha256": "2d103670a65af17cc7a4c0bb50f0df676fef1ac39fc7f9dfdbac46490eaef45a",
      "size_bytes": 2771
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/security/SecurityReplayVerifier.java": {
      "sha256": "ef91dfed3d94f6c636f1c9fae5dd66331194a5e02ca6894aee30adfc58c6c85c",
      "size_bytes": 25842
    },
    "anc/code/android/app/src/main/java/dev/accretionlink/audit/ui/ExposurePlotView.java": {
      "sha256": "b83768d69718950e8fdc3437d92161c58820b739f3a77f26b9c10c748713c182",
      "size_bytes": 6167
    },
    "anc/code/android/app/src/main/res/drawable/chip_neutral_dark.xml": {
      "sha256": "94005ebab0a4ba22dbaa0bdf51f1fce820343511c5d74f9563a65d3ecbe86940",
      "size_bytes": 275
    },
    "anc/code/android/app/src/main/res/drawable/chip_secure_dark.xml": {
      "sha256": "3f2191de293f4e2e4a68c0d1f71a839c45f8ec8425cf192ae493a11ed4163ccb",
      "size_bytes": 275
    },
    "anc/code/android/app/src/main/res/drawable/ic_app.xml": {
      "sha256": "b931c1cded85d0d09e55ec6481ceb3f4752e092cdeaa58887cac0e1763797fc6",
      "size_bytes": 589
    },
    "anc/code/android/app/src/main/res/drawable/panel_dark.xml": {
      "sha256": "d96bb14bbf4920fabfdbed8145af4d953efb1102c298f47d2956396a3a9f4aac",
      "size_bytes": 256
    },
    "anc/code/android/app/src/main/res/drawable/panel_evidence.xml": {
      "sha256": "eb27042988f504cd82e856223abdb977662164bf370b37bcdcf3bc6e148815fa",
      "size_bytes": 293
    },
    "anc/code/android/app/src/main/res/drawable/panel_metric.xml": {
      "sha256": "9a75c1d27d598065c30527deeea0e8a3fb579806a40741baafb24f8f7414ecce",
      "size_bytes": 284
    },
    "anc/code/android/app/src/main/res/drawable/panel_outline.xml": {
      "sha256": "9a75c1d27d598065c30527deeea0e8a3fb579806a40741baafb24f8f7414ecce",
      "size_bytes": 284
    },
    "anc/code/android/app/src/main/res/drawable/panel_security_contract.xml": {
      "sha256": "8e4b9316d583219f7a58b0ffa21f3b030178ed39d264d06efa04771b8a25c92b",
      "size_bytes": 293
    },
    "anc/code/android/app/src/main/res/drawable/security_header.xml": {
      "sha256": "ab560e2795d4c37b25c2b82a5861d1f94cb6027ffab83904544141d29b4fb6f8",
      "size_bytes": 184
    },
    "anc/code/android/app/src/main/res/drawable/status_execution.xml": {
      "sha256": "4fd58690ce688d4083351a31e2f29d972cf450a092e14bc0e86b13086a76a2b6",
      "size_bytes": 308
    },
    "anc/code/android/app/src/main/res/drawable/status_sealed.xml": {
      "sha256": "34bbafd49c896f5635980977c0a407c47536d414960fdd811ea61b5b9a013655",
      "size_bytes": 306
    },
    "anc/code/android/app/src/main/res/drawable/table_header.xml": {
      "sha256": "d96bb14bbf4920fabfdbed8145af4d953efb1102c298f47d2956396a3a9f4aac",
      "size_bytes": 256
    },
    "anc/code/android/app/src/main/res/layout/activity_main.xml": {
      "sha256": "2d55c34c17542b363bbfe1d5f3575f9f5bc3d56aa31a8b2787380c83d2e503cb",
      "size_bytes": 21403
    },
    "anc/code/android/app/src/main/res/values/colors.xml": {
      "sha256": "072da31b9fb4c118182fe3048fe4a41a3e4df0cb52c7ecba39280410aedb9847",
      "size_bytes": 1070
    },
    "anc/code/android/app/src/main/res/values/strings.xml": {
      "sha256": "a01f2ad3a7763a119271514fd1c6ccf33a8fc864b8531c70dc66a1ef8f36c74b",
      "size_bytes": 5569
    },
    "anc/code/android/app/src/main/res/values/themes.xml": {
      "sha256": "54f1e73850d7cad271c20c79b84789e7f17ad8c38865ff99fa56aa309af641e8",
      "size_bytes": 2186
    },
    "anc/code/android/build.gradle.kts": {
      "sha256": "85884505c148912073e69a07397d17abb0f2a9a134dec6a8eed744067c88236b",
      "size_bytes": 75
    },
    "anc/code/android/gradle.properties": {
      "sha256": "6a2418dd47a24314639b1624934347449417a9c01da624d9c53a4a36d1f34308",
      "size_bytes": 107
    },
    "anc/code/android/litert_npu_runtime_libraries/google_tensor_runtime/build.gradle.kts": {
      "sha256": "6d7622d67915b592d23275f553413a85d89de444a7d67151ce5b8e220c494272",
      "size_bytes": 425
    },
    "anc/code/android/litert_npu_runtime_libraries/google_tensor_runtime/src/main/AndroidManifest.xml": {
      "sha256": "daa0fb1f32ba7ea85a07ef6302ab3d58c3407d7fd2aa03ec132cb9e38e8d9849",
      "size_bytes": 52
    },
    "anc/code/android/settings.gradle.kts": {
      "sha256": "a0ce840f6126e214827b8ca81fbee2256cacf09ff93b8034a2653f3236c5ab15",
      "size_bytes": 403
    },
    "anc/code/android/tokenizer-native/CMakeLists.txt": {
      "sha256": "7416c9c30acb025ff7ec8e614649ab358188d984002963ed163dd62850f8041e",
      "size_bytes": 2665
    },
    "anc/code/android/tokenizer-native/LICENSES/Apache-2.0.txt": {
      "sha256": "cfc7749b96f63bd31c3c42b5c471bf756814053e847c10f3eb003417bc523d30",
      "size_bytes": 11358
    },
    "anc/code/android/tokenizer-native/README.md": {
      "sha256": "cd87cdb5fc57126fd351a89ef52c810be88a5fee16bf6a9098120da579798d94",
      "size_bytes": 2838
    },
    "anc/code/android/tokenizer-native/THIRD_PARTY_NOTICES.md": {
      "sha256": "a8a88af94acc10449753fb445742e7f5fcff3a9248e382c89e26a5f72963030e",
      "size_bytes": 928
    },
    "anc/code/android/tokenizer-native/include/accretionlink/embeddinggemma_tokenizer.h": {
      "sha256": "84aabeff83ec20eb0394ef2047fa19db0d369e5c3a2605293d0de17ff7ea584a",
      "size_bytes": 1605
    },
    "anc/code/android/tokenizer-native/run_pixel_parity.sh": {
      "sha256": "1e7d9796717f7907c210cbeeca77b415d0e2ddb8afe93320300390b276638724",
      "size_bytes": 3849
    },
    "anc/code/android/tokenizer-native/sentencepiece.lock.json": {
      "sha256": "7323ae9a074a161c1edeaf2476ec19a58b58af9dfbb0b879383fa679c76ee559",
      "size_bytes": 575
    },
    "anc/code/android/tokenizer-native/src/embeddinggemma_tokenizer.cc": {
      "sha256": "7d158eb9aec732d8cd77fa7217888f8986d3c37802865410c69abf93c5df6962",
      "size_bytes": 4430
    },
    "anc/code/android/tokenizer-native/src/tokenizer_jni.cc": {
      "sha256": "7f2c7e81f57b65f879494a129fd881c743b4aea66729e28f9908caf1e59af955",
      "size_bytes": 5054
    },
    "anc/code/android/tokenizer-native/src/tokenizer_parity_main.cc": {
      "sha256": "bc5c00880184eebebd75af9edb75ecd2f94545f4f76ccecaa81199cf565d039d",
      "size_bytes": 20403
    },
    "anc/code/configs/android_tokenizer_parity_evidence.schema.json": {
      "sha256": "3145647326f3ee7a2ec760d637f7ee5149c1872d042b2986ecb12885f148c0c0",
      "size_bytes": 5312
    },
    "anc/code/configs/eicu_demo_external.json": {
      "sha256": "b0ddc4845cc19cc1b9763cc0e9fb41598f1425810077bfa1a4d445a3252e95b3",
      "size_bytes": 674
    },
    "anc/code/configs/embedding_archive_schema.json": {
      "sha256": "a7d2e3483f39214d525bf41c71a4f33d6ff916dfce4c0d2e32602cf196a9c63f",
      "size_bytes": 1400
    },
    "anc/code/configs/embeddinggemma_head.json": {
      "sha256": "9a41e6d2ca687fb9b9c242245ad9b9a8ff13a5a64c253c596231b49aa558c505",
      "size_bytes": 2072
    },
    "anc/code/configs/embeddinggemma_online_runtime_evidence.schema.json": {
      "sha256": "59a75ecfd16528e356d07a444285579219852a1466bf56a83aeee1517ad3da04",
      "size_bytes": 4680
    },
    "anc/code/configs/pan15_crossmodel_control.json": {
      "sha256": "218165f4f7a015abcf7149cb403ad1792e7f13212e58fbb3436c935a62166933",
      "size_bytes": 3173
    },
    "anc/code/configs/requirements.txt": {
      "sha256": "30e74e7fcb38043d527c4a181117dcb1fe250101790f9c89007cbbed2966f2e9",
      "size_bytes": 115
    },
    "anc/code/configs/synthpai_full.json": {
      "sha256": "95a714c0a742cad7f7920cfba6fd911b0ecf94165da573adec41061f0fdb60ce",
      "size_bytes": 1269
    },
    "anc/code/experiments/__init__.py": {
      "sha256": "08cd6af9c581e85f624d0fdabd441bdba616ea4d9ae4414ce22dddd0d16bbdf9",
      "size_bytes": 71
    },
    "anc/code/experiments/android_tokenizer_parity.py": {
      "sha256": "2bbd0e782fdfc40032718aff5f7e825cf7d4fd4689cd35c73d4f001ca466ce8e",
      "size_bytes": 14170
    },
    "anc/code/experiments/core.py": {
      "sha256": "7b16e2ecf93555dcae05e3392fa0fb7e0b15c37801d6a6b0e8234e1d92c41e37",
      "size_bytes": 16225
    },
    "anc/code/experiments/embedding_head.py": {
      "sha256": "a4b4e6af309dcea741453ec1633befedf91325a01a096ae1c031fe182340c41f",
      "size_bytes": 38453
    },
    "anc/code/experiments/evaluate_embeddinggemma_locked_test.py": {
      "sha256": "3b6cdea5f0f81775f8046fe81be728d976988627fa1e2ea2677d5c78bc1065ab",
      "size_bytes": 21540
    },
    "anc/code/experiments/evaluate_locked_test.py": {
      "sha256": "a785a9d453cc4b09e6146fbe2353bfce18962518d91554ed5bcfb1e5b2764966",
      "size_bytes": 22509
    },
    "anc/code/experiments/evaluate_pan15_crossmodel_control.py": {
      "sha256": "0d9afd93630c598adc1db370ca146440be8ee639aaa70c05d58b3cab29ca0b15",
      "size_bytes": 39557
    },
    "anc/code/experiments/evaluate_pan15_external.py": {
      "sha256": "f97f903594d587f0579c32137ddb20d235822019631eb0e75efb150a8842295f",
      "size_bytes": 22506
    },
    "anc/code/experiments/external_eicu.py": {
      "sha256": "e742f0107f31ac5c042ea3dc65c59b1448fcd9b7e63354d92d28d4b0f9d40518",
      "size_bytes": 15282
    },
    "anc/code/experiments/g5_embedding_corpus.py": {
      "sha256": "1cf51e605a737a75ef742e9f30be02f003e7b2c1ceaedf717ce63dcb3209a0de",
      "size_bytes": 15268
    },
    "anc/code/experiments/locked_test_corpus.py": {
      "sha256": "a406c9bf3b2bf0bd604bcc841cbc10e6232060146e9c58747efbef1924ef970a",
      "size_bytes": 5409
    },
    "anc/code/experiments/metrics.py": {
      "sha256": "6081f45c02a492aa7e64392b520f2cf916e4d6ad261d2abc1164c546e5986a5b",
      "size_bytes": 3519
    },
    "anc/code/experiments/modeling.py": {
      "sha256": "f92612a21a79bf817c95c05812c5e269b3b9fff75d211926c98f232ffc4eb3bb",
      "size_bytes": 15757
    },
    "anc/code/experiments/pan15_external.py": {
      "sha256": "bab89b3c9d415472a17502d607f7ac0a483daf45ce0ad451da5f4346ca07fc59",
      "size_bytes": 7669
    },
    "anc/code/experiments/selection.py": {
      "sha256": "475411e2efc16ebaa4e316a8b5f9b2cce773557367a2fcddadc953899a2442b3",
      "size_bytes": 7966
    },
    "anc/code/experiments/selection_protocol.py": {
      "sha256": "07f7d679d40d50527e402c2eda7ed52cc7be72fca9d1ab2bd0bf5232b71a8162",
      "size_bytes": 4872
    },
    "anc/code/experiments/train_embedding_head.py": {
      "sha256": "28bab834c8eb144446c10ce16f6791e8b2df511530c0683cd5dc1e2f0a229c9c",
      "size_bytes": 16239
    },
    "anc/code/experiments/verify_embeddinggemma_freeze.py": {
      "sha256": "47257844574264c1fd8ffdc4706c5ef74de2d0d69e56e716fa2873eef864584b",
      "size_bytes": 2687
    },
    "anc/code/experiments/verify_pretest_freeze.py": {
      "sha256": "de2e3acc5e4a39cddb8bc6edc8b8dafe359d5f2617b236683fafe932b3f16b90",
      "size_bytes": 3313
    },
    "anc/code/models/candidate/embeddinggemma_linear_head_contract.json": {
      "sha256": "cbaade9745b5c7cd9ef2f9d4df1da306313cee48f08fd28ac46ce8ab6114edca",
      "size_bytes": 6878
    },
    "anc/code/models/embeddinggemma_g5_contract.json": {
      "sha256": "68a27183b97331c03b06f9e9138c603ede551846ae764af880ade4b67f801167",
      "size_bytes": 3492
    },
    "anc/code/scripts/build_android_academic_assets.py": {
      "sha256": "bd9c80136538ea8d7ae17659e03c8dc22daa47d6a2cf9176d8abe1b30dd9e91f",
      "size_bytes": 12137
    },
    "anc/code/scripts/build_android_tokenizer_parity_fixture.py": {
      "sha256": "5b5b4299126789b2e9da349112a180605c98c4f96270623e9fb7831b6cc9439d",
      "size_bytes": 6379
    },
    "anc/code/scripts/build_g5_embedding_corpus.py": {
      "sha256": "a034842713e11411e9e91873616811a83f0b99b6b12993d2828e40303532ff88",
      "size_bytes": 6377
    },
    "anc/code/scripts/build_locked_test_corpus.py": {
      "sha256": "af9ccd1fba2a0e030d0da32e9986e18224e8315c3dc2c4e42b9d74d1a62d52c4",
      "size_bytes": 3297
    },
    "anc/code/scripts/build_online_pipeline_evidence.py": {
      "sha256": "e342bcec5da343f08e14b8ef9fb55f84de4933e81398625e64addca2da83ea17",
      "size_bytes": 8276
    },
    "anc/code/scripts/export_android_linear_head.py": {
      "sha256": "06828d49a4745eb951fae70bab86b61437559f283399e0b7ef4119f13034902c",
      "size_bytes": 3703
    },
    "anc/code/scripts/fetch_eicu_demo.sh": {
      "sha256": "8c3bd2f60c050cf31317cd4f49c61ba56eb676a6262db776bf9c878343aedf16",
      "size_bytes": 670
    },
    "anc/code/scripts/fetch_embeddinggemma_g5.py": {
      "sha256": "9314e345dfe2159d67ba26abe25290425a4a80ec14337dfff60cd0c15a4596df",
      "size_bytes": 3375
    },
    "anc/code/scripts/fetch_synthpai.sh": {
      "sha256": "14b347886931d856a15382dee48dfa3e2b039569d61b8e4543762b6b98147b29",
      "size_bytes": 952
    },
    "anc/code/scripts/freeze_embeddinggemma_candidate.py": {
      "sha256": "c51296f1ab5773a02fedd272e7c7dec4f68dcf932a85e10d3312da10e1583620",
      "size_bytes": 7159
    },
    "anc/code/scripts/pack_g5_embedding_archive.py": {
      "sha256": "7ddb4e0bfa478482a7ed6aef585b0ce325d54826cb58fd9e3b90d54c79894be2",
      "size_bytes": 3747
    },
    "anc/code/scripts/pack_locked_test_embeddings.py": {
      "sha256": "3ad6d2ef235a0a46eec6d798be160fb2b0991eac6baa8a38004af402ba7edb4a",
      "size_bytes": 5188
    },
    "anc/code/scripts/pack_pan15_external_embeddings.py": {
      "sha256": "bf77a75e59626b9d9e77faf135ce223ae7fb147043e2decc3d45f91351085a6a",
      "size_bytes": 3127
    },
    "anc/code/scripts/prepare_pan15_external.py": {
      "sha256": "c25eb6dcc482ca6908050604712793f282eb3cb376c9ba156b6325eafd2b2d29",
      "size_bytes": 7968
    },
    "anc/code/scripts/verify_android_tokenizer_parity_evidence.py": {
      "sha256": "240b6ee0e2f2ef4df76b2cd5df2867bf58e247be3b12e60cc7f19105d76c6c8b",
      "size_bytes": 5796
    },
    "anc/code/scripts/verify_audit_checkpoint.py": {
      "sha256": "eeb1034253f74a8eada1485469bb5fdee402fb9ef11ea9cc65549beb7f1b082d",
      "size_bytes": 21242
    },
    "anc/code/scripts/verify_g5_embedding_batch.py": {
      "sha256": "7c23aee293a55f3d47072993fa8e51e93f17d8d25608641a51a46d39b4eb35f7",
      "size_bytes": 5890
    },
    "anc/code/scripts/verify_g5_evidence.py": {
      "sha256": "95e27285745abb18eec9b2b4127e943a05e6411a17d0bfc6a680db828d511a1c",
      "size_bytes": 9650
    },
    "anc/code/scripts/verify_pan15_external_device.py": {
      "sha256": "6d71eeb789659c779376e52e010b667a9a9dbbf30823d94d223911ebb2b35db5",
      "size_bytes": 4711
    },
    "anc/code/scripts/verify_tokenizer_not_packaged.py": {
      "sha256": "5e5613c370f8db60fa858ede3478381636fa961d1d3c66ff94de4ac82c55d830",
      "size_bytes": 3012
    },
    "anc/code/tests/conftest.py": {
      "sha256": "2123b54f4491a9305150c7d09727032413245c7685d3cfca41e189701c297626",
      "size_bytes": 205
    },
    "anc/code/tests/test_android_tokenizer_parity.py": {
      "sha256": "6c4432ddab6abeb447bd1dbe4c9bd6a22c9cb34b735e21ddf3dd0457c75807c0",
      "size_bytes": 5857
    },
    "anc/code/tests/test_audit_checkpoint.py": {
      "sha256": "79df325565d7c70675c618e71c2f10ca111b57c2029e5cbd88851b268bee8276",
      "size_bytes": 4165
    },
    "anc/code/tests/test_contract.py": {
      "sha256": "c5472cdad6aa82a1f60171de0874e0f6336c2017ce540a3a3beb9fd516a80c6f",
      "size_bytes": 860
    },
    "anc/code/tests/test_core.py": {
      "sha256": "602e73fcac1b7c35051eebc9b38316feb566d24197728c9c03b41abea70f9bfc",
      "size_bytes": 4417
    },
    "anc/code/tests/test_embedding_head.py": {
      "sha256": "fa106ea7f0bceeb66cf3971a8234994e91b250fa5c274ab4edee4bd0a88f93f0",
      "size_bytes": 12288
    },
    "anc/code/tests/test_evaluate_locked.py": {
      "sha256": "442994281cb483d15bf1ce91079eef9ae0f2cf4441fdb06e86d363f25ed2c5a6",
      "size_bytes": 1027
    },
    "anc/code/tests/test_external_eicu.py": {
      "sha256": "b45c26491bd99a4ce45727ff82ca4ae52635f8af66ab3e6da395b6293c7153bb",
      "size_bytes": 2287
    },
    "anc/code/tests/test_g5_contract.py": {
      "sha256": "563b00881627e347b092460028d05a567a8126b7a967341e8f1ca0e4245fc609",
      "size_bytes": 1460
    },
    "anc/code/tests/test_g5_embedding_corpus.py": {
      "sha256": "de753ab73bda5cc0134e50eadf3183dbd1f755fd5c6d8b48b24eb556bd74ccce",
      "size_bytes": 4729
    },
    "anc/code/tests/test_locked_test_corpus.py": {
      "sha256": "02df356e29145ab60352b5793986b99addcf4a974c9809846b867ba106cc3362",
      "size_bytes": 1640
    },
    "anc/code/tests/test_metrics.py": {
      "sha256": "6f6b7b494207453c3579ff4991d0e0aebf7e7717e767699a8e863f66e4e74042",
      "size_bytes": 990
    },
    "anc/code/tests/test_pack_g5_embedding_archive.py": {
      "sha256": "de313ccb5abbe9815f2fd75af02d652c815f67416f8e0ed71931daa414e96a9f",
      "size_bytes": 1553
    },
    "anc/code/tests/test_pan15_crossmodel_control.py": {
      "sha256": "0effa63a59935cc87fd3cdd20bef17b3ec3da77907ead1753fd5ae371a965689",
      "size_bytes": 4485
    },
    "anc/code/tests/test_pan15_external.py": {
      "sha256": "417e4a13d44945ab82fc717439b982802a840786be9b8508a555838964477e51",
      "size_bytes": 924
    },
    "anc/code/tests/test_selection.py": {
      "sha256": "bb58224a5475077a96cce319a1b86c538765442961959c64bf3523fe4db060c6",
      "size_bytes": 1571
    },
    "anc/code/tests/test_tokenizer_not_packaged.py": {
      "sha256": "cd3a032810c33d1cbb630ece841a2c15aa6d8eda02e9fae0bc72b9d0700ec5af",
      "size_bytes": 1739
    },
    "anc/data/DATA_MANIFEST.md": {
      "sha256": "c916034ca2e39e143599ab4143c2a39387de9e01139c12a63dcb9cfbc3016cd7",
      "size_bytes": 3794
    },
    "anc/data/sources.json": {
      "sha256": "77edcb78e8e2e2e99a44d30e608b3bb535743f457c8d6d2d6b47a4e523a7ffd9",
      "size_bytes": 1913
    },
    "anc/results/accretionlink-security-checkpoint.json": {
      "sha256": "c29badf9893bb72668d46ce8e9a386fee038be48a50ac1c6c2f86bbe07ba5e7a",
      "size_bytes": 3321
    },
    "anc/results/eicu_external_aggregate.json": {
      "sha256": "b27f2549ec3e767e1d7968fd7b2803524536930d1710a40a15881fc668a81d0c",
      "size_bytes": 4044
    },
    "anc/results/heldout_aggregate.json": {
      "sha256": "99cfd6ede52f48a4f464c26f9d27f9006cdd3744ffc0cd878992569d25af2139",
      "size_bytes": 6604
    },
    "anc/results/pan15_crossmodel_selector_aggregate.json": {
      "sha256": "dbfc242ad52c9ee07687703e147450eabe3c0bf6e5c9aac57a7df0c36f60b936",
      "size_bytes": 10182
    },
    "anc/results/pan15_crossmodel_selector_freeze.json": {
      "sha256": "12ad461b8a916e2dde4a1c2e9088df385cda48186492e2ca78b9729e80c83dd3",
      "size_bytes": 1860
    },
    "anc/results/pan15_external_aggregate.json": {
      "sha256": "3670615bc0942ddd7e7384b8dbd5c04e2572ceb7a05567e2f89224ff9452fa43",
      "size_bytes": 3812
    },
    "anc/results/pixel10_device_execution.json": {
      "sha256": "5768a7f492cebecb7dab6a18c9bbb5bb959abf35217ad7ec300236062ba7f08c",
      "size_bytes": 7307
    },
    "anc/results/posttest_security_hardening_manifest.json": {
      "sha256": "015cfc3789394cdc6442502ff217a4ca6d9928301d2592c310c0e4fbaf1924cb",
      "size_bytes": 4564
    },
    "anc/results/pretest_freeze.json": {
      "sha256": "67d876d4d7892221410f58dbe9483fcd13d92c04d9e9066d4f9f6e29d5e41076",
      "size_bytes": 7188
    },
    "anc/results/tensor_g5_live_hardened.json": {
      "sha256": "e6b25fa7e58a56e6b96816d3818fbeb6307a0a1392ccbfdd7265b00dc8aa7fe8",
      "size_bytes": 2137
    },
    "figures/pixel10_experiment.png": {
      "sha256": "1f206471010595d812477db53ec03dc7780a645eccfcc52f3c039ac038d0d6a7",
      "size_bytes": 211348
    },
    "figures/selection_exposure.png": {
      "sha256": "bccfc74ac5c11cf411771e043e3df0878567fb1b8183b9ace2a90d3e5ca7bf09",
      "size_bytes": 141836
    },
    "macros.tex": {
      "sha256": "04b9f02dc8e11eec83f7ad420a7d845674a5879e005b8f94ef6babe57b6b0964",
      "size_bytes": 807
    },
    "main.tex": {
      "sha256": "7bb5737ee4dc33385bbecdff4a249c5e0f4610dcb4b528acc1fdc57ab75b2ebb",
      "size_bytes": 1286
    },
    "metadata.tex": {
      "sha256": "f2d9416a5ff9e57876cca58d5e94f2c971234242691c9e7b0f56652e54bbf051",
      "size_bytes": 557
    },
    "references.bib": {
      "sha256": "b644157edf095eac46ff21bd6a2071397bba4740d87030e085a1e1b7b0123338",
      "size_bytes": 10132
    },
    "sections/abstract.tex": {
      "sha256": "5980aeeaf0521bfd8773806f8b3d2b3bb1d0ad8e5cc4c73fa3b3b666eb3135c7",
      "size_bytes": 1200
    },
    "sections/appendix.tex": {
      "sha256": "a5b6a7537546929c4efd6a083cc31059428e64c27d420337ad0f47eb1aa88800",
      "size_bytes": 13499
    },
    "sections/conclusion.tex": {
      "sha256": "b4941b71579f0c2ef33de2fd21278403cd2e99943369def649380f8487ecaea9",
      "size_bytes": 1972
    },
    "sections/ethics_limitations.tex": {
      "sha256": "e687f7d032c839c6af7a321b7dbcda4c9c9aa458cd46361ee2ee2d8fe8796705",
      "size_bytes": 2480
    },
    "sections/experimental_protocol.tex": {
      "sha256": "20e11e09ead50cfcbbdb24411281a7da5defe2d0b9e32a66ac9f1117317813f4",
      "size_bytes": 9484
    },
    "sections/introduction.tex": {
      "sha256": "8cbacd54f7248c00f1232abbd615275c19ae4b50a8b7db0c27cbcd432957fa4d",
      "size_bytes": 3829
    },
    "sections/method.tex": {
      "sha256": "b4ec50c33f3fe2eac9640b6047c5e2e3410294f98359555a3e921bdd6d730c07",
      "size_bytes": 17497
    },
    "sections/on_device.tex": {
      "sha256": "8f7ac91d3436fa8684d59f4843a39222da8d97c4b5ec75ef2bb0e8c398a1ac9d",
      "size_bytes": 8062
    },
    "sections/related_work.tex": {
      "sha256": "2afacfc525f343214d0e6081c60ff46d52d3f46b174af2e949b45a3156b77033",
      "size_bytes": 3886
    },
    "sections/results.tex": {
      "sha256": "3962291df5f1e8a182cdce809798a8d4d08b46026f7f1e303820abc4fb43dee6",
      "size_bytes": 5967
    },
    "sections/threat_model.tex": {
      "sha256": "e911b9c0541923ab62c713066b58e812f2b05cf6a8e452b3a97f2e2bddb9d25a",
      "size_bytes": 7153
    }
  },
  "manifest_scope": "all archive entries except anc/SOURCE_MANIFEST.json",
  "schema_version": 1
}


==> anc/code/LICENSE <==
Copyright 2026 Faruk Alpay and Taylan Alpay

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

This license applies to original project code and documentation only. It does
not relicense SynthPAI, model weights, Android runtime binaries, or other
third-party materials identified in THIRD_PARTY_NOTICES.md.


==> anc/code/THIRD_PARTY_NOTICES.md <==
# Third-party notices

## SynthPAI

The experiments consume SynthPAI, created by Hanna Yukhymenko, Robin Staab,
Mark Vero, and Martin Vechev. The dataset is licensed under CC BY-NC-SA 4.0.
Raw records are not redistributed in this repository or the arXiv ancillary
archive. See `data/DATA_MANIFEST.md` for the pinned revision and citation.

## LiteRT Android runtime

The local Android build consumes an unmodified LiteRT 2.1.6 Android runtime
AAR. LiteRT is licensed under the Apache License 2.0. The binary itself is not
redistributed in the arXiv ancillary archive; the archive retains the source
contract and provenance needed to obtain the dependency. The obsolete
TensorFlow Lite 2.14 JNI runtime is not an APK dependency because its arm64
library does not satisfy Android's 16 KB ELF alignment requirement.

## Google Tensor runtime and documentation

Google Tensor G5 execution uses Android platform NNAPI/Edge TPU services and
the public LiteRT/Tensor SDK programming interfaces. No proprietary Google
runtime library is redistributed in the arXiv ancillary archive unless its
terms expressly permit that redistribution.

## EmbeddingGemma

The local experiments use the gated `litert-community/embeddinggemma-300m`
release under the Gemma Terms of Use. The Tensor G5 AOT FlatBuffer, generic
reference FlatBuffer, tokenizer model, and gated model card are local vendor
inputs and are not redistributed in the arXiv ancillary archive. The archive
contains only a pinned downloader, upstream revision, file hashes, model
contract, and derived aggregate evidence. A user must accept the upstream
terms and authenticate independently before the downloader can retrieve the
files.


==> anc/code/android/app/build.gradle.kts <==
plugins {
    id("com.android.application")
}

// The LiteRT AAR packages the public native ABI but is not a Prefab archive.
// Extract one identical arm64 image into generated build state solely for the
// native link step; Gradle still packages the AAR's canonical copy.
val litertNativeLinkDirectory =
    layout.buildDirectory.dir("generated/litert-link/arm64-v8a").get().asFile
val litertNativeLinkLibrary = file("${litertNativeLinkDirectory}/libLiteRt.so")
if (!litertNativeLinkLibrary.isFile) {
    copy {
        from(zipTree(file("libs/litert-2.1.6-merged.aar"))) {
            include("jni/arm64-v8a/libLiteRt.so")
            eachFile { path = name }
            includeEmptyDirs = false
        }
        into(litertNativeLinkDirectory)
    }
}

android {
    namespace = "dev.accretionlink.audit"
    ndkVersion = "29.0.14206865"
    compileSdk {
        version = release(36) {
            minorApiLevel = 1
        }
    }

    defaultConfig {
        applicationId = "dev.accretionlink.audit"
        minSdk = 31
        targetSdk = 36
        versionCode = 1
        versionName = "0.1.0-research"
        testInstrumentationRunner = "androidx.test.runner.AndroidJUnitRunner"
        ndk {
            abiFilters.add("arm64-v8a")
        }
        externalNativeBuild {
            cmake {
                cppFlags.addAll(listOf("-std=c++20"))
                arguments.add("-DANDROID_SUPPORT_FLEXIBLE_PAGE_SIZES=ON")
                // Do not ask AGP to package SentencePiece's host-facing spm_*
                // command-line programs as Android executables. Only the two
                // application JNI surfaces belong in the APK.
                targets.addAll(
                    listOf(
                        "accretionlink_litert_async",
                        "accretionlink_tokenizer"
                    )
                )
            }
        }
    }

    buildTypes {
        debug {
            applicationIdSuffix = ".debug"
            versionNameSuffix = "-debug"
            // Paper evidence must exercise the same fail-closed registration path
            // as release. Instrumentation injects fixtures through direct APIs.
            buildConfigField("boolean", "ALLOW_EVIDENCE_INTENT_OVERRIDES", "false")
        }
        release {
            isMinifyEnabled = false
            buildConfigField("boolean", "ALLOW_EVIDENCE_INTENT_OVERRIDES", "false")
            proguardFiles(
                getDefaultProguardFile("proguard-android-optimize.txt"),
                "proguard-rules.pro"
            )
        }
    }

    compileOptions {
        sourceCompatibility = JavaVersion.VERSION_11
        targetCompatibility = JavaVersion.VERSION_11
    }

    buildFeatures {
        viewBinding = true
        buildConfig = true
    }

    packaging {
        jniLibs.useLegacyPackaging = true
    }

    externalNativeBuild {
        cmake {
            path = file("src/main/cpp/CMakeLists.txt")
        }
    }
}

dependencies {
    implementation("androidx.appcompat:appcompat:1.7.1")
    implementation("androidx.activity:activity:1.10.1")
    implementation("androidx.core:core:1.16.0")
    implementation("androidx.lifecycle:lifecycle-runtime:2.9.1")
    implementation("com.google.android.material:material:1.13.0")
    implementation(files("libs/litert-2.1.6-merged.aar"))
    implementation(project(":litert_npu_runtime_libraries:google_tensor_runtime"))

    testImplementation("junit:junit:4.13.2")
    androidTestImplementation("androidx.test.ext:junit:1.2.1")
    androidTestImplementation("androidx.test.espresso:espresso-core:3.6.1")
}


==> anc/code/android/app/proguard-rules.pro <==
-keep class com.google.ai.edge.litert.** { *; }


==> anc/code/android/app/src/androidTest/java/dev/accretionlink/audit/inference/G5ExternalRawExtractorDeviceTest.java <==
package dev.accretionlink.audit.inference;

import static org.junit.Assert.assertEquals;
import static org.junit.Assert.assertFalse;
import static org.junit.Assert.assertTrue;

import android.content.Context;
import android.os.Build;
import android.os.Bundle;
import android.os.PowerManager;
import android.os.SystemClock;

import androidx.test.ext.junit.runners.AndroidJUnit4;
import androidx.test.platform.app.InstrumentationRegistry;

import com.google.ai.edge.litert.TensorBuffer;

import org.json.JSONObject;
import org.junit.Test;
import org.junit.runner.RunWith;

import java.io.BufferedInputStream;
import java.io.BufferedOutputStream;
import java.io.BufferedWriter;
import java.io.DataInputStream;
import java.io.File;
import java.io.FileInputStream;
import java.io.FileOutputStream;
import java.io.OutputStreamWriter;
import java.nio.ByteBuffer;
import java.nio.ByteOrder;
import java.nio.charset.CodingErrorAction;
import java.nio.charset.StandardCharsets;
import java.nio.file.Files;
import java.nio.file.StandardCopyOption;
import java.security.MessageDigest;
import java.util.Arrays;
import java.util.HashSet;
import java.util.Locale;
import java.util.Set;

/**
 * Runs an externally specified real-profile corpus through Android SentencePiece and Tensor G5.
 *
 * <p>The raw source remains in the app-private test workspace. Only an anonymized author hash,
 * text digest, float32 embedding, and timing are written to app-scoped external evidence. The
 * caller supplies a frozen protocol and source-freeze hash, both of which are bound by the raw
 * transport header before the first text payload is read.</p>
 */
@RunWith(AndroidJUnit4.class)
public final class G5ExternalRawExtractorDeviceTest {
    private static final byte[] MAGIC = new byte[]{'A', 'L', 'T', 'R', 'A', 'W', '1', 0};
    private static final int HEADER_BYTES = 8 + 4 * 4 + 32 * 4;
    private static final int RECORD_PREFIX_BYTES = 4 + 4 + 32;
    private static final int MAX_AUTHOR_BYTES = 1_000;
    private static final int MAX_TEXT_BYTES = 1_000_000;

    @Test
    public void extractExternalRawCorpusExactlyOnceOnTensorG5() throws Exception {
        Context context = InstrumentationRegistry.getInstrumentation().getTargetContext();
        Bundle arguments = InstrumentationRegistry.getArguments();
        assertEquals("Pixel 10", Build.MODEL);
        assertEquals("Tensor G5", Build.SOC_MODEL);

        String split = required(arguments, "split", "(train|test)");
        assertTrue("split must be train or test", "train".equals(split) || "test".equals(split));
        String outputStem = required(arguments, "output_stem", "safe filename");
        assertTrue("unsafe output stem", outputStem.matches("[A-Za-z0-9._-]+"));
        String expectedProtocol = requiredDigest(arguments, "protocol_sha256");
        String expectedFreeze = requiredDigest(arguments, "freeze_sha256");
        int expectedRecords = Integer.parseInt(required(arguments, "expected_records", "positive integer"));
        int expectedAuthors = Integer.parseInt(required(arguments, "expected_authors", "positive integer"));
        assertTrue(expectedRecords > 0);
        assertTrue(expectedAuthors > 0);

        File corpus = new File(required(arguments, "corpus_path", "app-private raw corpus path"));
        assertTrue("external raw corpus is missing", corpus.isFile() && corpus.canRead());
        File model = new File(new File(context.getFilesDir(), "models"),
                G5EmbeddingBatchExtractor.MODEL_NAME);
        File tokenizerFile = new File(new File(context.getFilesDir(), "models"), "sentencepiece.model");
        assertTrue("registered G5 model missing", model.isFile());
        assertTrue("registered SentencePiece model missing", tokenizerFile.isFile());
        assertEquals(G5EmbeddingBatchExtractor.MODEL_SHA256, sha256(model));
        assertEquals(G5EmbeddingBatchExtractor.TOKENIZER_SHA256, sha256(tokenizerFile));

        File external = context.getExternalFilesDir(null);
        assertTrue("external evidence root unavailable", external != null);
        File evidence = new File(external, "evidence");
        assertTrue(evidence.isDirectory() || evidence.mkdirs());
        File rows = new File(evidence, outputStem + "_rows.jsonl");
        File vectors = new File(evidence, outputStem + "_vectors.f32le");
        File report = new File(evidence, outputStem + "_report.json");
        File rowsPart = new File(rows.getAbsolutePath() + ".partial");
        File vectorsPart = new File(vectors.getAbsolutePath() + ".partial");
        File reportPart = new File(report.getAbsolutePath() + ".partial");
        assertTrue(!rowsPart.exists() || rowsPart.delete());
        assertTrue(!vectorsPart.exists() || vectorsPart.delete());
        assertTrue(!reportPart.exists() || reportPart.delete());

        int recordCount;
        int authorCount;
        int warmups = 5;
        double[] tokenizerMs;
        double[] invokeMs;
        long started = SystemClock.elapsedRealtimeNanos();
        int thermalStart = thermalStatus(context);
        try (DataInputStream input = new DataInputStream(
                new BufferedInputStream(new FileInputStream(corpus)));
             EmbeddingGemmaTokenizer tokenizer = new EmbeddingGemmaTokenizer(
                     tokenizerFile.getAbsolutePath());
             G5CompiledModelRunner runner = G5CompiledModelRunner.open(context, model);
             G5CompiledModelRunner.Invocation invocation = runner.newInvocation();
             BufferedWriter metadata = new BufferedWriter(new OutputStreamWriter(
                     new FileOutputStream(rowsPart), StandardCharsets.UTF_8));
             BufferedOutputStream vectorOutput = new BufferedOutputStream(
                     new FileOutputStream(vectorsPart))) {
            G5CompiledModelRunner.OpenReport open = runner.getOpenReport();
            assertEquals("NPU", open.requestedAccelerator);
            assertFalse(open.fallbackEnabled);
            assertEquals(1, open.inputCount);
            assertEquals(1, open.outputCount);

            ByteBuffer header = ByteBuffer.wrap(readExactly(input, HEADER_BYTES)).order(ByteOrder.LITTLE_ENDIAN);
            byte[] magic = new byte[8];
            header.get(magic);
            assertTrue("raw corpus magic mismatch", Arrays.equals(MAGIC, magic));
            assertEquals("raw corpus schema mismatch", 1, header.getInt());
            recordCount = header.getInt();
            assertEquals("record count differs from frozen protocol", expectedRecords, recordCount);
            assertEquals(256, header.getInt());
            assertEquals(768, header.getInt());
            assertEquals(G5EmbeddingBatchExtractor.MODEL_SHA256, readDigest(header));
            assertEquals(G5EmbeddingBatchExtractor.TOKENIZER_SHA256, readDigest(header));
            assertEquals(expectedProtocol, readDigest(header));
            assertEquals(expectedFreeze, readDigest(header));

            tokenizerMs = new double[recordCount];
            invokeMs = new double[recordCount];
            Set<String> hashes = new HashSet<>();
            Set<String> authors = new HashSet<>();
            TensorBuffer modelInput = invocation.getInputs().get(0);
            TensorBuffer modelOutput = invocation.getOutputs().get(0);
            int[] warmup = new int[256];
            warmup[0] = 2;
            warmup[1] = 1;
            modelInput.writeInt(warmup);
            for (int index = 0; index < warmups; index++) {
                invocation.run();
            }
            ByteBuffer vectorBytes = ByteBuffer.allocate(768 * Float.BYTES)
                    .order(ByteOrder.LITTLE_ENDIAN);
            for (int index = 0; index < recordCount; index++) {
                ByteBuffer prefix = ByteBuffer.wrap(readExactly(input, RECORD_PREFIX_BYTES))
                        .order(ByteOrder.LITTLE_ENDIAN);
                int authorLength = prefix.getInt();
                int textLength = prefix.getInt();
                assertTrue("author length outside contract", authorLength > 0 && authorLength <= MAX_AUTHOR_BYTES);
                assertTrue("text length outside contract", textLength > 0 && textLength <= MAX_TEXT_BYTES);
                byte[] expectedDigest = new byte[32];
                prefix.get(expectedDigest);
                byte[] authorBytes = readExactly(input, authorLength);
                byte[] textBytes = readExactly(input, textLength);
                String author = decodeStrict(authorBytes);
                assertTrue("raw author ID must have been anonymized", author.matches("pan15-[0-9a-f]{64}"));
                String text = decodeStrict(textBytes);
                String commentHash = hex(MessageDigest.getInstance("SHA-256").digest(textBytes));
                assertEquals(hex(expectedDigest), commentHash);
                assertTrue("duplicate exact post digest", hashes.add(commentHash));
                authors.add(author);

                long tokenizeStart = SystemClock.elapsedRealtimeNanos();
                int[] tokens = tokenizer.tokenizeRawText(text);
                tokenizerMs[index] = elapsedMs(tokenizeStart);
                modelInput.writeInt(tokens);
                invokeMs[index] = invocation.run();
                float[] embedding = modelOutput.readFloat();
                assertEquals(768, embedding.length);
                vectorBytes.clear();
                double norm = 0.0;
                for (float value : embedding) {
                    assertTrue("non-finite G5 embedding", Float.isFinite(value));
                    norm += value * value;
                    vectorBytes.putFloat(value);
                }
                assertTrue("zero G5 embedding", norm > 1e-12);
                vectorOutput.write(vectorBytes.array());
                metadata.write(new JSONObject()
                        .put("index", index)
                        .put("comment_hash", commentHash)
                        .put("author", author)
                        .put("split", split)
                        .toString());
                metadata.newLine();
            }
            assertEquals("raw corpus has trailing bytes", -1, input.read());
            authorCount = authors.size();
            assertEquals(expectedAuthors, authorCount);
            assertEquals(recordCount, hashes.size());
        }
        assertEquals((long) recordCount * 768L * Float.BYTES, vectorsPart.length());
        int thermalEnd = thermalStatus(context);
        JSONObject output = new JSONObject()
                .put("schema_version", 1)
                .put("status", "PASS")
                .put("artifact_scope", "real_profile_external_pan15_private_device_transport")
                .put("paper_result", false)
                .put("raw_text_redistributed", false)
                .put("target_labels_in_outputs", false)
                .put("device", "Pixel 10")
                .put("soc_model", "Tensor G5")
                .put("api_surface", "android_sentencepiece_plus_litert_2.1.6_java_npu")
                .put("requested_accelerator", "NPU")
                .put("fallback_enabled", false)
                .put("model_sha256", G5EmbeddingBatchExtractor.MODEL_SHA256)
                .put("tokenizer_sha256", G5EmbeddingBatchExtractor.TOKENIZER_SHA256)
                .put("protocol_sha256", expectedProtocol)
                .put("external_freeze_sha256", expectedFreeze)
                .put("source_corpus_sha256", sha256(corpus))
                .put("split", split)
                .put("record_count", recordCount)
                .put("unique_comment_hashes", recordCount)
                .put("unique_authors", authorCount)
                .put("tokenizer_invocations", recordCount)
                .put("encoder_invocations", recordCount)
                .put("per_post_tokenized_once", true)
                .put("per_post_embedding_once", true)
                .put("history_reencoding", false)
                .put("warmups", warmups)
                .put("elapsed_ms", elapsedMs(started))
                .put("tokenizer_p50_ms", percentile(tokenizerMs, 0.50))
                .put("tokenizer_p95_ms", percentile(tokenizerMs, 0.95))
                .put("npu_invoke_p50_ms", percentile(invokeMs, 0.50))
                .put("npu_invoke_p95_ms", percentile(invokeMs, 0.95))
                .put("thermal_status_start", thermalStart)
                .put("thermal_status_end", thermalEnd)
                .put("rows_sha256", sha256(rowsPart))
                .put("vectors_sha256", sha256(vectorsPart))
                .put("vectors_bytes", vectorsPart.length());
        Files.writeString(reportPart.toPath(), output.toString(2) + "\n", StandardCharsets.UTF_8);
        Files.move(rowsPart.toPath(), rows.toPath(), StandardCopyOption.REPLACE_EXISTING);
        Files.move(vectorsPart.toPath(), vectors.toPath(), StandardCopyOption.REPLACE_EXISTING);
        Files.move(reportPart.toPath(), report.toPath(), StandardCopyOption.REPLACE_EXISTING);
        assertTrue(report.isFile());
        assertFalse(output.getBoolean("fallback_enabled"));
        assertTrue(output.getBoolean("per_post_embedding_once"));
    }

    private static String required(Bundle arguments, String key, String expected) {
        String value = arguments.getString(key, "");
        assertTrue(key + " is required: " + expected, value != null && !value.trim().isEmpty());
        return value;
    }

    private static String requiredDigest(Bundle arguments, String key) {
        String value = required(arguments, key, "lowercase SHA-256");
        assertTrue(key + " must be a lowercase SHA-256", value.matches("[0-9a-f]{64}"));
        return value;
    }

    private static byte[] readExactly(DataInputStream input, int length) throws Exception {
        byte[] bytes = input.readNBytes(length);
        assertEquals("truncated raw transport", length, bytes.length);
        return bytes;
    }

    private static String readDigest(ByteBuffer buffer) {
        byte[] bytes = new byte[32];
        buffer.get(bytes);
        return hex(bytes);
    }

    private static String decodeStrict(byte[] bytes) throws Exception {
        return StandardCharsets.UTF_8.newDecoder()
                .onMalformedInput(CodingErrorAction.REPORT)
                .onUnmappableCharacter(CodingErrorAction.REPORT)
                .decode(ByteBuffer.wrap(bytes)).toString();
    }

    private static int thermalStatus(Context context) {
        PowerManager manager = context.getSystemService(PowerManager.class);
        return manager == null ? -1 : manager.getCurrentThermalStatus();
    }

    private static double elapsedMs(long startedNs) {
        return (SystemClock.elapsedRealtimeNanos() - startedNs) / 1_000_000.0;
    }

    private static double percentile(double[] values, double probability) {
        double[] sorted = values.clone();
        Arrays.sort(sorted);
        int index = (int) Math.ceil(probability * sorted.length) - 1;
        return sorted[Math.max(0, Math.min(index, sorted.length - 1))];
    }

    private static String sha256(File file) throws Exception {
        MessageDigest digest = MessageDigest.getInstance("SHA-256");
        try (FileInputStream input = new FileInputStream(file)) {
            byte[] block = new byte[1024 * 1024];
            int count;
            while ((count = input.read(block)) != -1) {
                digest.update(block, 0, count);
            }
        }
        return hex(digest.digest());
    }

    private static String hex(byte[] bytes) {
        StringBuilder result = new StringBuilder(bytes.length * 2);
        for (byte value : bytes) {
            result.append(String.format(Locale.ROOT, "%02x", value & 0xff));
        }
        return result.toString();
    }
}


==> anc/code/android/app/src/main/AndroidManifest.xml <==
<?xml version="1.0" encoding="utf-8"?>
<manifest xmlns:android="http://schemas.android.com/apk/res/android">
    <application
        android:allowBackup="false"
        android:fullBackupContent="false"
        android:icon="@drawable/ic_app"
        android:label="@string/app_name"
        android:supportsRtl="true"
        android:theme="@style/Theme.AccretionLink">

        <uses-native-library
            android:name="libedgetpu_client.google.so"
            android:required="false" />
        <uses-native-library
            android:name="libedgetpu_tachyon.google.so"
            android:required="false" />

        <activity
            android:name=".MainActivity"
            android:exported="true"
            android:hardwareAccelerated="false"
            android:screenOrientation="portrait">
            <intent-filter>
                <action android:name="android.intent.action.MAIN" />
                <category android:name="android.intent.category.LAUNCHER" />
            </intent-filter>
        </activity>
    </application>
</manifest>


==> anc/code/android/app/src/main/assets/academic/registered_experiment.json <==
{
  "heldout_result_available": true,
  "heldout_status": "OPENED_WITH_REGISTERED_RESULT",
  "paper_result": true,
  "protocol": {
    "bootstrap_replicates": 10000,
    "eprocess_negative_control": {
      "alpha": 0.05,
      "estimand": "profile-averaged false-warning rate",
      "interval": "profile-clustered",
      "prefix": 8,
      "release_regime": "uniform lambda=1"
    },
    "heldout_order_replicates": 100,
    "multiplicity": "Holm step-down across four target-wise tests",
    "name": "selection_conditioned_exposure_control_security_game",
    "prefixes": [
      1,
      2,
      4,
      8
    ],
    "primary_estimand": "NLL(lambda=1)-NLL(lambda=4) at h=8",
    "primary_test_method": "one-sided profile-paired sign-flip randomization",
    "profile_counts": {
      "calibration": 52,
      "test": 52,
      "train": 157
    },
    "selected_lambda": 4,
    "uniform_lambda": 1,
    "unit": "synthetic_profile"
  },
  "replay_asset_sha256": "ea084250d88ea02ae41620809e4110f3d1f32794ef5a4f1f8e1ec4e0844eff09",
  "results": [
    {
      "bootstrap_ci95": [
        0.0197980295389101,
        0.04101552405708403
      ],
      "lambda1_nll": 1.3135863486572914,
      "lambda4_nll": 1.2832921880963053,
      "nll_contrast": 0.030294160560986112,
      "prefix": 1,
      "profiles": 52,
      "tasks": 4
    },
    {
      "bootstrap_ci95": [
        0.017604733553088173,
        0.038892972004976954
      ],
      "lambda1_nll": 1.231192742151695,
      "lambda4_nll": 1.2031885909041533,
      "nll_contrast": 0.028004151247541718,
      "prefix": 2,
      "profiles": 52,
      "tasks": 4
    },
    {
      "bootstrap_ci95": [
        0.013969824607599515,
        0.0328701228998515
      ],
      "lambda1_nll": 1.1754579512681396,
      "lambda4_nll": 1.1520906810839848,
      "nll_contrast": 0.02336727018415478,
      "prefix": 4,
      "profiles": 52,
      "tasks": 4
    },
    {
      "bootstrap_ci95": [
        0.008903175945942827,
        0.023363841992027307
      ],
      "lambda1_nll": 1.1348156756722398,
      "lambda4_nll": 1.1188625987110628,
      "nll_contrast": 0.01595307696117718,
      "prefix": 8,
      "profiles": 52,
      "tasks": 4
    }
  ],
  "schema_version": 1,
  "seal_verified": true,
  "sealed_fields": [],
  "security_outcomes": {
    "false_warnings": 5,
    "holm_rejects": 3,
    "integrity_eligible": 109,
    "integrity_successes": 6,
    "warning_sequences": 20800
  },
  "source_manifest_sha256": "1201b464a1c8bb92244cab1da729910cdcc041d6b6bb16a76adb2c163af88225",
  "view": "registered_heldout_experiment"
}


==> anc/code/android/app/src/main/assets/academic/tensor_g5_execution.json <==
{
  "batch": {
    "api_surface": "litert_2.1.6_java_synchronous",
    "async_dispatch_measured": false,
    "consumer_host_stall_proxy": 0.0008784727931315362,
    "host_stall_scope": "sum consumer waits for the host producer / extraction wall time; does not measure internal TPU idle cycles",
    "invoke_p50_ms": 51.431198,
    "invoke_p95_ms": 53.109375,
    "mode": "bounded_host_prefetch_double_buffer",
    "per_post_embedding_once": true,
    "records": 6001,
    "scope": "Pretokenized accelerator/orchestration benchmark; not proof that online SentencePiece or all CPU preparation has been removed.",
    "test_records": 0,
    "throughput_posts_per_second": 18.088191682214358,
    "tpu_duty_proxy": 0.9118442093033475,
    "tpu_duty_scope": "sum synchronous blocking invoke wall time / extraction wall time; not a hardware utilization counter"
  },
  "device": {
    "name": "Pixel 10",
    "soc_manufacturer": "Google",
    "soc_model": "Tensor G5"
  },
  "model": {
    "fallback_enabled": false,
    "filename": "embeddinggemma-300M_seq256_mixed-precision.google.tensor_g5.tflite",
    "graph_operators": 1,
    "operator": "DISPATCH_OP",
    "requested_accelerator": "NPU",
    "sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
    "xnnpack_graph_replacements": 0
  },
  "native_async": {
    "api_surface": "LiteRT_2.1.6_native_C",
    "async_dispatch_measured": true,
    "fallback_nodes": 0,
    "fully_accelerated": true,
    "fully_accelerated_measured": true,
    "hardware_overlap_claimed": false,
    "hardware_overlap_interpretation": "the preregistered async overlap gate was not met; no overlap claim is permitted",
    "host_tail_not_serialized": true,
    "second_submit_returned_before_first_wait": true,
    "source_sha256": "6b6fd09cb25585a937a3d374611dfc652b952ce861b0c5e04623f1ae342ca9de",
    "status": "FAIL_CLOSED"
  },
  "schema_version": 1,
  "sources": {
    "batch_report_sha256": "31f2ab532d58af4115633f9ac9bd4fdf2c734129ec5de0b3f6eef28fcf93af0e",
    "dispatch_verification_sha256": "9b150ee2e5de1d07fa2c3f37ee81ced58066b21a9d2debbc68359aa364aeecfc",
    "model_contract_sha256": "68a27183b97331c03b06f9e9138c603ede551846ae764af880ade4b67f801167",
    "native_async_report_sha256": "6b6fd09cb25585a937a3d374611dfc652b952ce861b0c5e04623f1ae342ca9de",
    "tokenizer_parity_sha256": "c88578d2f0cb6e688c9bda702651faade1732067029486c0d91eb86ad137db11"
  },
  "tokenizer": {
    "heldout_text_read_hashed_or_tokenized": false,
    "input_mode": "raw_text_android_sentencepiece",
    "p50_ms": 0.049297,
    "p95_ms": 0.13539,
    "reference_parity_exact": true,
    "reference_parity_samples": 128,
    "status": "PASS"
  },
  "view": "tensor_g5_execution"
}


==> anc/code/android/app/src/main/cpp/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.22.1)

project(accretionlink_litert_async LANGUAGES C CXX)

set(CMAKE_CXX_STANDARD 20)
set(CMAKE_CXX_STANDARD_REQUIRED ON)
set(CMAKE_CXX_EXTENSIONS OFF)
set(CMAKE_POSITION_INDEPENDENT_CODE ON)

set(LITERT_SDK_ROOT "${CMAKE_CURRENT_SOURCE_DIR}/third_party/litert_sdk")
set(LITERT_GENERATED_INCLUDE "${CMAKE_CURRENT_BINARY_DIR}/generated/include")
file(MAKE_DIRECTORY "${LITERT_GENERATED_INCLUDE}/litert/build_common")
set(LITERT_BUILD_CONFIG_DISABLE_GPU 1)
set(LITERT_BUILD_CONFIG_DISABLE_NPU 0)
configure_file(
    "${LITERT_SDK_ROOT}/litert/build_common/build_config.h.in"
    "${LITERT_GENERATED_INCLUDE}/litert/build_common/build_config.h"
)

add_library(litert_c_api SHARED IMPORTED)
set_target_properties(litert_c_api PROPERTIES
    IMPORTED_LOCATION
    "${CMAKE_CURRENT_SOURCE_DIR}/../../../build/generated/litert-link/${ANDROID_ABI}/libLiteRt.so"
)

add_library(accretionlink_litert_async SHARED
    litert_async_jni.cpp
)

target_include_directories(accretionlink_litert_async PRIVATE
    "${LITERT_SDK_ROOT}"
    "${LITERT_GENERATED_INCLUDE}"
)

target_compile_options(accretionlink_litert_async PRIVATE
    -Wall
    -Wextra
    -Werror
    -ffunction-sections
    -fdata-sections
)

target_link_options(accretionlink_litert_async PRIVATE
    "-Wl,-z,max-page-size=16384"
    "-Wl,-z,common-page-size=16384"
    "-Wl,--gc-sections"
)

find_library(log_library log REQUIRED)
target_link_libraries(accretionlink_litert_async PRIVATE
    litert_c_api
    ${log_library}
)

# The tokenizer remains an independently testable component under
# android/tokenizer-native. The app links only its persistent JNI API; the adb
# evidence CLI and all gated model/fixture bytes remain outside the APK.
set(ACCRETIONLINK_TOKENIZER_BUILD_CLI OFF CACHE BOOL "" FORCE)
set(ACCRETIONLINK_TOKENIZER_BUILD_JNI ON CACHE BOOL "" FORCE)
add_subdirectory(
    "${CMAKE_CURRENT_SOURCE_DIR}/../../../../tokenizer-native"
    "${CMAKE_CURRENT_BINARY_DIR}/tokenizer-native"
)


==> anc/code/android/app/src/main/cpp/litert_async_jni.cpp <==
// Copyright 2026 Faruk Alpay and Taylan Alpay
// SPDX-License-Identifier: Apache-2.0

#include <jni.h>

#include <android/log.h>

#include <algorithm>
#include <array>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstring>
#include <limits>
#include <sstream>
#include <string>
#include <utility>
#include <vector>

#include "litert/c/litert_compiled_model.h"
#include "litert/c/litert_environment.h"
#include "litert/c/litert_environment_options.h"
#include "litert/c/litert_event.h"
#include "litert/c/litert_model.h"
#include "litert/c/litert_options.h"
#include "litert/c/litert_tensor_buffer.h"
#include "litert/c/litert_tensor_buffer_requirements.h"

namespace {

constexpr char kLogTag[] = "AccretionLinkNativeAsync";
constexpr size_t kSequenceLength = 256;
constexpr size_t kEmbeddingDimension = 768;
constexpr size_t kBufferSetCount = 2;
constexpr size_t kSynchronousReferenceRuns = 5;
constexpr double kHostTailVsSingleSyncLimit = 1.50;
constexpr double kPairWallVsTwoSyncLimit = 0.90;
constexpr char kExpectedModelSha256[] =
    "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace";

using Clock = std::chrono::steady_clock;

double Milliseconds(Clock::time_point start, Clock::time_point end) {
  return std::chrono::duration<double, std::milli>(end - start).count();
}

std::string EscapeJson(const std::string& value) {
  std::ostringstream result;
  for (unsigned char character : value) {
    switch (character) {
      case '\"': result << "\\\""; break;
      case '\\': result << "\\\\"; break;
      case '\n': result << "\\n"; break;
      case '\r': result << "\\r"; break;
      case '\t': result << "\\t"; break;
      default:
        if (character < 0x20) {
          static constexpr char kHex[] = "0123456789abcdef";
          result << "\\u00" << kHex[character >> 4] << kHex[character & 0x0f];
        } else {
          result << character;
        }
    }
  }
  return result.str();
}

struct Failure {
  std::string stage;
  LiteRtStatus status = kLiteRtStatusOk;
  std::string detail;
};

bool Check(LiteRtStatus status, const char* stage, Failure* failure) {
  if (status == kLiteRtStatusOk) return true;
  failure->stage = stage;
  failure->status = status;
  const char* status_string = LiteRtGetStatusString(status);
  failure->detail = status_string == nullptr ? "unknown LiteRT status" : status_string;
  __android_log_print(ANDROID_LOG_ERROR, kLogTag, "%s failed: %d %s", stage,
                      static_cast<int>(status), failure->detail.c_str());
  return false;
}

template <typename Handle, void (*Destroy)(Handle)>
class OwnedHandle {
 public:
  OwnedHandle() = default;
  ~OwnedHandle() { Reset(); }
  OwnedHandle(const OwnedHandle&) = delete;
  OwnedHandle& operator=(const OwnedHandle&) = delete;
  OwnedHandle(OwnedHandle&& other) noexcept : value_(other.Release()) {}
  OwnedHandle& operator=(OwnedHandle&& other) noexcept {
    if (this != &other) Reset(other.Release());
    return *this;
  }
  Handle* Out() {
    Reset();
    return &value_;
  }
  Handle Get() const { return value_; }
  Handle Release() {
    Handle result = value_;
    value_ = nullptr;
    return result;
  }
  void Reset(Handle value = nullptr) {
    if (value_ != nullptr) Destroy(value_);
    value_ = value;
  }

 private:
  Handle value_ = nullptr;
};

using OwnedEnvironment = OwnedHandle<LiteRtEnvironment, LiteRtDestroyEnvironment>;
using OwnedModel = OwnedHandle<LiteRtModel, LiteRtDestroyModel>;
using OwnedOptions = OwnedHandle<LiteRtOptions, LiteRtDestroyOptions>;
using OwnedCompiledModel = OwnedHandle<LiteRtCompiledModel, LiteRtDestroyCompiledModel>;
using OwnedBuffer = OwnedHandle<LiteRtTensorBuffer, LiteRtDestroyTensorBuffer>;

struct BufferSet {
  OwnedBuffer input;
  OwnedBuffer output;
};

bool ValidateTensor(const LiteRtRankedTensorType& type,
                    LiteRtElementType expected_element,
                    int32_t expected_second_dimension,
                    const char* label,
                    Failure* failure) {
  if (type.element_type != expected_element || type.layout.rank != 2 ||
      type.layout.dimensions[0] != 1 ||
      type.layout.dimensions[1] != expected_second_dimension) {
    failure->stage = std::string("validate_") + label + "_tensor";
    failure->status = kLiteRtStatusErrorInvalidArgument;
    std::ostringstream detail;
    detail << "expected [1," << expected_second_dimension << "] element="
           << static_cast<int>(expected_element) << ", received rank="
           << type.layout.rank << " dims0=" << type.layout.dimensions[0]
           << " dims1=" << type.layout.dimensions[1] << " element="
           << static_cast<int>(type.element_type);
    failure->detail = detail.str();
    return false;
  }
  return true;
}

bool CreateBufferSet(LiteRtEnvironment environment,
                     LiteRtCompiledModel compiled_model,
                     const LiteRtRankedTensorType& input_type,
                     const LiteRtRankedTensorType& output_type,
                     BufferSet* buffer_set,
                     Failure* failure) {
  LiteRtTensorBufferRequirements input_requirements = nullptr;
  LiteRtTensorBufferRequirements output_requirements = nullptr;
  if (!Check(LiteRtGetCompiledModelInputBufferRequirements(
                 compiled_model, 0, 0, &input_requirements),
             "get_input_requirements", failure)) return false;
  if (!Check(LiteRtGetCompiledModelOutputBufferRequirements(
                 compiled_model, 0, 0, &output_requirements),
             "get_output_requirements", failure)) return false;
  if (!Check(LiteRtCreateManagedTensorBufferFromRequirements(
                 environment, &input_type, input_requirements,
                 buffer_set->input.Out()),
             "create_input_buffer", failure)) return false;
  if (!Check(LiteRtCreateManagedTensorBufferFromRequirements(
                 environment, &output_type, output_requirements,
                 buffer_set->output.Out()),
             "create_output_buffer", failure)) return false;
  return true;
}

bool WriteTokens(LiteRtTensorBuffer input,
                 const std::array<int32_t, kSequenceLength>& tokens,
                 Failure* failure) {
  void* address = nullptr;
  if (!Check(LiteRtLockTensorBuffer(input, &address,
                                    kLiteRtTensorBufferLockModeWrite),
             "lock_input_write", failure)) return false;
  if (address == nullptr) {
    failure->stage = "lock_input_write";
    failure->status = kLiteRtStatusErrorRuntimeFailure;
    failure->detail = "LiteRT returned a null mapped input address";
    LiteRtUnlockTensorBuffer(input);
    return false;
  }
  std::memcpy(address, tokens.data(), tokens.size() * sizeof(int32_t));
  return Check(LiteRtUnlockTensorBuffer(input), "unlock_input_write", failure);
}

struct AsyncRequest {
  bool async_returned = false;
  bool output_event_present = false;
  bool fence_fd_available = false;
  int fence_fd = -1;
  bool signaled_at_return = true;
  bool signaled_after_second_submit = true;
  double submit_ms = 0.0;
  double event_wait_ms = 0.0;
  double host_read_ms = 0.0;
  double embedding_norm = 0.0;
  LiteRtEventType event_type = LiteRtEventTypeUnknown;
};

bool SubmitAsync(LiteRtCompiledModel compiled_model,
                 BufferSet* buffers,
                 AsyncRequest* request,
                 Failure* failure) {
  LiteRtTensorBuffer input = buffers->input.Get();
  LiteRtTensorBuffer output = buffers->output.Get();
  bool async = true;
  const auto submit_start = Clock::now();
  const LiteRtStatus status = LiteRtRunCompiledModelAsync(
      compiled_model, 0, 1, &input, 1, &output, &async);
  const auto submit_end = Clock::now();
  request->submit_ms = Milliseconds(submit_start, submit_end);
  request->async_returned = async;
  if (!Check(status, "run_compiled_model_async", failure)) return false;
  if (!Check(LiteRtHasTensorBufferEvent(output, &request->output_event_present),
             "has_output_event", failure)) return false;
  if (!request->async_returned || !request->output_event_present) return true;
  LiteRtEvent event = nullptr;
  if (!Check(LiteRtGetTensorBufferEvent(output, &event), "get_output_event",
             failure)) return false;
  if (event == nullptr) {
    failure->stage = "get_output_event";
    failure->status = kLiteRtStatusErrorRuntimeFailure;
    failure->detail = "async=true but the returned output event is null";
    return false;
  }
  if (!Check(LiteRtGetEventEventType(event, &request->event_type),
             "get_event_type", failure)) return false;
  int fence_fd = -1;
  if (LiteRtGetEventSyncFenceFd(event, &fence_fd) == kLiteRtStatusOk &&
      fence_fd >= 0) {
    request->fence_fd_available = true;
    request->fence_fd = fence_fd;
  }
  bool signaled = true;
  if (!Check(LiteRtIsEventSignaled(event, &signaled),
             "is_event_signaled_at_return", failure)) return false;
  request->signaled_at_return = signaled;
  return true;
}

bool WaitAndRead(BufferSet* buffers, AsyncRequest* request, Failure* failure) {
  LiteRtTensorBuffer output = buffers->output.Get();
  if (request->output_event_present) {
    LiteRtEvent event = nullptr;
    if (!Check(LiteRtGetTensorBufferEvent(output, &event), "get_event_for_wait",
               failure)) return false;
    const auto wait_start = Clock::now();
    if (!Check(LiteRtWaitEvent(event, -1), "wait_output_event", failure)) return false;
    request->event_wait_ms = Milliseconds(wait_start, Clock::now());
  }
  void* address = nullptr;
  const auto read_start = Clock::now();
  if (!Check(LiteRtLockTensorBuffer(output, &address,
                                    kLiteRtTensorBufferLockModeRead),
             "lock_output_read", failure)) return false;
  if (address == nullptr) {
    failure->stage = "lock_output_read";
    failure->status = kLiteRtStatusErrorRuntimeFailure;
    failure->detail = "LiteRT returned a null mapped output address";
    LiteRtUnlockTensorBuffer(output);
    return false;
  }
  const float* values = static_cast<const float*>(address);
  double norm_squared = 0.0;
  for (size_t index = 0; index < kEmbeddingDimension; ++index) {
    if (!std::isfinite(values[index])) {
      failure->stage = "validate_output";
      failure->status = kLiteRtStatusErrorRuntimeFailure;
      failure->detail = "embedding contains a non-finite value";
      LiteRtUnlockTensorBuffer(output);
      return false;
    }
    norm_squared += static_cast<double>(values[index]) * values[index];
  }
  request->embedding_norm = std::sqrt(norm_squared);
  if (!Check(LiteRtUnlockTensorBuffer(output), "unlock_output_read", failure)) return false;
  request->host_read_ms = Milliseconds(read_start, Clock::now());
  return true;
}

std::string FailureJson(const Failure& failure) {
  std::ostringstream json;
  json << "{\n"
       << "  \"schema_version\": 1,\n"
       << "  \"status\": \"FAIL_CLOSED\",\n"
       << "  \"api_surface\": \"LiteRT_2.1.6_native_C\",\n"
       << "  \"runtime_version\": \"2.1.6\",\n"
       << "  \"model_sha256\": \"" << kExpectedModelSha256 << "\",\n"
       << "  \"requested_accelerator\": \"NPU_ONLY\",\n"
       << "  \"fallback_enabled\": false,\n"
       << "  \"heldout_test_accessed\": false,\n"
       << "  \"failure\": {\"stage\": \"" << EscapeJson(failure.stage)
       << "\", \"litert_status\": " << static_cast<int>(failure.status)
       << ", \"detail\": \"" << EscapeJson(failure.detail) << "\"}\n"
       << "}\n";
  return json.str();
}

std::string RunEvidence(const std::string& model_path,
                        const std::string& dispatch_directory,
                        const std::array<int32_t, kSequenceLength>& tokens) {
  Failure failure;
  OwnedEnvironment environment;
  OwnedModel model;
  OwnedOptions options;
  OwnedCompiledModel compiled_model;

  LiteRtEnvOption environment_options[3]{};
  environment_options[0].tag = kLiteRtEnvOptionTagDispatchLibraryDir;
  environment_options[0].value.type = kLiteRtAnyTypeString;
  environment_options[0].value.str_value = dispatch_directory.c_str();
  environment_options[1].tag = kLiteRtEnvOptionTagRuntimeLibraryDir;
  environment_options[1].value.type = kLiteRtAnyTypeString;
  environment_options[1].value.str_value = dispatch_directory.c_str();
  environment_options[2].tag = kLiteRtEnvOptionTagAutoRegisterAccelerators;
  environment_options[2].value.type = kLiteRtAnyTypeInt;
  environment_options[2].value.int_value = kLiteRtHwAcceleratorNpu;

  const auto open_start = Clock::now();
  if (!Check(LiteRtCreateEnvironment(3, environment_options, environment.Out()),
             "create_npu_only_environment", &failure)) return FailureJson(failure);
  if (!Check(LiteRtCreateModelFromFile(environment.Get(), model_path.c_str(), model.Out()),
             "create_model_from_g5_artifact", &failure)) return FailureJson(failure);
  if (!Check(LiteRtCreateOptions(options.Out()), "create_options", &failure))
    return FailureJson(failure);
  if (!Check(LiteRtSetOptionsHardwareAccelerators(options.Get(),
                                                  kLiteRtHwAcceleratorNpu),
             "set_npu_only_options", &failure)) return FailureJson(failure);
  if (!Check(LiteRtCreateCompiledModel(environment.Get(), model.Get(), options.Get(),
                                       compiled_model.Out()),
             "create_compiled_model", &failure)) return FailureJson(failure);
  const double open_ms = Milliseconds(open_start, Clock::now());

  bool fully_accelerated = false;
  if (!Check(LiteRtCompiledModelIsFullyAccelerated(compiled_model.Get(),
                                                   &fully_accelerated),
             "is_fully_accelerated", &failure)) return FailureJson(failure);
  if (!fully_accelerated) {
    failure.stage = "is_fully_accelerated";
    failure.status = kLiteRtStatusErrorCompilation;
    failure.detail = "LiteRT reports non-delegated nodes under NPU-only options";
    return FailureJson(failure);
  }

  LiteRtSignature signature = nullptr;
  LiteRtTensor input_tensor = nullptr;
  LiteRtTensor output_tensor = nullptr;
  LiteRtRankedTensorType input_type{};
  LiteRtRankedTensorType output_type{};
  if (!Check(LiteRtGetModelSignature(model.Get(), 0, &signature),
             "get_signature_zero", &failure) ||
      !Check(LiteRtGetSignatureInputTensorByIndex(signature, 0, &input_tensor),
             "get_input_tensor_zero", &failure) ||
      !Check(LiteRtGetSignatureOutputTensorByIndex(signature, 0, &output_tensor),
             "get_output_tensor_zero", &failure) ||
      !Check(LiteRtGetRankedTensorType(input_tensor, &input_type),
             "get_input_tensor_type", &failure) ||
      !Check(LiteRtGetRankedTensorType(output_tensor, &output_type),
             "get_output_tensor_type", &failure)) return FailureJson(failure);
  if (!ValidateTensor(input_type, kLiteRtElementTypeInt32,
                      static_cast<int32_t>(kSequenceLength), "input", &failure) ||
      !ValidateTensor(output_type, kLiteRtElementTypeFloat32,
                      static_cast<int32_t>(kEmbeddingDimension), "output", &failure))
    return FailureJson(failure);

  std::array<BufferSet, kBufferSetCount> buffer_sets;
  for (BufferSet& set : buffer_sets) {
    if (!CreateBufferSet(environment.Get(), compiled_model.Get(), input_type, output_type,
                         &set, &failure) ||
        !WriteTokens(set.input.Get(), tokens, &failure)) return FailureJson(failure);
  }

  // Warm-up synchronously on an independent temporary buffer set. This avoids
  // leaving an event attached to either of the two measured managed sets.
  BufferSet warmup;
  if (!CreateBufferSet(environment.Get(), compiled_model.Get(), input_type, output_type,
                       &warmup, &failure) ||
      !WriteTokens(warmup.input.Get(), tokens, &failure)) return FailureJson(failure);
  LiteRtTensorBuffer warmup_input = warmup.input.Get();
  LiteRtTensorBuffer warmup_output = warmup.output.Get();
  std::array<double, kSynchronousReferenceRuns> synchronous_reference_ms{};
  for (double& latency_ms : synchronous_reference_ms) {
    const auto reference_start = Clock::now();
    if (!Check(LiteRtRunCompiledModel(compiled_model.Get(), 0, 1, &warmup_input, 1,
                                      &warmup_output),
               "synchronous_reference_run", &failure)) return FailureJson(failure);
    latency_ms = Milliseconds(reference_start, Clock::now());
  }
  std::array<double, kSynchronousReferenceRuns> sorted_reference =
      synchronous_reference_ms;
  std::sort(sorted_reference.begin(), sorted_reference.end());
  const double synchronous_single_run_reference_ms =
      sorted_reference[sorted_reference.size() / 2];

  std::array<AsyncRequest, kBufferSetCount> requests;
  const auto pair_start = Clock::now();
  if (!SubmitAsync(compiled_model.Get(), &buffer_sets[0], &requests[0], &failure))
    return FailureJson(failure);
  const auto second_submit_start = Clock::now();
  if (!SubmitAsync(compiled_model.Get(), &buffer_sets[1], &requests[1], &failure))
    return FailureJson(failure);
  const auto second_submit_return = Clock::now();
  const double two_submit_host_tail_ms = Milliseconds(pair_start, second_submit_return);
  const double second_submit_host_tail_ms =
      Milliseconds(second_submit_start, second_submit_return);

  if (!requests[0].async_returned || !requests[1].async_returned ||
      !requests[0].output_event_present || !requests[1].output_event_present) {
    failure.stage = "native_async_contract";
    failure.status = kLiteRtStatusErrorUnsupported;
    failure.detail =
        "LiteRtRunCompiledModelAsync did not return async=true with output events for both sets";
    return FailureJson(failure);
  }

  // Sample both events at the same post-submit edge. Two unsignaled events at
  // this point establish concurrent host-visible in-flight work. They do not,
  // by themselves, imply that two NPU kernels execute simultaneously.
  for (size_t index = 0; index < requests.size(); ++index) {
    LiteRtEvent event = nullptr;
    if (!Check(LiteRtGetTensorBufferEvent(buffer_sets[index].output.Get(), &event),
               "get_event_after_second_submit", &failure) ||
        !Check(LiteRtIsEventSignaled(event,
                                    &requests[index].signaled_after_second_submit),
               "is_event_signaled_after_second_submit", &failure)) {
      return FailureJson(failure);
    }
  }

  const auto first_wait_start = Clock::now();
  if (!WaitAndRead(&buffer_sets[0], &requests[0], &failure) ||
      !WaitAndRead(&buffer_sets[1], &requests[1], &failure)) return FailureJson(failure);
  const auto pair_end = Clock::now();
  const double pair_wall_ms = Milliseconds(pair_start, pair_end);

  // The thresholds are fixed before device inspection. A PASS requires (i)
  // request 2 returning before the first wait, (ii) both requests still being
  // in flight after request 2 returns, (iii) two-submit host tail below 1.5x a
  // synchronous run, and (iv) pair completion below 0.9x two synchronous runs.
  // This rejects an implementation that merely wraps serial synchronous work
  // in an API named "Async".
  const bool second_submit_returned_before_first_wait =
      second_submit_return <= first_wait_start;
  const bool concurrent_inflight_observed =
      !requests[0].signaled_after_second_submit &&
      !requests[1].signaled_after_second_submit;
  const double host_tail_vs_sync_ratio =
      two_submit_host_tail_ms / synchronous_single_run_reference_ms;
  const double pair_wall_vs_two_sync_ratio =
      pair_wall_ms / (2.0 * synchronous_single_run_reference_ms);
  const bool host_tail_not_serialized =
      requests[0].async_returned && requests[1].async_returned &&
      requests[0].output_event_present && requests[1].output_event_present &&
      second_submit_returned_before_first_wait && concurrent_inflight_observed &&
      host_tail_vs_sync_ratio < kHostTailVsSingleSyncLimit;
  const bool unsignaled_event_observed =
      !requests[0].signaled_at_return || !requests[1].signaled_at_return;
  const bool overlap_timing_supported =
      host_tail_not_serialized &&
      pair_wall_vs_two_sync_ratio < kPairWallVsTwoSyncLimit;

  std::ostringstream json;
  json.precision(9);
  json << "{\n"
       << "  \"schema_version\": 1,\n"
       << "  \"status\": \""
       << (overlap_timing_supported ? "PASS" : "FAIL_CLOSED") << "\",\n"
       << "  \"api_surface\": \"LiteRT_2.1.6_native_C\",\n"
       << "  \"runtime_version\": \"2.1.6\",\n"
       << "  \"device\": \"Pixel 10\",\n"
       << "  \"soc_model\": \"Tensor G5\",\n"
       << "  \"model_artifact\": \"Tensor_G5_AOT_EmbeddingGemma_300M_seq256\",\n"
       << "  \"model_path_basename\": \"embeddinggemma-300M_seq256_mixed-precision.google.tensor_g5.tflite\",\n"
       << "  \"model_sha256\": \"" << kExpectedModelSha256 << "\",\n"
       << "  \"requested_accelerator\": \"NPU_ONLY\",\n"
       << "  \"fallback_enabled\": false,\n"
       << "  \"fully_accelerated\": true,\n"
       << "  \"fallback_nodes\": 0,\n"
       << "  \"fallback_nodes_basis\": \"LiteRtCompiledModelIsFullyAccelerated_has_no_non_delegated_ops\",\n"
       << "  \"managed_buffer_sets\": 2,\n"
       << "  \"heldout_test_accessed\": false,\n"
       << "  \"open_ms\": " << open_ms << ",\n"
       << "  \"synchronous_reference_runs\": "
       << kSynchronousReferenceRuns << ",\n"
       << "  \"synchronous_single_run_reference_ms\": "
       << synchronous_single_run_reference_ms << ",\n"
       << "  \"two_submit_host_tail_ms\": " << two_submit_host_tail_ms << ",\n"
       << "  \"second_submit_host_tail_ms\": " << second_submit_host_tail_ms << ",\n"
       << "  \"host_tail_vs_sync_ratio\": " << host_tail_vs_sync_ratio << ",\n"
       << "  \"pair_wall_through_both_fences_ms\": " << pair_wall_ms << ",\n"
       << "  \"pair_wall_vs_two_sync_ratio\": "
       << pair_wall_vs_two_sync_ratio << ",\n"
       << "  \"registered_host_tail_ratio_limit\": "
       << kHostTailVsSingleSyncLimit << ",\n"
       << "  \"registered_pair_wall_ratio_limit\": "
       << kPairWallVsTwoSyncLimit << ",\n"
       << "  \"second_submit_returned_before_first_wait\": "
       << (second_submit_returned_before_first_wait ? "true" : "false") << ",\n"
       << "  \"concurrent_inflight_observed\": "
       << (concurrent_inflight_observed ? "true" : "false") << ",\n"
       << "  \"host_tail_not_serialized\": "
       << (host_tail_not_serialized ? "true" : "false") << ",\n"
       << "  \"unsignaled_event_observed_at_return\": "
       << (unsignaled_event_observed ? "true" : "false") << ",\n"
       << "  \"overlap_timing_supported\": "
       << (overlap_timing_supported ? "true" : "false") << ",\n"
       << "  \"hardware_overlap_claimed\": false,\n"
       << "  \"hardware_overlap_interpretation\": \""
       << (overlap_timing_supported
               ? "two requests were concurrently in flight and pair completion beat the preregistered serial timing bound; simultaneous NPU-kernel execution is not claimed"
               : "the preregistered async overlap gate was not met; no overlap claim is permitted")
       << "\",\n"
       << "  \"requests\": [\n";
  for (size_t index = 0; index < requests.size(); ++index) {
    const AsyncRequest& request = requests[index];
    json << "    {\"index\": " << index
         << ", \"async_returned\": true, \"output_event_present\": true"
         << ", \"event_type\": " << static_cast<int>(request.event_type)
         << ", \"fence_fd_available\": "
         << (request.fence_fd_available ? "true" : "false")
         << ", \"fence_fd_observed\": " << request.fence_fd
         << ", \"signaled_at_return\": "
         << (request.signaled_at_return ? "true" : "false")
         << ", \"signaled_after_second_submit\": "
         << (request.signaled_after_second_submit ? "true" : "false")
         << ", \"submit_ms\": " << request.submit_ms
         << ", \"event_wait_ms\": " << request.event_wait_ms
         << ", \"host_read_ms\": " << request.host_read_ms
         << ", \"embedding_norm\": " << request.embedding_norm << "}"
         << (index + 1 == requests.size() ? "\n" : ",\n");
  }
  json << "  ]\n}\n";
  return json.str();
}

std::string JStringToUtf8(JNIEnv* env, jstring value, const char* name) {
  if (value == nullptr) {
    std::string message = std::string(name) + " must not be null";
    env->ThrowNew(env->FindClass("java/lang/IllegalArgumentException"), message.c_str());
    return {};
  }
  const char* chars = env->GetStringUTFChars(value, nullptr);
  if (chars == nullptr) return {};
  std::string result(chars);
  env->ReleaseStringUTFChars(value, chars);
  return result;
}

}  // namespace

extern "C" JNIEXPORT jstring JNICALL
Java_dev_accretionlink_audit_inference_LiteRtNativeAsyncEvidence_nativeRunEvidence(
    JNIEnv* env, jclass, jstring model_path, jstring dispatch_directory,
    jintArray token_array) {
  const std::string model = JStringToUtf8(env, model_path, "modelPath");
  if (env->ExceptionCheck()) return nullptr;
  const std::string dispatch =
      JStringToUtf8(env, dispatch_directory, "dispatchDirectory");
  if (env->ExceptionCheck()) return nullptr;
  if (token_array == nullptr || env->GetArrayLength(token_array) !=
                                    static_cast<jsize>(kSequenceLength)) {
    env->ThrowNew(env->FindClass("java/lang/IllegalArgumentException"),
                  "tokens must contain exactly 256 int32 values");
    return nullptr;
  }
  std::array<int32_t, kSequenceLength> tokens{};
  env->GetIntArrayRegion(token_array, 0, static_cast<jsize>(tokens.size()),
                         reinterpret_cast<jint*>(tokens.data()));
  if (env->ExceptionCheck()) return nullptr;
  const std::string result = RunEvidence(model, dispatch, tokens);
  __android_log_print(ANDROID_LOG_INFO, kLogTag, "NATIVE_ASYNC_EVIDENCE %s",
                      result.c_str());
  return env->NewStringUTF(result.c_str());
}


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/LITERT_SDK_PROVENANCE.md <==
LiteRT C API headers in this directory are copied verbatim from the official
`litert_cc_sdk.zip` asset attached to the `google-ai-edge/LiteRT` v2.1.6
release.

- Source: `https://github.com/google-ai-edge/LiteRT/releases/download/v2.1.6/litert_cc_sdk.zip`
- Download SHA-256: `2cbde8fc18cd3d6ffbab6bcdecb92b1d49b198e50a7bdf46e01cd329c657aca8`
- License: Apache-2.0; the per-file copyright and license headers are retained.

Only the public `litert/c` header tree and the build configuration template are
vendored. No LiteRT implementation source is compiled into the JNI library;
the target links to `libLiteRt.so` packaged by the project's LiteRT 2.1.6 AAR.



==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/build_common/build_config.h.in <==
// Template for the generated build_config.h produced during CMake configure.
// Defines LiteRT feature toggles based on the selected build options.

#ifndef LITERT_BUILD_COMMON_BUILD_CONFIG_H_
#define LITERT_BUILD_COMMON_BUILD_CONFIG_H_

#cmakedefine01 LITERT_BUILD_CONFIG_DISABLE_GPU
#cmakedefine01 LITERT_BUILD_CONFIG_DISABLE_NPU

#if LITERT_BUILD_CONFIG_DISABLE_GPU
#define LITERT_DISABLE_GPU
#endif  // LITERT_BUILD_CONFIG_DISABLE_GPU

#if LITERT_BUILD_CONFIG_DISABLE_NPU
#define LITERT_DISABLE_NPU
#endif  // LITERT_BUILD_CONFIG_DISABLE_NPU

#endif  // LITERT_BUILD_COMMON_BUILD_CONFIG_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/internal/litert_logging.cc <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "litert/c/internal/litert_logging.h"

#include <cstdarg>
#include <cstddef>
#include <cstdio>
#include <string>
#include <vector>

#if defined(__ANDROID__)
#include <android/log.h>
#endif  // defined(__ANDROID__)

#include "absl/strings/string_view.h"  // from @com_google_absl
#include "litert/c/litert_common.h"

namespace {

#if defined(__ANDROID__)
int GetAndroidSeverity(LiteRtLogSeverity severity) {
  switch (severity) {
    case kLiteRtLogSeverityVerbose:
    case kLiteRtLogSeverityInfo:
      return ANDROID_LOG_INFO;
    case kLiteRtLogSeverityWarning:
      return ANDROID_LOG_WARN;
    case kLiteRtLogSeverityError:
      return ANDROID_LOG_ERROR;
    case kLiteRtLogSeveritySilent:
      return ANDROID_LOG_SILENT;
    default:
      return ANDROID_LOG_DEBUG;
  }
}
#endif  // defined(__ANDROID__)

// Helper class for simple platform-specific console logging. Note that we
// explicitly avoid the convenience of ostream-style logging to minimize binary
// size impact.
class MinimalLogger {
 public:
  // Logging hook that takes variadic args.
  static void Log(LiteRtLogSeverity severity, const char* format, ...) {
    va_list args;
    va_start(args, format);
    LogFormatted(severity, format, args);
    va_end(args);
  }

  // Logging hook that takes a formatted va_list.
  static void LogFormatted(LiteRtLogSeverity severity, const char* format,
                           va_list args) {
    if (severity >= MinimalLogger::minimum_log_severity_) {
#if defined(__ANDROID__)
      // First log to Android's explicit log(cat) API.
      va_list args_copy;
      va_copy(args_copy, args);
      __android_log_vprint(GetAndroidSeverity(severity), "litert", format,
                           args_copy);
      va_end(args_copy);

      // Also print to stderr for standard console applications.
      fprintf(stderr, "%s: ", GetSeverityName(severity));
      va_copy(args_copy, args);
      vfprintf(stderr, format, args_copy);
      va_end(args_copy);
      fputc('\n', stderr);
#else  // defined(__ANDROID__)
      fprintf(stderr, "%s: ", GetSeverityName(severity));
#pragma clang diagnostic push
#pragma clang diagnostic ignored "-Wformat-nonliteral"
      vfprintf(stderr, format, args);
#pragma clang diagnostic pop
      fputc('\n', stderr);
#endif  // defined(__ANDROID__)
    }
  }

  // Get the minimum severity level for logging. Default is INFO in prod builds
  // and VERBOSE in debug builds.
  // Note: Default is always VERBOSE on Android.
  static LiteRtLogSeverity GetMinimumLogSeverity() {
    return MinimalLogger::minimum_log_severity_;
  }

  // Set the minimum severity level for logging, returning the old severity.
  static LiteRtLogSeverity SetMinimumLogSeverity(
      LiteRtLogSeverity new_severity) {
    LiteRtLogSeverity old_severity = MinimalLogger::minimum_log_severity_;
    MinimalLogger::minimum_log_severity_ = new_severity;
    return old_severity;
  }

 private:
  static const char* GetSeverityName(LiteRtLogSeverity severity) {
    switch (severity) {
      case kLiteRtLogSeverityVerbose:
        return "VERBOSE";
      case kLiteRtLogSeverityInfo:
        return "INFO";
      case kLiteRtLogSeverityWarning:
        return "WARNING";
      case kLiteRtLogSeverityError:
        return "ERROR";
      case kLiteRtLogSeveritySilent:
        return "SILENT";
      default:
        return "<Unknown severity>";
    }
  }
  static LiteRtLogSeverity minimum_log_severity_;
};

#ifndef NDEBUG
// In debug builds, default is VERBOSE.
LiteRtLogSeverity MinimalLogger::minimum_log_severity_ =
    kLiteRtLogSeverityVerbose;
#else
// In prod builds, default is INFO.
LiteRtLogSeverity MinimalLogger::minimum_log_severity_ = kLiteRtLogSeverityInfo;
#endif

}  // namespace

struct LiteRtLoggerT {
  virtual ~LiteRtLoggerT() = default;
  virtual void(Log)(LiteRtLogSeverity severity, const char* format,
                    va_list args) = 0;
  virtual LiteRtLogSeverity(GetMinSeverity)() = 0;
  virtual void(SetMinSeverity)(LiteRtLogSeverity severity) = 0;
  virtual const char* GetIdentifier() const = 0;
};

class LiteRtStandardLoggerT final : public LiteRtLoggerT {
 public:
  LiteRtLogSeverity GetMinSeverity() override {
    return MinimalLogger::GetMinimumLogSeverity();
  }

  void SetMinSeverity(LiteRtLogSeverity severity) override {
    MinimalLogger::SetMinimumLogSeverity(severity);
  }

  void Log(LiteRtLogSeverity severity, const char* format,
           va_list args) override {
    MinimalLogger::LogFormatted(severity, format, args);
  }

  const char* GetIdentifier() const override { return "LiteRtDefaultLogger"; }
};

class LiteRtSinkLoggerT final : public LiteRtLoggerT {
 public:
  static constexpr absl::string_view kIdentifier = "LiteRtSinkLogger";
  LiteRtLogSeverity GetMinSeverity() override { return min_severity_; }

  void SetMinSeverity(LiteRtLogSeverity severity) override {
    min_severity_ = severity;
  }

  void Log(LiteRtLogSeverity severity, const char* format,
           va_list args) override {
    va_list args2;
    va_copy(args2, args);
    logs_.emplace_back(LiteRtGetLogSeverityName(severity));
    std::string& log = logs_.back();
    const int print_start = log.size();
    const int len = vsnprintf(nullptr, 0, format, args);
    if (len > 0) {
      // Initial log severity string + separator + message + null terminator.
      log.resize(print_start + 2 + len + 1);
      log[print_start] = ':';
      log[print_start + 1] = ' ';
      vsnprintf(log.data() + print_start + 2, len + 1, format, args2);
    }
    va_end(args2);
  }

  const char* GetIdentifier() const override { return kIdentifier.data(); }

  std::vector<std::string>& Logs() { return logs_; }

 private:
  LiteRtLogSeverity min_severity_ = kLiteRtLogSeverityInfo;
  std::vector<std::string> logs_;
};

const char* LiteRtGetLogSeverityName(LiteRtLogSeverity severity) {
  switch (severity) {
    case kLiteRtLogSeverityVerbose:
      return "VERBOSE";
    case kLiteRtLogSeverityInfo:
      return "INFO";
    case kLiteRtLogSeverityWarning:
      return "WARNING";
    case kLiteRtLogSeverityError:
      return "ERROR";
    case kLiteRtLogSeveritySilent:
      return "SILENT";
    case kLiteRtLogSeverityDebug:
      return "DEBUG";
  }
  return "UNKNOWN";
}

LiteRtStatus LiteRtCreateLogger(LiteRtLogger* logger) {
  if (!logger) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *logger = new LiteRtStandardLoggerT;
  return kLiteRtStatusOk;
}

LiteRtStatus LiteRtCreateSinkLogger(LiteRtLogger* logger) {
  if (!logger) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *logger = new LiteRtSinkLoggerT;
  return kLiteRtStatusOk;
}

LiteRtStatus LiteRtGetMinLoggerSeverity(LiteRtLogger logger,
                                        LiteRtLogSeverity* min_severity) {
  if (!logger || !min_severity) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *min_severity = logger->GetMinSeverity();
  return kLiteRtStatusOk;
}

LiteRtStatus LiteRtSetMinLoggerSeverity(LiteRtLogger logger,
                                        LiteRtLogSeverity min_severity) {
  if (!logger) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  logger->SetMinSeverity(min_severity);
  return kLiteRtStatusOk;
}

LiteRtStatus LiteRtLoggerLog(LiteRtLogger logger, LiteRtLogSeverity severity,
                             const char* format, ...) {
  if (!logger || !format) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  va_list args;
  va_start(args, format);
  logger->Log(severity, format, args);
  va_end(args);
  return kLiteRtStatusOk;
}

LiteRtStatus LiteRtGetLoggerIdentifier(LiteRtLoggerConst logger,
                                       const char** identifier) {
  if (!logger || !identifier) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *identifier = logger->GetIdentifier();
  return kLiteRtStatusOk;
}

void LiteRtDestroyLogger(LiteRtLogger logger) {
  if (logger != nullptr) {
    delete logger;
  }
}

namespace {

// Cast to a sink logger if possible.
//
// Note: RTTI may be disabled so we want use dynamic cast to do this natively.
LiteRtSinkLoggerT* AsSinkLogger(LiteRtLogger logger) {
  if (logger && logger->GetIdentifier() == LiteRtSinkLoggerT::kIdentifier) {
    return static_cast<LiteRtSinkLoggerT*>(logger);
  }
  return nullptr;
}
}  // namespace

// Returns the number of log calls that were done to the sink logger.
LiteRtStatus LiteRtGetSinkLoggerSize(LiteRtLogger logger, size_t* size) {
  LiteRtSinkLoggerT* sink = AsSinkLogger(logger);
  if (!sink || !size) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *size = sink->Logs().size();
  return kLiteRtStatusOk;
}

// Returns the idx_th log in the sink logger.
LiteRtStatus LiteRtGetSinkLoggerMessage(LiteRtLogger logger, size_t idx,
                                        const char** message) {
  LiteRtSinkLoggerT* sink = AsSinkLogger(logger);
  if (!sink || !message) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (idx >= sink->Logs().size()) {
    return kLiteRtStatusErrorNotFound;
  }
  *message = sink->Logs()[idx].c_str();
  return kLiteRtStatusOk;
}

// Clears the sink logger.
LiteRtStatus LiteRtClearSinkLogger(LiteRtLogger logger) {
  LiteRtSinkLoggerT* sink = AsSinkLogger(logger);
  if (!sink) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  sink->Logs().clear();
  return kLiteRtStatusOk;
}

namespace {

LiteRtLogger GetStaticStandardLogger() {
  // This is a static variable that will be destroyed at the same time as the
  // process.
  //
  // See
  // https://google.github.io/styleguide/cppguide.html#Static_and_Global_Variables.
  static LiteRtLogger static_logger = new LiteRtStandardLoggerT();
  return static_logger;
}

LiteRtLogger GetStaticSinkLogger() {
  // This is a static variable that will be destroyed at the same time as the
  // process.
  //
  // See
  // https://google.github.io/styleguide/cppguide.html#Static_and_Global_Variables.
  static LiteRtLogger static_logger = new LiteRtSinkLoggerT();
  return static_logger;
}

LiteRtLogger& GetDefaultLogger() {
  static LiteRtLogger default_logger = GetStaticStandardLogger();
  return default_logger;
}

}  // namespace

LiteRtStatus LiteRtSetDefaultLogger(LiteRtLogger logger) {
  if (!logger) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  GetDefaultLogger() = logger;
  return kLiteRtStatusOk;
}

LiteRtLogger LiteRtGetDefaultLogger() { return GetDefaultLogger(); }

LiteRtStatus LiteRtUseStandardLogger() {
  return LiteRtSetDefaultLogger(GetStaticStandardLogger());
}

LiteRtStatus LiteRtUseSinkLogger() {
  return LiteRtSetDefaultLogger(GetStaticSinkLogger());
}


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/internal/litert_logging.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_INTERNAL_LITERT_LOGGING_H_
#define ODML_LITERT_LITERT_C_INTERNAL_LITERT_LOGGING_H_

#include <stdarg.h>
#include <stddef.h>
#include <stdint.h>

#include "litert/c/litert_common.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// WARNING: The values of the following enum are to be kept in sync with
// tflite::LogSeverity.
typedef int8_t LiteRtLogSeverity;
enum {
  kLiteRtLogSeverityDebug = -1,
  kLiteRtLogSeverityVerbose = 0,
  kLiteRtLogSeverityInfo = 1,
  kLiteRtLogSeverityWarning = 2,
  kLiteRtLogSeverityError = 3,
  kLiteRtLogSeveritySilent = 4,
};

#define LITERT_DEBUG kLiteRtLogSeverityDebug
#define LITERT_VERBOSE kLiteRtLogSeverityVerbose
#define LITERT_INFO kLiteRtLogSeverityInfo
#define LITERT_WARNING kLiteRtLogSeverityWarning
#define LITERT_ERROR kLiteRtLogSeverityError
#define LITERT_SILENT kLiteRtLogSeveritySilent

const char* LiteRtGetLogSeverityName(LiteRtLogSeverity severity);

// Creates a default LiteRT logger.
LiteRtStatus LiteRtCreateLogger(LiteRtLogger* logger);

LiteRtStatus LiteRtGetMinLoggerSeverity(LiteRtLogger logger,
                                        LiteRtLogSeverity* min_severity);

LiteRtStatus LiteRtSetMinLoggerSeverity(LiteRtLogger logger,
                                        LiteRtLogSeverity min_severity);

LiteRtStatus LiteRtLoggerLog(LiteRtLogger logger, LiteRtLogSeverity severity,
                             const char* format, ...);

// Returns the identifier of the logger.
// The returned string pointer is owned by the logger. It becomes invalid when
// the LiteRtLogger is destroyed.
LiteRtStatus LiteRtGetLoggerIdentifier(LiteRtLoggerConst logger,
                                       const char** identifier);

void LiteRtDestroyLogger(LiteRtLogger logger);

// Creates a sink logger.
//
// A sink logger will store the logs instead of outputting them. This allows the
// C++ public API to silence logs generated at the C boundary and control
// when/if to output them.
LiteRtStatus LiteRtCreateSinkLogger(LiteRtLogger* logger);

// Returns the number of log calls that were done to the sink logger.
LiteRtStatus LiteRtGetSinkLoggerSize(LiteRtLogger logger, size_t* size);

// Returns the idx_th log in the sink logger.
// The returned string pointer is owned by the sink logger. It becomes invalid
// when the LiteRtLogger is destroyed.
LiteRtStatus LiteRtGetSinkLoggerMessage(LiteRtLogger logger, size_t idx,
                                        const char** message);

// Clears the sink logger.
LiteRtStatus LiteRtClearSinkLogger(LiteRtLogger logger);

LiteRtLogger LiteRtGetDefaultLogger();

LiteRtStatus LiteRtSetDefaultLogger(LiteRtLogger logger);

LiteRtStatus LiteRtDefaultLoggerLog(LiteRtLogSeverity severity,
                                    const char* format, ...);

// Use the library provided standard logger instead of creating a new one.
LiteRtStatus LiteRtUseStandardLogger();

// Use the library provided sink logger instead of creating a new one.
LiteRtStatus LiteRtUseSinkLogger();

#ifdef __cplusplus
}  // extern "C"

// Compile statement only in debug mode.
#ifndef NDEBUG
#define LITERT_DEBUG_CODE(stmt) stmt;
#else
#define LITERT_DEBUG_CODE(stmt)
#endif

#endif  // __cplusplus

#ifndef __FILE_NAME__
#define __FILE_NAME__ __FILE__
#endif

#define LITERT_LOGGER_LOG_PROD(logger, severity, format, ...)             \
  {                                                                       \
    LiteRtLogSeverity __min_severity__;                                   \
    if (LiteRtGetMinLoggerSeverity(logger, &__min_severity__) !=          \
        kLiteRtStatusOk) {                                                \
      __min_severity__ = kLiteRtLogSeverityVerbose;                       \
    }                                                                     \
    if (severity >= __min_severity__) {                                   \
      LiteRtLoggerLog(logger, severity, "[%s:%d] " format, __FILE_NAME__, \
                      __LINE__, ##__VA_ARGS__);                           \
    }                                                                     \
  }

#ifndef NDEBUG
#define LITERT_LOGGER_LOG LITERT_LOGGER_LOG_PROD
#else
#define LITERT_LOGGER_LOG(logger, severity, format, ...)             \
  do {                                                               \
    LITERT_LOGGER_LOG_PROD(logger, severity, format, ##__VA_ARGS__); \
  } while (false)
#endif

#define LITERT_LOG(severity, format, ...) \
  LITERT_LOGGER_LOG(LiteRtGetDefaultLogger(), severity, format, ##__VA_ARGS__);

#define LITERT_ABORT abort()

#define LITERT_FATAL(format, ...)                              \
  do {                                                         \
    LITERT_LOG(kLiteRtLogSeverityError, format, ##__VA_ARGS__) \
    LITERT_ABORT;                                              \
  } while (0)

#endif  // ODML_LITERT_LITERT_C_INTERNAL_LITERT_LOGGING_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/internal/litert_options_helper.h <==
// Copyright 2026 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_INTERNAL_LITERT_OPTIONS_HELPER_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_INTERNAL_LITERT_OPTIONS_HELPER_H_

#include <string.h>

#include "absl/strings/string_view.h"  // from @com_google_absl

namespace litert {
namespace internal {

inline void MakeCStringPayload(absl::string_view toml_str, void** payload,
                               void (**payload_deleter)(void*)) {
  *payload = new char[toml_str.size() + 1];
  memcpy(*payload, toml_str.data(), toml_str.size());
  static_cast<char*>(*payload)[toml_str.size()] = '\0';
  *payload_deleter = [](void* p) { delete[] static_cast<char*>(p); };
}

}  // namespace internal
}  // namespace litert

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_INTERNAL_LITERT_OPTIONS_HELPER_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/internal/litert_runtime_c_api.h <==
// Copyright 2026 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_INTERNAL_LITERT_RUNTIME_C_API_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_INTERNAL_LITERT_RUNTIME_C_API_H_

#include <stddef.h>
#include <stdint.h>

#include "litert/c/internal/litert_scheduling_info.h"
#include "litert/c/litert_any.h"
#include "litert/c/litert_common.h"
#include "litert/c/litert_custom_op_kernel.h"
#include "litert/c/litert_custom_tensor_buffer.h"
#include "litert/c/litert_environment_options.h"
#include "litert/c/litert_event_type.h"
#include "litert/c/litert_gl_types.h"
#include "litert/c/litert_layout.h"
#include "litert/c/litert_metrics.h"
#include "litert/c/litert_model_types.h"
#include "litert/c/litert_opaque_options.h"
#include "litert/c/litert_opencl_types.h"
#include "litert/c/litert_tensor_buffer_types.h"
#include "litert/c/litert_webgpu_types.h"

#ifdef __cplusplus
extern "C" {
#endif

// For any changes to this file that would affect the ABI,
// don't forget to also bump the ABI version number.

// LINT.IfChange(version_number)

// LiteRT CompiledModels ABI version number, in semver 2 format
// (see https://semver.org).  This is the ABI version number for
// the methods in LiteRtRuntimeCApiStruct, which is defined below.
#define LITERT_RUNTIME_ABI_VERSION "1.0.0"
// TODO(b/493650900): declare that as an extern const (and
// initialize it in a .cc file) rather than using a macro.

// LINT.ThenChange()

// LINT.IfChange(method_table)

// A struct that contains all the LiteRT runtime C API functions.
//
// This struct is used to provide a unified interface for the LiteRT runtime
// regardless of the underlying runtime implementation.
//
// NOTE: All new fields should be added to the end of the struct.
//
// For binary backwards compatibility, EXISTING ENTRIES IN THESE TABLES SHOULD
// NEVER BE DELETED, and should not be modified until they are no longer used,
// including the usage in already built app binaries -- verifying this may
// require adding logging.  Entries that are really not longer used at all,
// even by old code, can be replaced by a placeholder of the same signature,
// e.g. a function pointer that is set to a no-op function, but should not be
// deleted, to avoid affecting the offsets of entries later in the table.  Any
// new methods should only be added at the END of the table (unless reusing a
// slot occupied by a placeholder).

typedef struct LiteRtRuntimeCApiStruct {
  //
  // LiteRtEnvironment
  //
  // litert_environment.h: LiteRtCreateEnvironment
  LiteRtStatus (*litert_create_environment)(int num_options,
                                            const LiteRtEnvOption* options,
                                            LiteRtEnvironment* environment);
  // litert_environment.h: LiteRtDestroyEnvironment
  void (*litert_destroy_environment)(LiteRtEnvironment environment);
  // litert_environment.h: LiteRtGetEnvironmentOptions
  LiteRtStatus (*litert_get_environment_options)(
      LiteRtEnvironment environment, LiteRtEnvironmentOptions* options);
  // litert_environment.h: LiteRtAddEnvironmentOptions
  LiteRtStatus (*litert_add_environment_options)(LiteRtEnvironment environment,
                                                 int num_options,
                                                 const LiteRtEnvOption* options,
                                                 bool overwrite);
  // litert_environment.h: LiteRtGpuEnvironmentCreate
  LiteRtStatus (*litert_gpu_environment_create)(LiteRtEnvironment environment,
                                                int num_options,
                                                const LiteRtEnvOption* options);
  // litert_environment.h: LiteRtEnvironmentSupportsClGlInterop
  LiteRtStatus (*litert_environment_supports_cl_gl_interop)(
      LiteRtEnvironment environment, bool* is_supported);
  // litert_environment.h: LiteRtEnvironmentSupportsAhwbClInterop
  LiteRtStatus (*litert_environment_supports_ahwb_cl_interop)(
      LiteRtEnvironment environment, bool* is_supported);
  // litert_environment.h: LiteRtEnvironmentSupportsAhwbGlInterop
  LiteRtStatus (*litert_environment_supports_ahwb_gl_interop)(
      LiteRtEnvironment environment, bool* is_supported);
  // litert_environment.h: LiteRtEnvironmentHasGpuEnvironment
  void (*litert_environment_has_gpu_environment)(LiteRtEnvironment environment,
                                                 bool* has_gpu_environment);

  //
  // LiteRtEnvironmentOptions
  //
  // litert_environment_options.h: LiteRtGetEnvironmentOptionsValue
  LiteRtStatus (*litert_get_environment_options_value)(
      LiteRtEnvironmentOptions options, LiteRtEnvOptionTag tag,
      LiteRtAny* value);

  //
  // LiteRtTensor
  //
  // litert_model.h: LiteRtGetTensorName
  LiteRtStatus (*litert_get_tensor_name)(LiteRtTensor tensor,
                                         const char** name);
  // litert_model.h: LiteRtGetTensorIndex
  LiteRtStatus (*litert_get_tensor_index)(LiteRtTensor tensor,
                                          uint32_t* tensor_index);
  // litert_model.h: LiteRtGetTensorTypeId
  LiteRtStatus (*litert_get_tensor_type_id)(LiteRtTensor tensor,
                                            LiteRtTensorTypeId* type_id);
  // litert_model.h: LiteRtGetUnrankedTensorType
  LiteRtStatus (*litert_get_unranked_tensor_type)(
      LiteRtTensor tensor, LiteRtUnrankedTensorType* unranked_tensor_type);
  // litert_model.h: LiteRtGetRankedTensorType
  LiteRtStatus (*litert_get_ranked_tensor_type)(
      LiteRtTensor tensor, LiteRtRankedTensorType* ranked_tensor_type);
  // litert_model.h: LiteRtGetQuantizationTypeId
  LiteRtStatus (*litert_get_quantization_type_id)(
      LiteRtTensor tensor, LiteRtQuantizationTypeId* q_type_id);
  // litert_model.h: LiteRtGetPerTensorQuantization
  LiteRtStatus (*litert_get_per_tensor_quantization)(
      LiteRtTensor tensor,
      LiteRtQuantizationPerTensor* per_tensor_quantization);
  // litert_model.h: LiteRtGetPerChannelQuantization
  LiteRtStatus (*litert_get_per_channel_quantization)(
      LiteRtTensor tensor,
      LiteRtQuantizationPerChannel* per_channel_quantization);
  // litert_model.h: LiteRtGetNumTensorUses
  LiteRtStatus (*litert_get_num_tensor_uses)(LiteRtTensor tensor,
                                             LiteRtParamIndex* num_uses);
  // litert_model.h: LiteRtGetTensorUse
  LiteRtStatus (*litert_get_tensor_use)(LiteRtTensor tensor,
                                        LiteRtParamIndex use_index,
                                        LiteRtOp* user,
                                        LiteRtParamIndex* user_arg_index);
  // litert_model.h: LiteRtGetTensorDefiningOp
  LiteRtStatus (*litert_get_tensor_defining_op)(
      LiteRtTensor tensor, bool* has_defining_op,
      LiteRtTensorDefiningOp* defining_op);
  // litert_model.h: LiteRtGetTensorWeights
  LiteRtStatus (*litert_get_tensor_weights)(LiteRtTensor tensor,
                                            LiteRtWeights* weights);

  //
  // LiteRtSubgraph
  //
  // litert_model.h: LiteRtGetNumSubgraphInputs
  LiteRtStatus (*litert_get_num_subgraph_inputs)(LiteRtSubgraph subgraph,
                                                 LiteRtParamIndex* num_inputs);
  // litert_model.h: LiteRtGetSubgraphInput
  LiteRtStatus (*litert_get_subgraph_input)(LiteRtSubgraph subgraph,
                                            LiteRtParamIndex input_index,
                                            LiteRtTensor* input);
  // litert_model.h: LiteRtGetNumSubgraphOutputs
  LiteRtStatus (*litert_get_num_subgraph_outputs)(
      LiteRtSubgraph subgraph, LiteRtParamIndex* num_outputs);
  // litert_model.h: LiteRtGetSubgraphOutput
  LiteRtStatus (*litert_get_subgraph_output)(LiteRtSubgraph subgraph,
                                             LiteRtParamIndex output_index,
                                             LiteRtTensor* output);
  // litert_model.h: LiteRtGetNumSubgraphOps
  LiteRtStatus (*litert_get_num_subgraph_ops)(LiteRtSubgraph subgraph,
                                              LiteRtParamIndex* num_ops);
  // litert_model.h: LiteRtGetSubgraphOp
  LiteRtStatus (*litert_get_subgraph_op)(LiteRtSubgraph subgraph,
                                         LiteRtParamIndex op_index,
                                         LiteRtOp* op);

  //
  // LiteRtSignature
  //
  // litert_model.h: LiteRtGetSignatureKey
  LiteRtStatus (*litert_get_signature_key)(LiteRtSignature signature,
                                           const char** signature_key);
  // litert_model.h: LiteRtGetSignatureSubgraph
  LiteRtStatus (*litert_get_signature_subgraph)(LiteRtSignature signature,
                                                LiteRtSubgraph* subgraph);
  // litert_model.h: LiteRtGetNumSignatureInputs
  LiteRtStatus (*litert_get_num_signature_inputs)(LiteRtSignature signature,
                                                  LiteRtParamIndex* num_inputs);
  // litert_model.h: LiteRtGetSignatureInputName
  LiteRtStatus (*litert_get_signature_input_name)(LiteRtSignature signature,
                                                  LiteRtParamIndex input_idx,
                                                  const char** input_name);
  // litert_model.h: LiteRtGetSignatureInputTensorByIndex
  LiteRtStatus (*litert_get_signature_input_tensor_by_index)(
      LiteRtSignature signature, LiteRtParamIndex input_idx,
      LiteRtTensor* tensor);
  // litert_model.h: LiteRtGetNumSignatureOutputs
  LiteRtStatus (*litert_get_num_signature_outputs)(
      LiteRtSignature signature, LiteRtParamIndex* num_outputs);
  // litert_model.h: LiteRtGetSignatureOutputName
  LiteRtStatus (*litert_get_signature_output_name)(LiteRtSignature signature,
                                                   LiteRtParamIndex output_idx,
                                                   const char** output_name);
  // litert_model.h: LiteRtGetSignatureOutputTensorByIndex
  LiteRtStatus (*litert_get_signature_output_tensor_by_index)(
      LiteRtSignature signature, LiteRtParamIndex output_idx,
      LiteRtTensor* tensor);

  //
  // LiteRtModel
  //
  // litert_model.h: LiteRtCreateModelFromFile
  LiteRtStatus (*litert_create_model_from_file)(LiteRtEnvironment environment,
                                                const char* filename,
                                                LiteRtModel* model);
  // litert_model.h: LiteRtCreateModelFromBuffer
  LiteRtStatus (*litert_create_model_from_buffer)(LiteRtEnvironment environment,
                                                  const void* buffer_addr,
                                                  size_t buffer_size,
                                                  LiteRtModel* model);
  // litert_model.h: LiteRtGetModelMetadata
  LiteRtStatus (*litert_get_model_metadata)(LiteRtModel model,
                                            const char* metadata_key,
                                            const void** metadata_buffer,
                                            size_t* metadata_buffer_size);
  // litert_model.h: LiteRtAddModelMetadata
  LiteRtStatus (*litert_add_model_metadata)(LiteRtModel model,
                                            const char* metadata_key,
                                            const void* metadata_buffer,
                                            size_t metadata_buffer_size);
  // litert_model.h: LiteRtGetMainModelSubgraphIndex
  LiteRtStatus (*litert_get_main_model_subgraph_index)(
      LiteRtModel model, LiteRtParamIndex* main_subgraph_index);
  // litert_model.h: LiteRtGetNumModelSubgraphs
  LiteRtStatus (*litert_get_num_model_subgraphs)(
      LiteRtModel model, LiteRtParamIndex* num_subgraphs);
  // litert_model.h: LiteRtGetModelSubgraph
  LiteRtStatus (*litert_get_model_subgraph)(LiteRtModel model,
                                            LiteRtParamIndex subgraph_index,
                                            LiteRtSubgraph* subgraph);
  // litert_model.h: LiteRtGetNumModelSignatures
  LiteRtStatus (*litert_get_num_model_signatures)(
      LiteRtModel model, LiteRtParamIndex* num_signatures);
  // litert_model.h: LiteRtGetModelSignature
  LiteRtStatus (*litert_get_model_signature)(LiteRtModel model,
                                             LiteRtParamIndex signature_index,
                                             LiteRtSignature* signature);
  // litert_model.h: LiteRtDestroyModel
  void (*litert_destroy_model)(LiteRtModel model);
  // litert_model.h: LiteRtPushOp
  LiteRtStatus (*litert_push_op)(LiteRtOpList op_list, LiteRtOp op,
                                 LiteRtParamIndex partition_index);
  // litert_model.h: LiteRtSerializeModelWithSignatures
  LiteRtStatus (*litert_serialize_model_with_signatures)(
      LiteRtModel model, uint8_t** buf, size_t* size, size_t* offset,
      bool destroy_model, char** signatures, LiteRtParamIndex num_signatures,
      LiteRtModelSerializationOptions options);
  // litert_model.h: LiteRtSerializeModel
  LiteRtStatus (*litert_serialize_model)(
      LiteRtModel model, uint8_t** buf, size_t* size, size_t* offset,
      bool destroy_model, LiteRtModelSerializationOptions options);

  //
  // LiteRtCompiledModel
  //
  // litert_compiled_model.h: LiteRtCreateCompiledModel
  LiteRtStatus (*litert_create_compiled_model)(
      LiteRtEnvironment environment, LiteRtModel model,
      LiteRtOptions compilation_options, LiteRtCompiledModel* compiled_model);
  // litert_compiled_model.h: LiteRtGetCompiledModelInputBufferRequirements
  LiteRtStatus (*litert_get_compiled_model_input_buffer_requirements)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      LiteRtParamIndex input_index,
      LiteRtTensorBufferRequirements* buffer_requirements);
  // litert_compiled_model.h: LiteRtGetCompiledModelOutputBufferRequirements
  LiteRtStatus (*litert_get_compiled_model_output_buffer_requirements)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      LiteRtParamIndex output_index,
      LiteRtTensorBufferRequirements* buffer_requirements);
  // litert_compiled_model.h: LiteRtGetCompiledModelInputTensorLayout
  LiteRtStatus (*litert_get_compiled_model_input_tensor_layout)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      LiteRtParamIndex input_index, LiteRtLayout* layout);
  // litert_compiled_model.h: LiteRtGetCompiledModelOutputTensorLayouts
  LiteRtStatus (*litert_get_compiled_model_output_tensor_layouts)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      size_t num_layouts, LiteRtLayout* layouts, bool update_allocation);
  // litert_compiled_model.h: LiteRtRunCompiledModel
  LiteRtStatus (*litert_run_compiled_model)(LiteRtCompiledModel compiled_model,
                                            LiteRtParamIndex signature_index,
                                            size_t num_input_buffers,
                                            LiteRtTensorBuffer* input_buffers,
                                            size_t num_output_buffers,
                                            LiteRtTensorBuffer* output_buffers);
  // litert_compiled_model.h: LiteRtRunCompiledModelWithOptions
  LiteRtStatus (*litert_run_compiled_model_with_options)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      size_t num_input_buffers, LiteRtTensorBuffer* input_buffers,
      size_t num_output_buffers, LiteRtTensorBuffer* output_buffers,
      LiteRtOptions options);
  // litert_compiled_model.h: LiteRtRunCompiledModelAsync
  LiteRtStatus (*litert_run_compiled_model_async)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      size_t num_input_buffers, LiteRtTensorBuffer* input_buffers,
      size_t num_output_buffers, LiteRtTensorBuffer* output_buffers,
      bool* async);
  // litert_compiled_model.h: LiteRtRunCompiledModelAsyncWithOptions
  LiteRtStatus (*litert_run_compiled_model_async_with_options)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      size_t num_input_buffers, LiteRtTensorBuffer* input_buffers,
      size_t num_output_buffers, LiteRtTensorBuffer* output_buffers,
      bool* async, LiteRtOptions options);
  // litert_compiled_model.h: LiteRtSetCompiledModelCancellationFunction
  LiteRtStatus (*litert_set_compiled_model_cancellation_function)(
      LiteRtCompiledModel compiled_model, void* data,
      bool (*check_cancelled_func)(void*));
  // litert_compiled_model.h: LiteRtDestroyCompiledModel
  void (*litert_destroy_compiled_model)(LiteRtCompiledModel compiled_model);
  // litert_compiled_model.h: LiteRtCompiledModelStartMetricsCollection
  LiteRtStatus (*litert_compiled_model_start_metrics_collection)(
      LiteRtCompiledModel compiled_model, int detail_level);
  // litert_compiled_model.h: LiteRtCompiledModelStopMetricsCollection
  LiteRtStatus (*litert_compiled_model_stop_metrics_collection)(
      LiteRtCompiledModel compiled_model, LiteRtMetrics metrics);
  // litert_compiled_model.h: LiteRtCompiledModelIsFullyAccelerated
  LiteRtStatus (*litert_compiled_model_is_fully_accelerated)(
      LiteRtCompiledModel compiled_model, bool* fully_accelerated);
  // litert_compiled_model.h: LiteRtCompiledModelGetProfiler
  LiteRtStatus (*litert_compiled_model_get_profiler)(
      LiteRtCompiledModel compiled_model, LiteRtProfiler* profiler);
  // litert_compiled_model.h: LiteRtCompiledModelResizeInputTensor
  LiteRtStatus (*litert_compiled_model_resize_input_tensor)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      LiteRtParamIndex input_index, const int* dims, size_t dims_size);
  // litert_compiled_model.h: LiteRtCompiledModelResizeInputTensorNonStrict
  LiteRtStatus (*litert_compiled_model_resize_input_tensor_non_strict)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      LiteRtParamIndex input_index, const int* dims, size_t dims_size);
  // litert_compiled_model.h: LiteRtCompiledModelSetDispatchAnnotation
  LiteRtStatus (*litert_compiled_model_set_dispatch_annotation)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      const char* key, const char* value);
  // litert_compiled_model.h: LiteRtCompiledModelGetDispatchAnnotation
  LiteRtStatus (*litert_compiled_model_get_dispatch_annotation)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      const char* key, const char** value);
  // litert_compiled_model.h: LiteRtCompiledModelRemoveDispatchAnnotation
  LiteRtStatus (*litert_compiled_model_remove_dispatch_annotation)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      const char* key);
  // litert_compiled_model.h: LiteRtCompiledModelReportError
  LiteRtStatus (*litert_compiled_model_report_error)(
      LiteRtCompiledModel compiled_model, const char* format, ...);
  // litert_compiled_model.h: LiteRtCompiledModelClearErrors
  LiteRtStatus (*litert_compiled_model_clear_errors)(
      LiteRtCompiledModel compiled_model);
  // litert_compiled_model.h: LiteRtCompiledModelGetErrorMessages
  LiteRtStatus (*litert_compiled_model_get_error_messages)(
      LiteRtCompiledModel compiled_model, char** error_messages);

  //
  // LiteRtTensorBufferRequirements
  //
  // litert_tensor_buffer_requirements.h: LiteRtCreateTensorBufferRequirements
  LiteRtStatus (*litert_create_tensor_buffer_requirements)(
      int num_supported_tensor_buffer_types,
      const LiteRtTensorBufferType* supported_tensor_buffer_types,
      size_t buffer_size, int num_strides, const uint32_t* strides,
      LiteRtTensorBufferRequirements* requirements);
  // litert_tensor_buffer_requirements.h:
  // LiteRtCreateTensorBufferRequirementsWithAlignment
  LiteRtStatus (*litert_create_tensor_buffer_requirements_with_alignment)(
      int num_supported_tensor_buffer_types,
      const LiteRtTensorBufferType* supported_tensor_buffer_types,
      size_t buffer_size, int num_strides, const uint32_t* strides,
      size_t alignment, LiteRtTensorBufferRequirements* requirements);
  // litert_tensor_buffer_requirements.h:
  // LiteRtGetNumTensorBufferRequirementsSupportedBufferTypes
  LiteRtStatus (
      *litert_get_num_tensor_buffer_requirements_supported_buffer_types)(
      LiteRtTensorBufferRequirements requirements, int* num_types);
  // litert_tensor_buffer_requirements.h:
  // LiteRtGetTensorBufferRequirementsSupportedTensorBufferType
  LiteRtStatus (
      *litert_get_tensor_buffer_requirements_supported_tensor_buffer_type)(
      LiteRtTensorBufferRequirements requirements, int type_index,
      LiteRtTensorBufferType* type);
  // litert_tensor_buffer_requirements.h:
  // LiteRtGetTensorBufferRequirementsBufferSize
  LiteRtStatus (*litert_get_tensor_buffer_requirements_buffer_size)(
      LiteRtTensorBufferRequirements requirements, size_t* buffer_size);
  // litert_tensor_buffer_requirements.h:
  // LiteRtGetTensorBufferRequirementsStrides
  LiteRtStatus (*litert_get_tensor_buffer_requirements_strides)(
      LiteRtTensorBufferRequirements requirements, int* num_strides,
      const uint32_t** strides);
  // litert_tensor_buffer_requirements.h:
  // LiteRtGetTensorBufferRequirementsAlignment
  LiteRtStatus (*litert_get_tensor_buffer_requirements_alignment)(
      LiteRtTensorBufferRequirements requirements, size_t* alignment);
  // litert_tensor_buffer_requirements.h: LiteRtJoinTensorBufferRequirements
  LiteRtStatus (*litert_join_tensor_buffer_requirements)(
      LiteRtTensorBufferRequirements src_requirements_1,
      LiteRtTensorBufferRequirements src_requirements_2,
      LiteRtTensorBufferRequirements* joined_requirements);
  // litert_tensor_buffer_requirements.h:
  // LiteRtDestroyTensorBufferRequirements
  void (*litert_destroy_tensor_buffer_requirements)(
      LiteRtTensorBufferRequirements requirements);

  //
  // LiteRtTensorBuffer
  //
  // litert_tensor_buffer.h: LiteRtCreateTensorBufferFromHostMemory
  LiteRtStatus (*litert_create_tensor_buffer_from_host_memory)(
      const LiteRtRankedTensorType* tensor_type, void* host_buffer_addr,
      size_t host_buffer_size, LiteRtHostMemoryDeallocator deallocator,
      LiteRtTensorBuffer* buffer);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferHostMemory
  LiteRtStatus (*litert_get_tensor_buffer_host_memory)(
      LiteRtTensorBuffer tensor_buffer, void** host_memory_addr);
  // litert_tensor_buffer.h: LiteRtCreateTensorBufferFromAhwb
  LiteRtStatus (*litert_create_tensor_buffer_from_ahwb)(
      LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
      AHardwareBuffer* ahwb, size_t ahwb_offset,
      LiteRtAhwbDeallocator deallocator, LiteRtTensorBuffer* buffer);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferAhwb
  LiteRtStatus (*litert_get_tensor_buffer_ahwb)(
      LiteRtTensorBuffer tensor_buffer, AHardwareBuffer** ahwb);
  // litert_tensor_buffer.h: LiteRtCreateTensorBufferFromIonBuffer
  LiteRtStatus (*litert_create_tensor_buffer_from_ion_buffer)(
      const LiteRtRankedTensorType* tensor_type, void* ion_buffer_addr,
      int ion_buffer_fd, size_t ion_buffer_size, size_t ion_buffer_offset,
      LiteRtIonDeallocator deallocator, LiteRtTensorBuffer* buffer);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferIonBuffer
  LiteRtStatus (*litert_get_tensor_buffer_ion_buffer)(LiteRtTensorBuffer buffer,
                                                      void** ion_buffer_addr,
                                                      int* ion_buffer_fd);
  // litert_tensor_buffer.h: LiteRtCreateTensorBufferFromDmaBufBuffer
  LiteRtStatus (*litert_create_tensor_buffer_from_dma_buf_buffer)(
      const LiteRtRankedTensorType* tensor_type, void* dmabuf_buffer_addr,
      int dmabuf_buffer_fd, size_t dmabuf_buffer_size,
      size_t dmabuf_buffer_offset, LiteRtDmaBufDeallocator deallocator,
      LiteRtTensorBuffer* buffer);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferDmaBufBuffer
  LiteRtStatus (*litert_get_tensor_buffer_dma_buf_buffer)(
      LiteRtTensorBuffer tensor_buffer, void** dmabuf_buffer_addr,
      int* dmabuf_buffer_fd);
  // litert_tensor_buffer.h: LiteRtCreateTensorBufferFromFastRpcBuffer
  LiteRtStatus (*litert_create_tensor_buffer_from_fast_rpc_buffer)(
      const LiteRtRankedTensorType* tensor_type, void* fastrpc_buffer_addr,
      int fastrpc_fd, size_t fastrpc_buffer_size, size_t fastrpc_buffer_offset,
      LiteRtFastRpcDeallocator deallocator, LiteRtTensorBuffer* buffer);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferFastRpcBuffer
  LiteRtStatus (*litert_get_tensor_buffer_fast_rpc_buffer)(
      LiteRtTensorBuffer tensor_buffer, void** fastrpc_buffer_addr,
      int* fastrpc_buffer_fd);
  // litert_tensor_buffer.h: LiteRtCreateTensorBufferFromOpenClMemory
  LiteRtStatus (*litert_create_tensor_buffer_from_opencl_memory)(
      LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
      LiteRtTensorBufferType buffer_type, LiteRtClMem cl_mem_addr,
      size_t opencl_buffer_size, LiteRtOpenClDeallocator deallocator,
      LiteRtTensorBuffer* buffer);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferOpenClMemory
  LiteRtStatus (*litert_get_tensor_buffer_opencl_memory)(
      LiteRtTensorBuffer tensor_buffer, LiteRtClMem* cl_mem_addr);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferCustomTensorBufferHandle
  LiteRtStatus (*litert_get_tensor_buffer_custom_tensor_buffer_handle)(
      LiteRtTensorBuffer tensor_buffer, HwMemoryHandle* hw_memory_handle);
  // litert_tensor_buffer.h: LiteRtCreateTensorBufferFromGlBuffer
  LiteRtStatus (*litert_create_tensor_buffer_from_gl_buffer)(
      LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
      LiteRtGLenum target, LiteRtGLuint id, size_t size_bytes, size_t offset,
      LiteRtGlBufferDeallocator deallocator, LiteRtTensorBuffer* buffer);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferGlBuffer
  LiteRtStatus (*litert_get_tensor_buffer_gl_buffer)(
      LiteRtTensorBuffer tensor_buffer, LiteRtGLenum* target, LiteRtGLuint* id,
      size_t* size_bytes, size_t* offset);
  // litert_tensor_buffer.h: LiteRtCreateTensorBufferFromGlTexture
  LiteRtStatus (*litert_create_tensor_buffer_from_gl_texture)(
      LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
      LiteRtGLenum target, LiteRtGLuint id, LiteRtGLenum format,
      size_t size_bytes, LiteRtGLint layer,
      LiteRtGlTextureDeallocator deallocator, LiteRtTensorBuffer* buffer);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferGlTexture
  LiteRtStatus (*litert_get_tensor_buffer_gl_texture)(
      LiteRtTensorBuffer tensor_buffer, LiteRtGLenum* target, LiteRtGLuint* id,
      LiteRtGLenum* format, size_t* size_bytes, LiteRtGLint* layer);
  // litert_tensor_buffer.h: LiteRtCreateTensorBufferFromWebGpuBuffer
  LiteRtStatus (*litert_create_tensor_buffer_from_web_gpu_buffer)(
      LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
      LiteRtTensorBufferType buffer_type, LiteRtWGPUBuffer wgpu_buffer,
      size_t wgpu_buffer_size, LiteRtWebGpuBufferDeallocator deallocator,
      LiteRtTensorBuffer* tensor_buffer);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferWebGpuBuffer
  LiteRtStatus (*litert_get_tensor_buffer_web_gpu_buffer)(
      LiteRtTensorBuffer tensor_buffer, HwMemoryHandle* hw_memory_handle);
  LiteRtStatus (*litert_create_tensor_buffer_from_web_gpu_texture)(
      LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
      void* webgpu_texture, size_t webgpu_texture_size,
      LiteRtWebGpuTextureDeallocator deallocator,
      LiteRtTensorBuffer* tensor_buffer);
  // litert_tensor_buffer.h: LiteRtCreateTensorBufferFromMetalMemory
  LiteRtStatus (*litert_create_tensor_buffer_from_metal_memory)(
      LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
      LiteRtTensorBufferType buffer_type, void* metal_buffer,
      size_t metal_buffer_size, LiteRtMetalDeallocator deallocator,
      LiteRtTensorBuffer* tensor_buffer);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferMetalMemory
  LiteRtStatus (*litert_get_tensor_buffer_metal_memory)(
      LiteRtTensorBuffer tensor_buffer, HwMemoryHandle* hw_memory_handle);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferVulkanMemory
  LiteRtStatus (*litert_get_tensor_buffer_vulkan_memory)(
      LiteRtTensorBuffer tensor_buffer, HwMemoryHandle* hw_memory_handle);
  // litert_tensor_buffer.h: LiteRtCreateManagedTensorBuffer
  LiteRtStatus (*litert_create_managed_tensor_buffer)(
      LiteRtEnvironment env, LiteRtTensorBufferType buffer_type,
      const LiteRtRankedTensorType* tensor_type, size_t buffer_size,
      LiteRtTensorBuffer* buffer);
  // litert_tensor_buffer.h: LiteRtCreateManagedTensorBufferFromRequirements
  LiteRtStatus (*litert_create_managed_tensor_buffer_from_requirements)(
      LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
      LiteRtTensorBufferRequirements requirements, LiteRtTensorBuffer* buffer);
  // litert_tensor_buffer.h: LiteRtDuplicateTensorBuffer
  LiteRtStatus (*litert_duplicate_tensor_buffer)(
      LiteRtTensorBuffer tensor_buffer);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferType
  LiteRtStatus (*litert_get_tensor_buffer_type)(
      LiteRtTensorBuffer tensor_buffer, LiteRtTensorBufferType* buffer_type);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferTensorType
  LiteRtStatus (*litert_get_tensor_buffer_tensor_type)(
      LiteRtTensorBuffer tensor_buffer, LiteRtRankedTensorType* tensor_type);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferSize
  LiteRtStatus (*litert_get_tensor_buffer_size)(
      LiteRtTensorBuffer tensor_buffer, size_t* size);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferPackedSize
  LiteRtStatus (*litert_get_tensor_buffer_packed_size)(
      LiteRtTensorBuffer tensor_buffer, size_t* size);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferOffset
  LiteRtStatus (*litert_get_tensor_buffer_offset)(
      LiteRtTensorBuffer tensor_buffer, size_t* offset);
  // litert_tensor_buffer.h: LiteRtHasTensorBufferEvent
  LiteRtStatus (*litert_has_tensor_buffer_event)(
      LiteRtTensorBuffer tensor_buffer, bool* has_event);
  // litert_tensor_buffer.h: LiteRtGetTensorBufferEvent
  LiteRtStatus (*litert_get_tensor_buffer_event)(
      LiteRtTensorBuffer tensor_buffer, LiteRtEvent* event);
  // litert_tensor_buffer.h: LiteRtSetTensorBufferEvent
  LiteRtStatus (*litert_set_tensor_buffer_event)(
      LiteRtTensorBuffer tensor_buffer, LiteRtEvent event);
  // litert_tensor_buffer.h: LiteRtClearTensorBufferEvent
  LiteRtStatus (*litert_clear_tensor_buffer_event)(
      LiteRtTensorBuffer tensor_buffer);
  // litert_tensor_buffer.h: LiteRtLockTensorBuffer
  LiteRtStatus (*litert_lock_tensor_buffer)(
      LiteRtTensorBuffer tensor_buffer, void** host_mem_addr,
      LiteRtTensorBufferLockMode lock_mode);
  // litert_tensor_buffer.h: LiteRtUnlockTensorBuffer
  LiteRtStatus (*litert_unlock_tensor_buffer)(LiteRtTensorBuffer buffer);
  // litert_tensor_buffer.h: LiteRtClearTensorBuffer
  LiteRtStatus (*litert_clear_tensor_buffer)(LiteRtTensorBuffer buffer);
  // litert_tensor_buffer.h: LiteRtDestroyTensorBuffer
  void (*litert_destroy_tensor_buffer)(LiteRtTensorBuffer buffer);

  //
  // LiteRtEvent
  //
  // litert_event.h: LiteRtCreateEventFromSyncFenceFd
  LiteRtStatus (*litert_create_event_from_sync_fence_fd)(LiteRtEnvironment env,
                                                         int sync_fence_fd,
                                                         bool owns_fd,
                                                         LiteRtEvent* event);
  // litert_event.h: LiteRtCreateEventFromOpenClEvent
  LiteRtStatus (*litert_create_event_from_opencl_event)(LiteRtEnvironment env,
                                                        LiteRtClEvent cl_event,
                                                        LiteRtEvent* event);
  // litert_event.h: LiteRtCreateEventFromEglSyncFence
  LiteRtStatus (*litert_create_event_from_egl_sync_fence)(
      LiteRtEnvironment env, LiteRtEglSyncKhr egl_sync, LiteRtEvent* event);
  // litert_event.h: LiteRtCreateManagedEvent
  LiteRtStatus (*litert_create_managed_event)(LiteRtEnvironment env,
                                              LiteRtEventType type,
                                              LiteRtEvent* event);
  // litert_event.h: LiteRtSetCustomEvent
  LiteRtStatus (*litert_set_custom_event)(LiteRtEvent event,
                                          LiteRtCustomEvent custom_event);
  // litert_event.h: LiteRtGetEventEventType
  LiteRtStatus (*litert_get_event_event_type)(LiteRtEvent event,
                                              LiteRtEventType* type);
  // litert_event.h: LiteRtGetEventSyncFenceFd
  LiteRtStatus (*litert_get_event_sync_fence_fd)(LiteRtEvent event,
                                                 int* sync_fence_fd);
  // litert_event.h: LiteRtGetEventOpenClEvent
  LiteRtStatus (*litert_get_event_opencl_event)(LiteRtEvent event,
                                                LiteRtClEvent* cl_event);
  // litert_event.h: LiteRtGetEventEglSync
  LiteRtStatus (*litert_get_event_egl_sync)(LiteRtEvent event,
                                            LiteRtEglSyncKhr* egl_sync);
  // litert_event.h: LiteRtGetEventCustomNativeEvent
  LiteRtStatus (*litert_get_event_custom_native_event)(LiteRtEvent event,
                                                       void** native);
  // litert_event.h: LiteRtWaitEvent
  LiteRtStatus (*litert_wait_event)(LiteRtEvent event, int64_t timeout_in_ms);
  // litert_event.h: LiteRtSignalEvent
  LiteRtStatus (*litert_signal_event)(LiteRtEvent event);
  // litert_event.h: LiteRtIsEventSignaled
  LiteRtStatus (*litert_is_event_signaled)(LiteRtEvent event,
                                           bool* is_signaled);
  // litert_event.h: LiteRtDupFdEvent
  LiteRtStatus (*litert_dup_fd_event)(LiteRtEvent event, int* dup_fd);
  // litert_event.h: LiteRtDestroyEvent
  void (*litert_destroy_event)(LiteRtEvent event);

  //
  // LiteRtLayout
  //
  // litert_layout.h: LiteRtGetNumLayoutElements
  LiteRtStatus (*litert_get_num_layout_elements)(const LiteRtLayout* layout,
                                                 size_t* num_elements);
  // litert_layout.h: LiteRtIsSameLayout
  LiteRtStatus (*litert_is_same_layout)(const LiteRtLayout* layout1,
                                        const LiteRtLayout* layout2,
                                        bool* result);

  //
  // LiteRtMetrics
  //
  // litert_metrics.h: LiteRtCreateMetrics
  LiteRtStatus (*litert_create_metrics)(LiteRtMetrics* metrics);
  // litert_metrics.h: LiteRtGetNumMetrics
  LiteRtStatus (*litert_get_num_metrics)(LiteRtMetrics metrics,
                                         int* num_metrics);
  // litert_metrics.h: LiteRtGetMetric
  LiteRtStatus (*litert_get_metric)(LiteRtMetrics metrics, int metric_index,
                                    LiteRtMetric* metric);
  // litert_metrics.h: LiteRtDestroyMetrics
  void (*litert_destroy_metrics)(LiteRtMetrics metrics);

  //
  // LiteRtOpaqueOptions
  //
  // litert_opaque_options.h: LiteRtCreateOpaqueOptions
  LiteRtStatus (*litert_create_opaque_options)(
      const char* payload_identifier, void* payload_data,
      void (*payload_destructor)(void* payload_data),
      LiteRtOpaqueOptions* options);
  // litert_opaque_options.h: LiteRtDestroyOpaqueOptions
  void (*litert_destroy_opaque_options)(LiteRtOpaqueOptions options);
  // litert_opaque_options.h: LiteRtGetOpaqueOptionsIdentifier
  LiteRtStatus (*litert_get_opaque_options_identifier)(
      LiteRtOpaqueOptions options, const char** payload_identifier);
  // litert_opaque_options.h: LiteRtGetOpaqueOptionsData
  LiteRtStatus (*litert_get_opaque_options_data)(LiteRtOpaqueOptions options,
                                                 void** payload_data);
  // litert_opaque_options.h: LiteRtFindOpaqueOptionsData
  LiteRtStatus (*litert_find_opaque_options_data)(
      LiteRtOpaqueOptions options, const char* payload_identifier,
      void** payload_data);
  // litert_opaque_options.h: LiteRtGetNextOpaqueOptions
  LiteRtStatus (*litert_get_next_opaque_options)(LiteRtOpaqueOptions* options);
  // litert_opaque_options.h: LiteRtAppendOpaqueOptions
  LiteRtStatus (*litert_append_opaque_options)(
      LiteRtOpaqueOptions* options, LiteRtOpaqueOptions appended_options);
  // litert_opaque_options.h: LiteRtPopOpaqueOptions
  LiteRtStatus (*litert_pop_opaque_options)(LiteRtOpaqueOptions* options);
  // litert_opaque_options.h: LiteRtSetOpaqueOptionsHash
  LiteRtStatus (*litert_set_opaque_options_hash)(
      LiteRtOpaqueOptions options,
      LiteRtOpaqueOptionsHashFunc payload_hash_func);
  // litert_opaque_options.h: LiteRtGetOpaqueOptionsHash
  LiteRtStatus (*litert_get_opaque_options_hash)(LiteRtOpaqueOptions options,
                                                 uint64_t* hash);

  //
  // LiteRtOptions
  //
  // litert_options.h: LiteRtCreateOptions
  LiteRtStatus (*litert_create_options)(LiteRtOptions* options);
  // litert_options.h: LiteRtDestroyOptions
  void (*litert_destroy_options)(LiteRtOptions options);
  // litert_options.h: LiteRtSetOptionsHardwareAccelerators
  LiteRtStatus (*litert_set_options_hardware_accelerators)(
      LiteRtOptions options, LiteRtHwAcceleratorSet hardware_accelerators);
  // litert_options.h: LiteRtGetOptionsHardwareAccelerators
  LiteRtStatus (*litert_get_options_hardware_accelerators)(
      LiteRtOptions options, LiteRtHwAcceleratorSet* hardware_accelerators);
  // litert_options.h: LiteRtAddOpaqueOptions
  LiteRtStatus (*litert_add_opaque_options)(LiteRtOptions options,
                                            LiteRtOpaqueOptions opaque_options);
  // litert_options.h: LiteRtGetOpaqueOptions
  LiteRtStatus (*litert_get_opaque_options)(
      LiteRtOptions options, LiteRtOpaqueOptions* opaque_options);
  // litert_options.h: LiteRtAddCustomOpKernelOption
  LiteRtStatus (*litert_add_custom_op_kernel_option)(
      LiteRtOptions options, const char* custom_op_name, int custom_op_version,
      const LiteRtCustomOpKernel* custom_op_kernel,
      void* custom_op_kernel_user_data);
  // litert_options.h: LiteRtAddExternalTensorBinding
  LiteRtStatus (*litert_add_external_tensor_binding)(LiteRtOptions options,
                                                     const char* signature_name,
                                                     const char* tensor_name,
                                                     void* data,
                                                     int size_bytes);

  //
  // Scheduling info APIs (litert_compiled_model.h)
  //
  // litert_compiled_model.h: LiteRtCompiledModelSetSchedulingInfo
  LiteRtStatus (*litert_compiled_model_set_scheduling_info)(
      LiteRtCompiledModel compiled_model,
      const LiteRtSchedulingInfo* scheduling_info);
  // litert_compiled_model.h: LiteRtRunCompiledModelWithSchedulingInfo
  LiteRtStatus (*litert_run_compiled_model_with_scheduling_info)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      size_t num_input_buffers, LiteRtTensorBuffer* input_buffers,
      size_t num_output_buffers, LiteRtTensorBuffer* output_buffers,
      const LiteRtSchedulingInfo* scheduling_info);
  // litert_compiled_model.h: LiteRtRunCompiledModelAsyncWithSchedulingInfo
  LiteRtStatus (*litert_run_compiled_model_async_with_scheduling_info)(
      LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
      size_t num_input_buffers, LiteRtTensorBuffer* input_buffers,
      size_t num_output_buffers, LiteRtTensorBuffer* output_buffers,
      bool* async, const LiteRtSchedulingInfo* scheduling_info);

  // litert_environment.h: LiteRtEnvironmentSupportsFP16
  LiteRtStatus (*litert_environment_supports_fp16)(
      LiteRtEnvironment environment, bool* is_supported);

  // litert_model.h: LiteRtCreateModelFromFd
  LiteRtStatus (*litert_create_model_from_fd)(LiteRtEnvironment environment,
                                              int fd, size_t offset,
                                              size_t size, LiteRtModel* model);
  // litert_model.h: LiteRtGetBlockWiseQuantization
  LiteRtStatus (*litert_get_block_wise_quantization)(
      LiteRtTensor tensor,
      LiteRtQuantizationBlockWise* block_wise_quantization);
} LiteRtRuntimeCApiStruct;

// LINT.ThenChange(:version_number)

#ifdef __cplusplus
}  // extern "C"
#endif

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_INTERNAL_LITERT_RUNTIME_C_API_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/internal/litert_scheduling_info.h <==
// Copyright 2026 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_INTERNAL_LITERT_SCHEDULING_INFO_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_INTERNAL_LITERT_SCHEDULING_INFO_H_

#include <stddef.h>
#include <stdint.h>

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// Bitmask values describing which fields in `LiteRtSchedulingInfo` are
// explicitly provided.
typedef enum LiteRtSchedulingInfoField {
  kLiteRtSchedulingInfoFieldOriginalUid = 1u << 0,
  kLiteRtSchedulingInfoFieldDebugFeatureId = 1u << 1,
  kLiteRtSchedulingInfoFieldJobPriority = 1u << 2,
  kLiteRtSchedulingInfoFieldGroupId = 1u << 3,
} LiteRtSchedulingInfoField;

enum {
  // Group id is a raw 16-byte UUID value.
  kLiteRtSchedulingInfoGroupIdSize = 16,
};

typedef enum LiteRtSchedulingJobPriority {
  // Lower numeric values indicate higher priority.
  kLiteRtSchedulingInfoJobPriorityHighest = 0,
  kLiteRtSchedulingInfoJobPriorityLowest = 1000,
} LiteRtSchedulingJobPriority;

// Scheduling information associated with an inference request. This data is
// passed from application code through LiteRT to vendor delegates (e.g. NPU
// dispatch implementations).
//
// Fields are considered set if the corresponding bit is present in
// `fields_mask`.
//
// This is reserved for 1P access only (Android NPU Manager).
//
// Note: This concrete type is shared with LiteRT runtime and Dispatch APIs. So
// it must be ABI stable.
typedef struct LiteRtSchedulingInfo {
  uint32_t fields_mask;
  int32_t original_uid;
  // Null-terminated debug feature string, e.g.
  // "com.android.aicore.text_summarization".
  const char* debug_feature_id;
  // Priority in [kLiteRtSchedulingInfoJobPriorityHighest,
  // kLiteRtSchedulingInfoJobPriorityLowest], where smaller values indicate
  // higher priority.
  int32_t job_priority;
  // Raw 16-byte UUID identifying a related scheduling group.
  uint8_t group_id[kLiteRtSchedulingInfoGroupIdSize];
} LiteRtSchedulingInfo;

// ABI compatibility check for LiteRtSchedulingInfo.
//
// Note: Please get review from the LiteRT ABI compatibility team when you make
// changes to this struct.
#if defined(__cplusplus) && defined(__SIZEOF_POINTER__) && \
    __SIZEOF_POINTER__ == 8
static_assert(sizeof(LiteRtSchedulingInfo) == 40,
              "LiteRtSchedulingInfo size mismatch");
static_assert(offsetof(LiteRtSchedulingInfo, fields_mask) == 0,
              "LiteRtSchedulingInfo fields_mask offset mismatch");
static_assert(offsetof(LiteRtSchedulingInfo, original_uid) == 4,
              "LiteRtSchedulingInfo original_uid offset mismatch");
static_assert(offsetof(LiteRtSchedulingInfo, debug_feature_id) == 8,
              "LiteRtSchedulingInfo debug_feature_id offset mismatch");
static_assert(offsetof(LiteRtSchedulingInfo, job_priority) == 16,
              "LiteRtSchedulingInfo job_priority offset mismatch");
static_assert(offsetof(LiteRtSchedulingInfo, group_id) == 20,
              "LiteRtSchedulingInfo group_id offset mismatch");
#endif  // __cplusplus

#ifdef __cplusplus
}  // extern "C"
#endif  // __cplusplus

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_INTERNAL_LITERT_SCHEDULING_INFO_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_any.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_ANY_H_
#define ODML_LITERT_LITERT_C_LITERT_ANY_H_

#include <stdbool.h>  // NOLINT: To use bool type in C
#include <stdint.h>

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

typedef enum {
  kLiteRtAnyTypeNone = 0,
  kLiteRtAnyTypeBool = 1,
  kLiteRtAnyTypeInt = 2,
  kLiteRtAnyTypeReal = 3,
  kLiteRtAnyTypeString = 8,
  kLiteRtAnyTypeVoidPtr = 9,
} LiteRtAnyType;

inline const char* LiteRtAnyTypeToString(LiteRtAnyType type) {
  switch (type) {
    case kLiteRtAnyTypeNone:
      return "kLiteRtAnyTypeNone";
    case kLiteRtAnyTypeBool:
      return "kLiteRtAnyTypeBool";
    case kLiteRtAnyTypeInt:
      return "kLiteRtAnyTypeInt";
    case kLiteRtAnyTypeReal:
      return "kLiteRtAnyTypeReal";
    case kLiteRtAnyTypeString:
      return "kLiteRtAnyTypeString";
    case kLiteRtAnyTypeVoidPtr:
      return "kLiteRtAnyTypeVoidPtr";
  }
  return "Unknown";
}

/// An object that holds various value type.
///
/// @note This concrete type is part of the public API and is ABI stable.
typedef struct {
  LiteRtAnyType type;
  union {
    bool bool_value;
    int64_t int_value;
    double real_value;
    const char* str_value;
    const void* ptr_value;
  };
} LiteRtAny;

#if defined(__cplusplus) && defined(__SIZEOF_POINTER__) && \
    __SIZEOF_POINTER__ == 8
static_assert(sizeof(LiteRtAny) == 16, "LiteRtAny size mismatch");
#endif  // __cplusplus

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_ANY_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_common.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_COMMON_H_
#define ODML_LITERT_LITERT_C_LITERT_COMMON_H_

#include <stddef.h>

#include "litert/build_common/build_config.h"  // IWYU pragma: keep

// Define LITERT_WINDOWS_OS if the current OS is Windows.
#if defined(WIN32) || defined(_WIN32) || defined(__WIN32__) || \
    defined(__NT__) || defined(_WIN64)
#define LITERT_WINDOWS_OS 1
#endif

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// Define LITERT_CAPI_EXPORT macro to export a function properly with a shared
// library.
#if defined(LITERT_WINDOWS_OS)
#ifdef LITERT_COMPILE_LIBRARY
#define LITERT_CAPI_EXPORT __declspec(dllexport)
#else
#define LITERT_CAPI_EXPORT __declspec(dllimport)
#endif  // LITERT_COMPILE_LIBRARY
#else
#define LITERT_CAPI_EXPORT __attribute__((visibility("default")))
#endif  // LITERT_WINDOWS_OS

#if defined(__linux__)
// Disable CFI check for calling shared library functions.
#define LITERT_NO_CFI_CHECK __attribute__((no_sanitize("cfi-icall")))
#else
#define LITERT_NO_CFI_CHECK
#endif  // __linux__

// Declares canonical opaque type.

#ifdef __cplusplus
#define LITERT_DEFINE_HANDLE(name) \
  typedef class name##T* name;     \
  typedef const class name##T* name##Const
#else  // __cplusplus
#define LITERT_DEFINE_HANDLE(name) \
  typedef struct name##T* name;    \
  typedef const struct name##T* name##Const
#endif  // __cplusplus

#define LITERT_DEFINE_HANDLE_STRUCT(name) \
  typedef struct name##T* name;           \
  typedef const struct name##T* name##Const

// LiteRT Accelerator object. (litert_accelerator.h)
LITERT_DEFINE_HANDLE(LiteRtAccelerator);
// LiteRT DelegateWrapper object. (litert_delegate_wrapper.h).
// This wraps a TF Lite delegate (TfLiteOpaqueDelegate*).
LITERT_DEFINE_HANDLE(LiteRtDelegateWrapper);
// LiteRT CompiledModel object. (litert_compiled_model.h)
LITERT_DEFINE_HANDLE(LiteRtCompiledModel);
// Opaque handle to a JIT compiled executable. (LiteRtJitExecutableT is
// intentionally left out as an opaque type)
LITERT_DEFINE_HANDLE(LiteRtJitExecutable);
// LiteRT Environment object. (litert_environment.h)
LITERT_DEFINE_HANDLE(LiteRtEnvironment);
// LiteRT EnvironmentOptions object. (litert_environment_options.h)
LITERT_DEFINE_HANDLE(LiteRtEnvironmentOptions);
// LiteRT Event object. (litert_event.h)
LITERT_DEFINE_HANDLE(LiteRtEvent);
// LiteRT Logger object. (litert_logging.h)
LITERT_DEFINE_HANDLE(LiteRtLogger);
// LiteRT Metrics object. (litert_metrics.h)
LITERT_DEFINE_HANDLE(LiteRtMetrics);

// Constant data behind a tensor stored in the model. (litert_model.h)
LITERT_DEFINE_HANDLE(LiteRtWeights);
// Values/edges of the model's graph. (litert_model.h)
LITERT_DEFINE_HANDLE(LiteRtTensor);
// Operations/nodes of the model's graph. (litert_model.h)
LITERT_DEFINE_HANDLE(LiteRtOp);
// Fundamental block of program, i.e. a function body. (litert_model.h)
LITERT_DEFINE_HANDLE(LiteRtSubgraph);
// Signature of the model.  (litert_model.h)
LITERT_DEFINE_HANDLE(LiteRtSignature);
// A collection of subgraph + metadata + signature.  (litert_model.h)
LITERT_DEFINE_HANDLE(LiteRtModel);
// Append only list of ops.  (litert_model.h)
LITERT_DEFINE_HANDLE(LiteRtOpList);
// LiteRT Builder object. (litert_builder.h)
LITERT_DEFINE_HANDLE(LiteRtBuilder);
// Representations of an custom op.  (litert_op_options.h)
LITERT_DEFINE_HANDLE(LiteRtOp);
// A linked list of type erased opaque options. These are added to the
// LiteRtOptions object. (litert_opaque_options.h)
LITERT_DEFINE_HANDLE(LiteRtOpaqueOptions);
// The compilation options for the LiteRtCompiledModel. (litert_options.h)
LITERT_DEFINE_HANDLE_STRUCT(LiteRtOptions);
// LiteRT TensorBuffer object. (litert_tensor_buffer.h)
LITERT_DEFINE_HANDLE(LiteRtTensorBuffer);
// LiteRT TensorBufferRequirements object. (litert_tensor_buffer_requirements.h)
LITERT_DEFINE_HANDLE(LiteRtTensorBufferRequirements);
// LiteRT Profiler object. (litert_profiler.h)
LITERT_DEFINE_HANDLE(LiteRtProfiler);
// LiteRT ExternalLiteRtBufferContext object.
// (litert_external_litert_buffer_context.h)
LITERT_DEFINE_HANDLE(LiteRtExternalLiteRtBufferContext);

#if defined(__linux__) || defined(__ANDROID__)
#define LITERT_HAS_SYNC_FENCE_SUPPORT 1
#else
#define LITERT_HAS_SYNC_FENCE_SUPPORT 0
#endif

#if defined(__ANDROID__)
#define LITERT_HAS_AHWB_SUPPORT_DEFAULT 1
#define LITERT_HAS_OPENGL_SUPPORT_DEFAULT 1
#define LITERT_HAS_ION_SUPPORT_DEFAULT 1
#define LITERT_HAS_DMABUF_SUPPORT_DEFAULT 1
#define LITERT_HAS_FASTRPC_SUPPORT_DEFAULT 1
#elif defined(__linux__) && defined(__aarch64__)
#define LITERT_HAS_AHWB_SUPPORT_DEFAULT 0
#define LITERT_HAS_OPENGL_SUPPORT_DEFAULT 0
#define LITERT_HAS_ION_SUPPORT_DEFAULT 1
#define LITERT_HAS_DMABUF_SUPPORT_DEFAULT 0
#define LITERT_HAS_FASTRPC_SUPPORT_DEFAULT 1
// copybara:uncomment_begin(google-only)
// #elif defined(GOOGLE_UNSUPPORTED_OS_LOONIX)
// #define LITERT_HAS_OPENGL_SUPPORT_DEFAULT 0
// #define LITERT_HAS_ION_SUPPORT_DEFAULT 0
// #define LITERT_HAS_DMABUF_SUPPORT_DEFAULT 1
// #define LITERT_HAS_FASTRPC_SUPPORT_DEFAULT 0
// copybara:uncomment_end
#else
#define LITERT_HAS_AHWB_SUPPORT_DEFAULT 0
#define LITERT_HAS_OPENGL_SUPPORT_DEFAULT 0
#define LITERT_HAS_ION_SUPPORT_DEFAULT 0
#define LITERT_HAS_DMABUF_SUPPORT_DEFAULT 0
#define LITERT_HAS_FASTRPC_SUPPORT_DEFAULT 0
#endif

#if defined(__APPLE__)
#define LITERT_HAS_METAL_SUPPORT_DEFAULT 1
#define LITERT_HAS_OPENCL_SUPPORT_DEFAULT 0
#define LITERT_HAS_VULKAN_SUPPORT_DEFAULT 0
#elif defined(LITERT_WINDOWS_OS)
#define LITERT_HAS_METAL_SUPPORT_DEFAULT 0
#define LITERT_HAS_OPENCL_SUPPORT_DEFAULT 0
#define LITERT_HAS_VULKAN_SUPPORT_DEFAULT 1
#else
#define LITERT_HAS_METAL_SUPPORT_DEFAULT 0
#define LITERT_HAS_OPENCL_SUPPORT_DEFAULT 1
#define LITERT_HAS_VULKAN_SUPPORT_DEFAULT 1
#endif

#define LITERT_HAS_WEBGPU_SUPPORT_DEFAULT 1

#if defined(LITERT_DISABLE_NPU)
#define LITERT_DISABLE_AHWB_SUPPORT
#define LITERT_DISABLE_ION_SUPPORT
#define LITERT_DISABLE_DMABUF_SUPPORT
#define LITERT_DISABLE_FASTRPC_SUPPORT
#endif

#if defined(LITERT_DISABLE_GPU)
#define LITERT_DISABLE_METAL_SUPPORT
#define LITERT_DISABLE_OPENCL_SUPPORT
#define LITERT_DISABLE_WEBGPU_SUPPORT
#define LITERT_DISABLE_VULKAN_SUPPORT
#define LITERT_DISABLE_OPENGL_SUPPORT
#endif

#if defined(LITERT_DISABLE_METAL_SUPPORT)
#define LITERT_HAS_METAL_SUPPORT 0
#else
#define LITERT_HAS_METAL_SUPPORT LITERT_HAS_METAL_SUPPORT_DEFAULT
#endif

#if defined(LITERT_DISABLE_OPENCL_SUPPORT)
#define LITERT_HAS_OPENCL_SUPPORT 0
#else
#define LITERT_HAS_OPENCL_SUPPORT LITERT_HAS_OPENCL_SUPPORT_DEFAULT
#endif

#if defined(LITERT_DISABLE_WEBGPU_SUPPORT)
#define LITERT_HAS_WEBGPU_SUPPORT 0
#else
#define LITERT_HAS_WEBGPU_SUPPORT LITERT_HAS_WEBGPU_SUPPORT_DEFAULT
#endif

#if defined(LITERT_DISABLE_VULKAN_SUPPORT)
#define LITERT_HAS_VULKAN_SUPPORT 0
#else
#define LITERT_HAS_VULKAN_SUPPORT LITERT_HAS_VULKAN_SUPPORT_DEFAULT
#endif

#if defined(LITERT_DISABLE_OPENGL_SUPPORT)
#define LITERT_HAS_OPENGL_SUPPORT 0
#else
#define LITERT_HAS_OPENGL_SUPPORT LITERT_HAS_OPENGL_SUPPORT_DEFAULT
#endif

#if defined(LITERT_DISABLE_AHWB_SUPPORT)
#define LITERT_HAS_AHWB_SUPPORT 0
#else
#define LITERT_HAS_AHWB_SUPPORT LITERT_HAS_AHWB_SUPPORT_DEFAULT
#endif

#if defined(LITERT_DISABLE_ION_SUPPORT)
#define LITERT_HAS_ION_SUPPORT 0
#else
#define LITERT_HAS_ION_SUPPORT LITERT_HAS_ION_SUPPORT_DEFAULT
#endif

#if defined(LITERT_DISABLE_DMABUF_SUPPORT)
#define LITERT_HAS_DMABUF_SUPPORT 0
#else
#define LITERT_HAS_DMABUF_SUPPORT LITERT_HAS_DMABUF_SUPPORT_DEFAULT
#endif

#if defined(LITERT_DISABLE_FASTRPC_SUPPORT)
#define LITERT_HAS_FASTRPC_SUPPORT 0
#else
#define LITERT_HAS_FASTRPC_SUPPORT LITERT_HAS_FASTRPC_SUPPORT_DEFAULT
#endif

#define LITERT_API_VERSION_MAJOR 0
#define LITERT_API_VERSION_MINOR 1
#define LITERT_API_VERSION_PATCH 0

typedef struct LiteRtApiVersion {
  int major;
  int minor;
  int patch;
} LiteRtApiVersion;

// Compares `v1` and `v2`.
//
// Returns 0 if they are the same, a negative number if v1 < v2 and a positive
// number if v1 > v2.
int LiteRtCompareApiVersion(LiteRtApiVersion version,
                            LiteRtApiVersion reference);

// LINT.IfChange(status_codes)
typedef enum {
  kLiteRtStatusOk = 0,

  // Generic errors.
  kLiteRtStatusErrorInvalidArgument = 1,
  kLiteRtStatusErrorMemoryAllocationFailure = 2,
  kLiteRtStatusErrorRuntimeFailure = 3,
  kLiteRtStatusErrorMissingInputTensor = 4,
  kLiteRtStatusErrorUnsupported = 5,
  kLiteRtStatusErrorNotFound = 6,
  kLiteRtStatusErrorTimeoutExpired = 7,
  kLiteRtStatusErrorWrongVersion = 8,
  kLiteRtStatusErrorUnknown = 9,
  kLiteRtStatusErrorAlreadyExists = 10,

  // Inference progression errors.
  kLiteRtStatusCancelled = 100,

  // File and loading related errors.
  kLiteRtStatusErrorFileIO = 500,
  kLiteRtStatusErrorInvalidFlatbuffer = 501,
  kLiteRtStatusErrorDynamicLoading = 502,
  kLiteRtStatusErrorSerialization = 503,
  kLiteRtStatusErrorCompilation = 504,

  // IR related errors.
  kLiteRtStatusErrorIndexOOB = 1000,
  kLiteRtStatusErrorInvalidIrType = 1001,
  kLiteRtStatusErrorInvalidGraphInvariant = 1002,
  kLiteRtStatusErrorGraphModification = 1003,

  // Tool related errors.
  kLiteRtStatusErrorInvalidToolConfig = 1500,

  // Legalization related errors.
  kLiteRtStatusLegalizeNoMatch = 2000,
  kLiteRtStatusErrorInvalidLegalization = 2001,

  // Transformation related errors.
  kLiteRtStatusPatternNoMatch = 3000,
  kLiteRtStatusInvalidTransformation = 3001,

  // Version related errors.
  kLiteRtStatusErrorUnsupportedRuntimeVersion = 4000,
  kLiteRtStatusErrorUnsupportedCompilerVersion = 4001,
  kLiteRtStatusErrorIncompatibleByteCodeVersion = 4002,

  // Shape inference related errors.
  kLiteRtStatusErrorUnsupportedOpShapeInferer = 5000,
  kLiteRtStatusErrorShapeInferenceFailed = 5001,
} LiteRtStatus;
// LINT.ThenChange(
//   ../kotlin/src/main/kotlin/com/google/ai/edge/litert/LiteRtException.kt:status_codes,
//   ../cc/litert_common.h:status_codes
// )

// Returns a string describing the status value.
const char* LiteRtGetStatusString(LiteRtStatus status);

typedef enum LiteRtHwAccelerators {
  kLiteRtHwAcceleratorNone = 0,
  kLiteRtHwAcceleratorCpu = 1 << 0,
  kLiteRtHwAcceleratorGpu = 1 << 1,
  kLiteRtHwAcceleratorNpu = 1 << 2,
#if defined(__EMSCRIPTEN__)
  kLiteRtHwAcceleratorWebNn = 1 << 3,
#endif  // __EMSCRIPTEN__
  // Force standard C compilers to use a signed 32-bit integer
  // as the underlying type for Rust `bindgen` compatibility.
  _kLiteRtHwAcceleratorNegativeDummy = -1,
} LiteRtHwAccelerators;

typedef enum {
  kLiteRtDelegatePrecisionDefault = 0,
  kLiteRtDelegatePrecisionFp16 = 1,
  kLiteRtDelegatePrecisionFp32 = 2,
} LiteRtDelegatePrecision;

typedef enum {
  kLiteRtGpuPriorityDefault = 0,
  kLiteRtGpuPriorityLow = 1,
  kLiteRtGpuPriorityNormal = 2,
  kLiteRtGpuPriorityHigh = 3,
} LiteRtGpuPriority;

// Storage type needed by buffers to be allocated in the GPU delegate.
// Default means the storage type will be automatically determined by the
// delegate.
typedef enum {
  kLiteRtDelegateBufferStorageTypeDefault = 0,
  kLiteRtDelegateBufferStorageTypeBuffer = 1,
  kLiteRtDelegateBufferStorageTypeTexture2D = 2,
} LiteRtDelegateBufferStorageType;

// Lock mode for tensor buffer.
typedef enum {
  kLiteRtTensorBufferLockModeRead = 0,
  kLiteRtTensorBufferLockModeWrite = 1,
  kLiteRtTensorBufferLockModeReadWrite = 2,
} LiteRtTensorBufferLockMode;

// Backend option of GPU Accelerator.
// No need to specify on iOS or Metal since there is only one backend.
typedef enum {
  kLiteRtGpuBackendAutomatic = 0,
  kLiteRtGpuBackendOpenCl = 1,
  kLiteRtGpuBackendWebGpu = 2,
  kLiteRtGpuBackendOpenGl = 3,  // Experimental, do not use.
} LiteRtGpuBackend;

// GPU Wait type on synchronous execution.
// Values are 1:1 mapping to GpuDelegateWaitType.
typedef enum {
  // Wait type will be automatically determined by the delegate.
  kLiteRtGpuWaitTypeDefault = 0,
  // Blocked waiting for GPU to finish.
  kLiteRtGpuWaitTypePassive = 1,
  // Active busy-waiting for GPU to finish.
  kLiteRtGpuWaitTypeActive = 2,
  // Do not wait for GPU to finish. Relies on other synchronization ways like
  // barriers or in-order queue. As it's for backward compatibility, not
  // recommended for new use cases. Use asynchronous execution mode instead.
  kLiteRtGpuWaitTypeDoNotWait = 3,
} LiteRtGpuWaitType;

// Error reporter mode enum
typedef enum LiteRtErrorReporterMode {
  // No error reporting (errors are ignored)
  kLiteRtErrorReporterModeNone = 0,
  // Default stderr error reporter
  kLiteRtErrorReporterModeStderr = 1,
  // Buffer error reporter that collects errors for later retrieval
  kLiteRtErrorReporterModeBuffer = 2,
} LiteRtErrorReporterMode;

// A bit field of `LiteRtHwAccelerators` values.
typedef int LiteRtHwAcceleratorSet;

// For indexing into LiteRT collections or counting LiteRT things.
typedef size_t LiteRtParamIndex;

#if defined(_WIN32)
// Provides posix_memalign() missing in Windows.
#include <errno.h>

#define posix_memalign(p, a, s) \
  (((*(p)) = _aligned_malloc((s), (a))), *(p) ? 0 : errno)

// Memory allocated by _aligned_malloc() on Windows needs to be freed by
// _aligned_free(). Use aligned_free() instead of free() for the memory
// allocated by posix_memalign() for cross-platform compatibility.
// https://learn.microsoft.com/en-us/cpp/c-runtime-library/reference/aligned-malloc?view=msvc-170
// litert_ prefix is added to avoid name conflicts with one defined in
// base/port.h, for example, included in unit tests.
#define litert_aligned_free _aligned_free

#else  // _WIN32
#define litert_aligned_free free
#endif  // _WIN32

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_COMMON_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_compiled_model.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_COMPILED_MODEL_H_
#define ODML_LITERT_LITERT_C_LITERT_COMPILED_MODEL_H_

#include <stddef.h>

#include "litert/c/internal/litert_scheduling_info.h"
#include "litert/c/litert_common.h"
#include "litert/c/litert_layout.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// The LiteRtCompiledModel is a higher level inference API. It is created by
// provided model with compilation options. Internally, it instantiates runtime
// and applies Delegates mapped to the compilation options.
// It also supports getting LiteRtTensorBufferRequirements to create
// input/output TensorBuffers, and it allows to invoke the model with the
// input/output TensorBuffers.
//
// Example user flow:
//
// 1. Create LiteRtCompiledModel
// 2. Query the model input/output LiteRtTensorBufferRequirements
// 3. Create input/output LiteRtTensorBuffer
// 4. Fill the input LiteRtTensorBuffer with input data
// 5. Invoke the model with the input/output LiteRtTensorBuffer
// 6. Evaluate the output LiteRtTensorBuffer

// Creates a LiteRtCompiledModel from a LiteRtModel object. Parameter
// `compilation_options` is optional and can be null, and is owned by the
// caller.  The model is loaded into memory and the caller takes ownership of
// the returned object.
//
// Caller owns the returned LiteRtCompiledModel. The owner is responsible for
// calling LiteRtDestroyCompiledModel() to release the object.
LiteRtStatus LiteRtCreateCompiledModel(LiteRtEnvironment environment,
                                       LiteRtModel model,
                                       LiteRtOptions compilation_options,
                                       LiteRtCompiledModel* compiled_model);

// Returns the buffer requirements for the given n-th input tensor. The returned
// LiteRtTensorBufferRequirements is used to create the input tensor
// buffer.
//
// Parameters:
// - compiled_model: the target `LiteRtCompiledModel` object.
// - signature_index: the index of the signature in `LiteRtModel`.
// - input_index: the index of the input tensor in the signature (subgraph).
// - buffer_requirements: the returned `LiteRtTensorBufferRequirements`.
//
// Note: The returned LiteRtTensorBufferRequirements is still owned by the
// LiteRtCompiledModel and is only valid during the LiteRtCompileModel's
// lifetime.
LiteRtStatus LiteRtGetCompiledModelInputBufferRequirements(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    LiteRtParamIndex input_index,
    LiteRtTensorBufferRequirements* buffer_requirements);

// Returns the buffer requirements for the given n-th output tensor. The
// returned LiteRtTensorBufferRequirements is used to create the output tensor
// buffer.
//
// Parameters:
// - compiled_model: the target `LiteRtCompiledModel` object.
// - signature_index: the index of the signature in `LiteRtModel`.
// - input_index: the index of the input tensor in the signature (subgraph).
// - buffer_requirements: the returned `LiteRtTensorBufferRequirements`.
//
// Note: The returned LiteRtTensorBufferRequirements is still owned by the
// LiteRtCompiledModel and is only valid during the LiteRtCompileModel's
// lifetime.
LiteRtStatus LiteRtGetCompiledModelOutputBufferRequirements(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    LiteRtParamIndex output_index,
    LiteRtTensorBufferRequirements* buffer_requirements);

// Returns the tensor layout for the given input tensor. This reflects the most
// recent shape requested via LiteRtCompiledModelResizeInputTensor or automatic
// resizing during execution.
//
// Parameters:
// - compiled_model: the target `LiteRtCompiledModel` object.
// - signature_index: the index of the signature in `LiteRtModel`.
// - input_index: the index of the input tensor in the signature (subgraph).
// - layout: user provided storage to receive the `LiteRtLayout`.
LiteRtStatus LiteRtGetCompiledModelInputTensorLayout(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    LiteRtParamIndex input_index, LiteRtLayout* layout);

// Returns the tensor layouts for all output tensors.
//
// Parameters:
// - compiled_model: the target `LiteRtCompiledModel` object.
// - signature_index: the index of the signature in `LiteRtModel`.
// - num_layouts: the number of output tensor layouts.
// - layouts: user allocated memory to store `LiteRtLayout` for tensor outputs.
// - update_allocation: whether to update the tensor allocation. Set to true
//   for dynamic models after resize input tensors.
//
// Note: This function usually should be called after resizing input tensors
// to get the new output tensor layouts. User should be responsible for
// allocation and deallocating of the layouts memory.
LiteRtStatus LiteRtGetCompiledModelOutputTensorLayouts(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    size_t num_layouts, LiteRtLayout* layouts, bool update_allocation);


// Runs the model of the given signature synchronously, with the provided
// input/output LiteRtTensorBuffer.
//
// Parameters:
// - compiled_model: the target `LiteRtCompiledModel` object.
// - signature_index: the index of the signature in `LiteRtModel`.
// - num_input_buffers: the number of input `LiteRtTensorBuffer`.
// - input_buffers: the array of input `LiteRtTensorBuffer`.
// - num_output_buffers: the number of output `LiteRtTensorBuffer`.
// - output_buffers: the array of output LiteRtTensorBuffer.
LiteRtStatus LiteRtRunCompiledModel(LiteRtCompiledModel compiled_model,
                                    LiteRtParamIndex signature_index,
                                    size_t num_input_buffers,
                                    LiteRtTensorBuffer* input_buffers,
                                    size_t num_output_buffers,
                                    LiteRtTensorBuffer* output_buffers);

// Runs the model of the given signature synchronously, with the provided
// input/output LiteRtTensorBuffer, and applies the provided runtime `options`
// for this invocation.
//
// `options` is optional; when nullptr, the model is run with the compiled
// options only.
LiteRtStatus LiteRtRunCompiledModelWithOptions(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    size_t num_input_buffers, LiteRtTensorBuffer* input_buffers,
    size_t num_output_buffers, LiteRtTensorBuffer* output_buffers,
    LiteRtOptions options);

// Runs the model of the given signature asynchronously, if possible, with the
// provided input/output LiteRtTensorBuffers. If asynchronous execution is
// possible, then the function sets parameter `async` to true; if asynchronous
// execution is not possible, then the function runs the model synchronously and
// sets parameter `async` to false. Note that:
//
// - Asynchronous execution is possible only in certain cases, based on the ops
//   included in the model, the selected HW accelerator(s), and the capability
//   of the user device hardware.
//
// - If asynchronous execution is indeed possible, it may be that only some
//   parts of the model are run asynchronously (e.g., ops mapped to the GPU)
//   while other parts of the model are still run synchronously with the
//   invocation of this call (e.g., ops mapped to the CPU).
//
// - In case of asynchronous execution some or all of the output tensor buffers
//   will have a synchronization event attached to them and the caller is
//   responsible for passing such events to a downstream processing step.
//
// Parameters:
// - async: optional boolean to let the caller know if the model is being run
//   asynchronously.
LiteRtStatus LiteRtRunCompiledModelAsync(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    size_t num_input_buffers, LiteRtTensorBuffer* input_buffers,
    size_t num_output_buffers, LiteRtTensorBuffer* output_buffers, bool* async);

// Runs the model of the given signature asynchronously, if possible, with the
// provided input/output LiteRtTensorBuffers, and applies the provided runtime
// `options` for this invocation.
//
// `options` is optional; when nullptr, the model is run with the compiled
// options only.
LiteRtStatus LiteRtRunCompiledModelAsyncWithOptions(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    size_t num_input_buffers, LiteRtTensorBuffer* input_buffers,
    size_t num_output_buffers, LiteRtTensorBuffer* output_buffers, bool* async,
    LiteRtOptions options);

// Sets default scheduling information for all future requests on this compiled
// model.
//
// This is the "set once per model" scenario. If `scheduling_info` is null, the
// compiled model resets to default scheduling behavior.
LiteRtStatus LiteRtCompiledModelSetSchedulingInfo(
    LiteRtCompiledModel compiled_model,
    const LiteRtSchedulingInfo* scheduling_info);

// Runs the model for a given signature synchronously with per-request
// scheduling info. This is the "set once per request" scenario.
//
// If `scheduling_info` is null, the compiled model's default scheduling info
// (set via `LiteRtCompiledModelSetSchedulingInfo`) will be used.
LiteRtStatus LiteRtRunCompiledModelWithSchedulingInfo(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    size_t num_input_buffers, LiteRtTensorBuffer* input_buffers,
    size_t num_output_buffers, LiteRtTensorBuffer* output_buffers,
    const LiteRtSchedulingInfo* scheduling_info);

// Runs the model for a given signature asynchronously, if possible, with
// per-request scheduling info. This is the "set once per request" scenario.
//
// If `scheduling_info` is null, the compiled model's default scheduling info
// (set via `LiteRtCompiledModelSetSchedulingInfo`) will be used.
LiteRtStatus LiteRtRunCompiledModelAsyncWithSchedulingInfo(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    size_t num_input_buffers, LiteRtTensorBuffer* input_buffers,
    size_t num_output_buffers, LiteRtTensorBuffer* output_buffers, bool* async,
    const LiteRtSchedulingInfo* scheduling_info);

// Sets a callback function that will be called periodically during model
// execution to check if the execution should be cancelled.
//
// Parameters:
// - compiled_model: the target `LiteRtCompiledModel` object.
// - data: user-provided data that will be passed to the callback function.
// - check_cancelled_func: callback function that returns true if execution
//   should be cancelled, false otherwise.
//
// Note: Either use this callback-based mechanism or the non callback version
// with LiteRtEnableCompiledModelCancellation/LiteRtCancelCompiledModel, but not
// both.
LiteRtStatus LiteRtSetCompiledModelCancellationFunction(
    LiteRtCompiledModel compiled_model, void* data,
    bool (*check_cancelled_func)(void*));

// Destroy an owned LiteRtCompiledModel object.
void LiteRtDestroyCompiledModel(LiteRtCompiledModel compiled_model);

// Start collection of HW-specific metrics at a specific level of detail (>= 0).
LiteRtStatus LiteRtCompiledModelStartMetricsCollection(
    LiteRtCompiledModel compiled_model, int detail_level);

// Stop collection of HW-specific metrics and report the collected metrics.
LiteRtStatus LiteRtCompiledModelStopMetricsCollection(
    LiteRtCompiledModel compiled_model, LiteRtMetrics metrics);

// Returns true if the model is fully accelerated for all the selected HW
// accelerator(s). For example, if both GPU and NPU are selected and the model
// is only delegated to GPU, this method will still return true.
LiteRtStatus LiteRtCompiledModelIsFullyAccelerated(
    LiteRtCompiledModel compiled_model, bool* fully_accelerated);

// Gets the profiler for the model. CompiledModel owns the profiler.
LiteRtStatus LiteRtCompiledModelGetProfiler(LiteRtCompiledModel compiled_model,
                                            LiteRtProfiler* profiler);

// Resizes the specified input tensor to support dynamic shapes.
//
// This function allows resizing input tensors at runtime, similar to TFLite's
// ResizeInputTensorStrict API. After calling this function, the compiled model
// will reallocate internal buffers as needed to accommodate the new tensor
// shape.
//
// Parameters:
// - compiled_model: the target `LiteRtCompiledModel` object.
// - signature_index: the index of the signature in `LiteRtModel`.
// - input_index: the index of the input tensor in the signature (subgraph).
// - dims: A span containing the new dimensions for the input tensor.
//
// Note: After resizing, the previously obtained buffer requirements may be
// invalidated. Callers should re-query buffer requirements if needed. After
// resizing, LiteRtGetCompiledModelAllOutputTensorLayouts can be used to get
// the new output tensor layouts.
//
// Returns:
// - kLiteRtStatusOk: Success.
// - kLiteRtStatusErrorInvalidArgument: Invalid parameters.
// - kLiteRtStatusErrorRuntimeFailure: Failed to resize tensor.
// - kLiteRtStatusErrorUnimplemented: Dynamic shape is not supported for the
//   given model or delegate.
LiteRtStatus LiteRtCompiledModelResizeInputTensor(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    LiteRtParamIndex input_index, const int* dims, size_t dims_size);

// Resizes the specified input tensor without requiring dynamic dimensions in
// the tensor signature. This mirrors TFLite's non-strict resize API and should
// be paired with LiteRtGetCompiledModelOutputTensorLayouts(...,
// /*update_allocation=*/true) to propagate shape changes to outputs.
//
// Parameters are identical to LiteRtCompiledModelResizeInputTensor.
LiteRtStatus LiteRtCompiledModelResizeInputTensorNonStrict(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    LiteRtParamIndex input_index, const int* dims, size_t dims_size);

// Sets a dispatch annotation on the compiled model. These annotations will be
// propagated to dispatch graphs when they are created during model execution.
// The annotations provide runtime hints and metadata that can be used by
// hardware accelerators for optimization.
//
// Parameters:
// - compiled_model: the target `LiteRtCompiledModel` object.
// - signature_index: the index of the signature (zero-based).
// - key: the annotation key (must not be null).
// - value: the annotation value (must not be null).
//
// Example annotations:
// - "priority": "high|medium|low" - execution priority hints
// - "memory_type": "shared|dedicated" - memory allocation preferences
// - "accelerator": "npu|gpu|dsp" - preferred hardware accelerator
// - "precision": "fp32|fp16|int8" - computation precision requirements
LiteRtStatus LiteRtCompiledModelSetDispatchAnnotation(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    const char* key, const char* value);

// Gets a dispatch annotation from the compiled model.
//
// Parameters:
// - compiled_model: the target `LiteRtCompiledModel` object.
// - signature_index: the index of the signature (zero-based).
// - key: the annotation key to look up (must not be null).
// - value: pointer to store the annotation value (will be set to null if key
//   not found).
//
// Returns:
// - kLiteRtStatusOk if successful (even if key not found).
// - kLiteRtStatusErrorInvalidArgument if inputs are invalid.
//
// Note: The returned value pointer is owned by the compiled model and should
// not be freed or outlive the compiled model.
LiteRtStatus LiteRtCompiledModelGetDispatchAnnotation(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    const char* key, const char** value);

// Removes a dispatch annotation from the compiled model.
//
// Parameters:
// - compiled_model: the target `LiteRtCompiledModel` object.
// - key: the annotation key to remove (must not be null).
//
// Returns:
// - kLiteRtStatusOk if successful (even if key not found).
// - kLiteRtStatusErrorInvalidArgument if inputs are invalid.
LiteRtStatus LiteRtCompiledModelRemoveDispatchAnnotation(
    LiteRtCompiledModel compiled_model, LiteRtParamIndex signature_index,
    const char* key);

// Error reporter APIs

// Reports an error to the compiled model's error reporter.
// Note: This function accepts printf-style format strings.
LiteRtStatus LiteRtCompiledModelReportError(LiteRtCompiledModel compiled_model,
                                            const char* format, ...);

// Clears all errors (only available with buffer error reporter mode).
LiteRtStatus LiteRtCompiledModelClearErrors(LiteRtCompiledModel compiled_model);

// Gets all error messages as a single string (only available with buffer error
// reporter mode). The caller is responsible for freeing the returned
// `error_messages` buffer using `free`.
LiteRtStatus LiteRtCompiledModelGetErrorMessages(
    LiteRtCompiledModel compiled_model, char** error_messages);
#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_COMPILED_MODEL_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_custom_op_kernel.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_CUSTOM_OP_KERNEL_H_
#define ODML_LITERT_LITERT_C_LITERT_CUSTOM_OP_KERNEL_H_

#include <stddef.h>
#include <stdint.h>

#include "litert/c/litert_common.h"
#include "litert/c/litert_layout.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

typedef struct {
  // NOLINTBEGIN(*-readability-class-member-naming)
  LiteRtStatus (*Init)(void* user_data, const void* init_data,
                       size_t init_data_size);
  // Called when the input size has changed.
  LiteRtStatus (*GetOutputLayouts)(void* user_data, size_t num_inputs,
                                   const LiteRtLayout* input_layouts,
                                   size_t num_outputs,
                                   LiteRtLayout* output_layouts);
  LiteRtStatus (*Run)(void* user_data, size_t num_inputs,
                      const LiteRtTensorBuffer* inputs, size_t num_outputs,
                      LiteRtTensorBuffer* outputs);
  LiteRtStatus (*Destroy)(void* user_data);
  // NOLINTEND(*-readability-class-member-naming)
} LiteRtCustomOpKernel;

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_CUSTOM_OP_KERNEL_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_custom_tensor_buffer.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_CUSTOM_TENSOR_BUFFER_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_CUSTOM_TENSOR_BUFFER_H_

#include <stddef.h>

#include "litert/c/litert_common.h"
#include "litert/c/litert_model_types.h"
#include "litert/c/litert_tensor_buffer_types.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// GPU HW Device ID. It could be specific HW object depends on the environment
// such as `WGPUDevice` in WebGPU.
typedef void* LiteRtGpuDeviceId;

// GPU HW Command Queue ID. It could be specific HW object depends on the
// environment such as `WGPUQueue` in WebGPU.
typedef void* LiteRtGpuQueueId;

// Generic hardware memory handle type. This could be a specific hardware
// memory handle type such as cl_mem, WGPBuffer, etc.
// It's created by `CreateCustomTensorBuffer` and destroyed by
// `DestroyCustomTensorBuffer`.
typedef void* HwMemoryHandle;

// Custom hardware memory information data.
// Custom TensorBuffer handler can use this to keep additional information
// about the hardware memory such as CPU mapped memory pointer.
// The information should be kept in the child structure of `HwMemoryInfo`.
// It's created by `CreateCustomTensorBuffer` and destroyed by
// `DestroyCustomTensorBuffer`.
struct HwMemoryInfo {
  HwMemoryHandle memory_handle;
  void* raw_handle;
};

typedef struct HwMemoryInfo* HwMemoryInfoPtr;

// Custom TensorBuffer handler function to create a custom TensorBuffer.
typedef LiteRtStatus (*CreateCustomTensorBuffer)(
    LiteRtGpuDeviceId device_id, LiteRtGpuQueueId queue_id,
    const LiteRtRankedTensorType* tensor_type,
    LiteRtTensorBufferType buffer_type, size_t bytes, size_t packed_bytes,
    HwMemoryInfoPtr* hw_memory_info);

// Custom TensorBuffer handler function to import an existing custom
// TensorBuffer.
// This function creates the HwMemoryInfo wrapper but does NOT take ownership
// or destroy the handle. The implementation should store an "owns_tensor =
// false" flag inside its HwMemoryInfo-derived struct.
typedef LiteRtStatus (*ImportCustomTensorBuffer)(
    LiteRtGpuDeviceId device_id, LiteRtGpuQueueId queue_id,
    const LiteRtRankedTensorType* tensor_type,
    LiteRtTensorBufferType buffer_type, HwMemoryHandle hw_buffer_handle,
    size_t bytes, size_t packed_bytes, HwMemoryInfoPtr* hw_memory_info);

// Custom TensorBuffer handler function to destroy a custom TensorBuffer.
typedef LiteRtStatus (*DestroyCustomTensorBuffer)(
    HwMemoryInfoPtr hw_memory_info);

// Custom TensorBuffer handler function to lock a custom TensorBuffer.
// `host_memory_ptr` is the CPU mapped memory pointer to the custom
// TensorBuffer.
typedef LiteRtStatus (*LockCustomTensorBuffer)(HwMemoryInfoPtr hw_memory_info,
                                               LiteRtTensorBufferLockMode mode,
                                               void** host_memory_ptr);

// Custom TensorBuffer handler function to unlock a custom TensorBuffer.
typedef LiteRtStatus (*UnlockCustomTensorBuffer)(
    HwMemoryInfoPtr hw_memory_info);

// Custom TensorBuffer handler function to clear a custom TensorBuffer.
typedef LiteRtStatus (*ClearCustomTensorBuffer)(HwMemoryInfoPtr hw_memory_info);

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_CUSTOM_TENSOR_BUFFER_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_environment.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_ENVIRONMENT_H_
#define ODML_LITERT_LITERT_C_LITERT_ENVIRONMENT_H_

#include "litert/c/litert_common.h"
#include "litert/c/litert_environment_options.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// Create a LiteRT environment with options.
// Used to set the path of the compiler plugin library and dispatch library.
// Caller owns the returned LiteRtEnvironment. The owner is responsible for
// calling LiteRtDestroyEnvironment() to release the environment.
//
// Note: options of kLiteRtEnvOptionTagOpenCl* shouldn't be set with this API.
LiteRtStatus LiteRtCreateEnvironment(int num_options,
                                     const LiteRtEnvOption* options,
                                     LiteRtEnvironment* environment);

// Destroy an owned LiteRT environment object.
void LiteRtDestroyEnvironment(LiteRtEnvironment environment);

// Get the options that the environment was created with.
LiteRtStatus LiteRtGetEnvironmentOptions(LiteRtEnvironment environment,
                                         LiteRtEnvironmentOptions* options);

// Add options to the existing environment. When overwrite is true, the options
// will overwrite all existing options with the same tags. When overwrite is
// false, an error will be returned if the option already exists in the
// environment.
LiteRtStatus LiteRtAddEnvironmentOptions(LiteRtEnvironment environment,
                                         int num_options,
                                         const LiteRtEnvOption* options,
                                         bool overwrite);

// Create a LiteRT GPU environment with options.
// The given `environment` takes ownership of the created GPU environment.
// This API is usually called by the GPU accelerator implementation to set GPU
// environment options which affect the entire LiteRT runtime.
//
// Note: In most cases, users should not call this API directly.
LiteRtStatus LiteRtGpuEnvironmentCreate(LiteRtEnvironment environment,
                                        int num_options,
                                        const LiteRtEnvOption* options);

// Returns whether the environment supports CL/GL interop.
LiteRtStatus LiteRtEnvironmentSupportsClGlInterop(LiteRtEnvironment environment,
                                                  bool* is_supported);

// Returns whether the environment supports AHWB/CL interop.
LiteRtStatus LiteRtEnvironmentSupportsAhwbClInterop(
    LiteRtEnvironment environment, bool* is_supported);

// Returns whether the environment supports AHWB/GL interop.
LiteRtStatus LiteRtEnvironmentSupportsAhwbGlInterop(
    LiteRtEnvironment environment, bool* is_supported);

// Returns whether the environment supports FP16.
LiteRtStatus LiteRtEnvironmentSupportsFP16(LiteRtEnvironment environment,
                                           bool* is_supported);

// Returns whether the environment has a GPU environment.
void LiteRtEnvironmentHasGpuEnvironment(LiteRtEnvironment environment,
                                        bool* has_gpu_environment);

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_ENVIRONMENT_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_environment_options.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_ENVIRONMENT_OPTIONS_H_
#define ODML_LITERT_LITERT_C_LITERT_ENVIRONMENT_OPTIONS_H_

#include <stddef.h>
#include <stdint.h>

#include "litert/c/litert_any.h"
#include "litert/c/litert_common.h"
#include "litert/c/litert_custom_tensor_buffer.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

typedef enum {
  kLiteRtEnvOptionTagCompilerPluginLibraryDir = 0,
  kLiteRtEnvOptionTagDispatchLibraryDir = 1,
  kLiteRtEnvOptionTagOpenClDeviceId = 2,
  kLiteRtEnvOptionTagOpenClPlatformId = 3,
  kLiteRtEnvOptionTagOpenClContext = 4,
  kLiteRtEnvOptionTagOpenClCommandQueue = 5,
  kLiteRtEnvOptionTagEglDisplay = 6,
  kLiteRtEnvOptionTagEglContext = 7,
  kLiteRtEnvOptionTagWebGpuDevice = 8,
  kLiteRtEnvOptionTagWebGpuQueue = 9,
  kLiteRtEnvOptionTagMetalDevice = 10,
  kLiteRtEnvOptionTagMetalCommandQueue = 11,
  // WARNING: Vulkan support is experimental.
  kLiteRtEnvOptionTagVulkanEnvironment = 12,
  // kLiteRtEnvOptionTagVulkanCommandPool = 13,  // Deprecated.
  kLiteRtEnvOptionTagCallbackOnGpuEnvDestroy = 14,
  kLiteRtEnvOptionTagCallbackUserDataOnGpuEnvDestroy = 15,
  kLiteRtEnvOptionTagMagicNumberConfigs = 16,
  kLiteRtEnvOptionTagMagicNumberVerifications = 17,
  kLiteRtEnvOptionTagCompilerCacheDir = 18,
  // Singleton ML Drift WebGPU/Dawn instance required for shared libraries not
  // to create their own instances.
  kLiteRtEnvOptionTagWebGpuInstance = 19,
  // Dawn procedure table pointer for shared libraries to populate their tables
  // with the shared procedures instead of their own procedures.
  kLiteRtEnvOptionTagWebGpuProcs = 20,  // Deprecated.
  kLiteRtEnvOptionTagCustomTensorBufferHandlers_deprecated = 21,  // Deprecated.
  kLiteRtEnvOptionTagRuntimeLibraryDir = 22,
  /// \internal This is for internal use only, for a custom runtime.
  kLiteRtEnvOptionTagSystemRuntimeHandle = 23,
  // Bitmask of LiteRtHwAccelerators to auto-register when the environment is
  // created. If unset, LiteRT auto-registers all supported accelerators.
  kLiteRtEnvOptionTagAutoRegisterAccelerators = 24,
  // Minimum logger severity for the environment.
  kLiteRtEnvOptionTagMinLoggerSeverity = 25,
  // Maximum number of configurations to store per model in the compiler cache.
  kLiteRtEnvOptionTagCompilerCacheMaxConfigsPerModel = 26,
  kLiteRtEnvOptionTagCompilerCacheMaxTotalSize = 27,
  // Internal use only. Virtual null tag for option that is not defined.
  kLiteRtEnvOptionTagNull = 255,
} LiteRtEnvOptionTag;

/// An object that holds option data for the LiteRtEnvironment.
///
/// @note This concrete type is part of the public API and is ABI stable.
typedef struct {
  LiteRtEnvOptionTag tag;
  LiteRtAny value;
} LiteRtEnvOption;

#if defined(__cplusplus) && defined(__SIZEOF_POINTER__) && \
    __SIZEOF_POINTER__ == 8
static_assert(sizeof(LiteRtEnvOption) == 24, "LiteRtEnvOption size mismatch");
static_assert(offsetof(LiteRtEnvOption, value) == 8,
              "LiteRtEnvOption value offset mismatch");
#endif  // __cplusplus

// Arbitrary size of array following the pattern in TfLiteIntArray.
#if defined(_MSC_VER)
#define _LITERT_ARBITRARY_ARRAY_SIZE 1
#elif (!defined(__clang__) && defined(__GNUC__) && __GNUC__ == 6 && \
       __GNUC_MINOR__ >= 1) ||                                      \
    defined(HEXAGON) ||                                             \
    (defined(__clang__) && __clang_major__ == 7 && __clang_minor__ == 1)
#define _LITERT_ARBITRARY_ARRAY_SIZE 0
#else
#define _LITERT_ARBITRARY_ARRAY_SIZE
#endif

typedef struct {
  int64_t magic_number;
  int64_t target_number;
  // Prefix of signatures to update magic numbers. If null or empty, all
  // signatures will be updated.
  // This C string is owned by the user of LiteRT runtime and must outlive until
  // model is initialized.
  const char* signature_prefix;
} LiteRtMagicNumberConfig;

// Magic number replacement configs set as an option with a pointer to this
// structure.
typedef struct {
  int64_t num_configs;
  LiteRtMagicNumberConfig configs[_LITERT_ARBITRARY_ARRAY_SIZE];
} LiteRtMagicNumberConfigs;

typedef struct {
  // Signature with magic numbers replaced.
  // This C string is owned by the user of LiteRT runtime and must outlive until
  // model is initialized.
  const char* signature;
  // Signature to test against for verification.
  // This C string is owned by the user of LiteRT runtime and must outlive until
  // model is initialized.
  const char* test_signature;
  // Whether the ops of signature is a superset of the ops of test_signature.
  // If true, it verifies only if all ops in test_signature exists in the
  // signature in the same order and their operands are of the same shape
  // assuming that the extra ops manipulate the input/output tensors of larger
  // dimensions, but not to change the semantics of the graph.
  // If false, the test signature must be exactly the same to the signature in
  // all aspects including # of tensors, # of ops, and their shapes.
  bool is_superset;
} LiteRtMagicNumberVerification;

typedef struct {
  int64_t num_verifications;
  LiteRtMagicNumberVerification verifications[_LITERT_ARBITRARY_ARRAY_SIZE];
} LiteRtMagicNumberVerifications;

// Retrieves the value corresponding to the given tag.
//
// Returns kLiteRtStatusErrorNotFound if the option tag is not found.
LiteRtStatus LiteRtGetEnvironmentOptionsValue(LiteRtEnvironmentOptions options,
                                              LiteRtEnvOptionTag tag,
                                              LiteRtAny* value);

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_ENVIRONMENT_OPTIONS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_event.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_EVENT_H_
#define ODML_LITERT_LITERT_C_LITERT_EVENT_H_

#include <stdbool.h>  // NOLINT: To use bool type in C
#include <stdint.h>

#include "litert/c/litert_common.h"
#include "litert/c/litert_event_type.h"
#include "litert/c/litert_gl_types.h"
#include "litert/c/litert_opencl_types.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// Creates a LiteRtEvent from a sync fence fd.
// If owns_fd is true, the LiteRtEvent will own the fd and close it when
// destroyed.
//
// Caller owns the returned LiteRtEvent. The owner is responsible for
// calling LiteRtDestroyEvent() to release the object.
LiteRtStatus LiteRtCreateEventFromSyncFenceFd(LiteRtEnvironment env,
                                              int sync_fence_fd, bool owns_fd,
                                              LiteRtEvent* event);

// Another LiteRtEvent creation API for OpenCL event.
//
// Caller owns the returned LiteRtEvent (but not the cl_event). The owner is
// responsible for calling LiteRtDestroyEvent() to release the object (but not
// the underlying cl_event).
LiteRtStatus LiteRtCreateEventFromOpenClEvent(LiteRtEnvironment env,
                                              LiteRtClEvent cl_event,
                                              LiteRtEvent* event);

// Another LiteRtEvent creation API for OpenCL event.
//
// Caller owns the returned LiteRtEvent. The owner is responsible for
// calling LiteRtDestroyEvent() to release the object.
LiteRtStatus LiteRtCreateEventFromEglSyncFence(LiteRtEnvironment env,
                                               LiteRtEglSyncKhr egl_sync,
                                               LiteRtEvent* event);

// Creates a LiteRtEvent with the given type.
//
// Caller owns the returned LiteRtEvent. The owner is responsible for
// calling LiteRtDestroyEvent() to release the object.
LiteRtStatus LiteRtCreateManagedEvent(LiteRtEnvironment env,
                                      LiteRtEventType type, LiteRtEvent* event);

// Sets a custom event to the LiteRtEvent. Event type must be
// LiteRtEventTypeCustom.
LiteRtStatus LiteRtSetCustomEvent(LiteRtEvent event,
                                  LiteRtCustomEvent custom_event);

// Returns the custom event from the LiteRtEvent. Event type must be
// LiteRtEventTypeCustom.
//
// Note: This function is only used for internal components and will not be
// exposed in the public C++ API.
LiteRtStatus LiteRtGetCustomEvent(LiteRtEvent event,
                                  LiteRtCustomEvent* custom_event);

// Returns the native event of the custom event if supported.
LiteRtStatus LiteRtGetEventCustomNativeEvent(LiteRtEvent event, void** native);

LiteRtStatus LiteRtGetEventEventType(LiteRtEvent event, LiteRtEventType* type);

LiteRtStatus LiteRtGetEventSyncFenceFd(LiteRtEvent event, int* sync_fence_fd);

LiteRtStatus LiteRtGetEventOpenClEvent(LiteRtEvent event,
                                       LiteRtClEvent* cl_event);

LiteRtStatus LiteRtGetEventEglSync(LiteRtEvent event,
                                   LiteRtEglSyncKhr* egl_sync);

// Pass -1 for timeout_in_ms for indefinite wait.
LiteRtStatus LiteRtWaitEvent(LiteRtEvent event, int64_t timeout_in_ms);

// Signals the event to notify the waiters.
LiteRtStatus LiteRtSignalEvent(LiteRtEvent event);

// Returns true if the event is signaled.
LiteRtStatus LiteRtIsEventSignaled(LiteRtEvent event, bool* is_signaled);

// Returns a dup of the event's sync fence fd.
LiteRtStatus LiteRtDupFdEvent(LiteRtEvent event, int* dup_fd);

// Destroys an owned LiteRtEvent object.
void LiteRtDestroyEvent(LiteRtEvent event);

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_EVENT_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_event_type.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_EVENT_TYPE_H_
#define ODML_LITERT_LITERT_C_LITERT_EVENT_TYPE_H_

#include <stdint.h>

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// LINT.IfChange(event_type)
typedef enum {
  LiteRtEventTypeUnknown = 0,
  LiteRtEventTypeSyncFenceFd = 1,
  LiteRtEventTypeOpenCl = 2,
  LiteRtEventTypeEglSyncFence = 3,
  LiteRtEventTypeEglNativeSyncFence = 4,
  LiteRtEventTypeCustom = 5,
} LiteRtEventType;
// LINT.ThenChange(../cc/litert_event.h:event_type)

// Custom events managed by the client.
typedef struct LiteRtCustomEventT* LiteRtCustomEvent;
struct LiteRtCustomEventT {
  // Retains the custom event, e.g. increases the reference count.
  void (*Retain)(LiteRtCustomEvent event);  // NOLINT
  // Releases the custom event, e.g. decreases the reference count.
  // If the reference count reaches 0, the custom event will be destroyed.
  void (*Release)(LiteRtCustomEvent event);  // NOLINT
  // Waits for the custom event to be signaled. How to signal the event is
  // backend dependent, e.g. emulating within Wait() or wrapping an actual GPU
  // event signaled by the device.
  void (*Wait)(LiteRtCustomEvent event, int64_t timeout_in_ms);  // NOLINT
  // Returns 1 if the custom event is signaled, 0 otherwise.
  int (*IsSignaled)(LiteRtCustomEvent event);  // NOLINT
  // Returns the native pointer of the custom event, or nullptr if not
  // supported.
  void* (*GetNative)(LiteRtCustomEvent event);  // NOLINT
};

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_EVENT_TYPE_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_gl_types.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_GL_TYPES_H_
#define ODML_LITERT_LITERT_C_LITERT_GL_TYPES_H_

#include <stdint.h>
#if LITERT_HAS_OPENGL_SUPPORT
#include <EGL/egl.h>
#include <EGL/eglext.h>
#include <GLES3/gl31.h>
#include <GLES3/gl32.h>
#endif  // LITERT_HAS_OPENGL_SUPPORT

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

#if LITERT_HAS_OPENGL_SUPPORT
typedef GLenum LiteRtGLenum;
typedef GLuint LiteRtGLuint;
typedef GLint LiteRtGLint;
typedef EGLContext LiteRtEglContext;
typedef EGLDisplay LiteRtEglDisplay;
typedef EGLSyncKHR LiteRtEglSyncKhr;
#define LITE_RT_EGL_NO_CONTEXT EGL_NO_CONTEXT
#define LITE_RT_EGL_NO_DISPLAY EGL_NO_DISPLAY
#else
// Allows for compilation of GL types when OpenGl support is not available.
typedef uint32_t LiteRtGLenum;
typedef uint32_t LiteRtGLuint;
typedef int32_t LiteRtGLint;
typedef struct LiteRtEglContextStruct* LiteRtEglContext;
typedef struct LiteRtEglDisplayStruct* LiteRtEglDisplay;
typedef struct LiteRtEglSyncKhrStruct* LiteRtEglSyncKhr;
#define LITE_RT_EGL_NO_CONTEXT static_cast<LiteRtEglContext>(0)
#define LITE_RT_EGL_NO_DISPLAY static_cast<LiteRtEglDisplay>(0)
#endif  // LITERT_HAS_OPENGL_SUPPORT

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_GL_TYPES_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_layout.cc <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "litert/c/litert_layout.h"

#include <algorithm>
#include <cstddef>
#include <limits>

#include "litert/c/litert_common.h"

#ifdef __cplusplus
extern "C" {
#endif

LiteRtStatus LiteRtGetNumLayoutElements(const LiteRtLayout* layout,
                                        size_t* num_elements) {
  if (!layout || !num_elements) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (layout->rank > LITERT_TENSOR_MAX_RANK) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *num_elements = 1;
  for (size_t i = 0; i < layout->rank; ++i) {
    if (layout->dimensions[i] < 0) {
      return kLiteRtStatusErrorInvalidArgument;
    }
    const size_t dimension = static_cast<size_t>(layout->dimensions[i]);
    if (*num_elements != 0 &&
        dimension > std::numeric_limits<size_t>::max() / *num_elements) {
      return kLiteRtStatusErrorInvalidArgument;
    }
    *num_elements *= dimension;
  }
  return kLiteRtStatusOk;
}

LiteRtStatus LiteRtIsSameLayout(const LiteRtLayout* layout1,
                                const LiteRtLayout* layout2, bool* result) {
  if (!layout1 || !layout2 || !result) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (layout1->rank > LITERT_TENSOR_MAX_RANK ||
      layout2->rank > LITERT_TENSOR_MAX_RANK) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  if ((layout1->rank != layout2->rank) ||
      (layout1->has_strides != layout2->has_strides)) {
    *result = false;
  } else if (!std::equal(layout1->dimensions,
                         layout1->dimensions + layout1->rank,
                         layout2->dimensions)) {
    *result = false;
  } else if (layout1->has_strides &&
             !std::equal(layout1->strides, layout1->strides + layout1->rank,
                         layout2->strides)) {
    *result = false;
  } else {
    *result = true;
  }

  return kLiteRtStatusOk;
}

#ifdef __cplusplus
}  // extern "C"
#endif


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_layout.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_LAYOUT_H_
#define ODML_LITERT_LITERT_C_LITERT_LAYOUT_H_

#include <stdbool.h>  // NOLINT: To use bool type in C
#include <stddef.h>
#include <stdint.h>

#include "litert/c/litert_common.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// Max number of dimensions in any ranked tensor type.
#define LITERT_TENSOR_MAX_RANK 8

/// The shape information for tensor types of fixed rank.
///
/// @note This concrete type is part of the public API and is ABI stable.
typedef struct {
  unsigned int rank : 7;  // The number of dimensions.
  bool has_strides : 1;   // Whether the layout has strides.

  // Dimension sizes, array of length `rank`. Dynamic dimensions are anything
  // less than 0. Everything from [rank, LITERT_MAX_RANK) is undefined.
  int32_t dimensions[LITERT_TENSOR_MAX_RANK];

  // Strides. Used only if has_strides is true.
  uint32_t strides[LITERT_TENSOR_MAX_RANK];
} LiteRtLayout;

#if defined(__cplusplus) && defined(__SIZEOF_POINTER__) && \
    __SIZEOF_POINTER__ == 8
#if !defined(_MSC_VER)
static_assert(sizeof(LiteRtLayout) == 68, "LiteRtLayout size mismatch");
static_assert(offsetof(LiteRtLayout, dimensions) == 4,
              "LiteRtLayout dimensions offset mismatch");
static_assert(offsetof(LiteRtLayout, strides) == 36,
              "LiteRtLayout strides offset mismatch");
#else   // !defined(_MSC_VER)
static_assert(sizeof(LiteRtLayout) == 72, "LiteRtLayout size mismatch");
static_assert(offsetof(LiteRtLayout, dimensions) == 8,
              "LiteRtLayout dimensions offset mismatch");
static_assert(offsetof(LiteRtLayout, strides) == 40,
              "LiteRtLayout strides offset mismatch");
#endif  // !defined(_MSC_VER)
#endif  // __cplusplus

// Return the number of scalar elements in the provided tensor layout. Return an
// error if the layout includes dynamic dimensions.
//
// Note: LiteRtLayout is a non-opaque type (struct is defined in this header).
// Therefore, its access methods do not need to and should NOT be exported
// from the dynamic C API library (e.g. libLiteRt.so).
LiteRtStatus LiteRtGetNumLayoutElements(const LiteRtLayout* layout,
                                        size_t* num_elements);

LiteRtStatus LiteRtIsSameLayout(const LiteRtLayout* layout1,
                                const LiteRtLayout* layout2, bool* result);

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_LAYOUT_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_metrics.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_METRICS_H_
#define ODML_LITERT_LITERT_C_LITERT_METRICS_H_

#include "litert/c/litert_any.h"
#include "litert/c/litert_common.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

typedef struct LiteRtMetric {
  const char* name;
  LiteRtAny value;
} LiteRtMetric;

// Create a metrics object. The caller is responsible for deallocating the
// returned metrics by calling `LiteRtDestroyMetrics`.
LiteRtStatus LiteRtCreateMetrics(LiteRtMetrics* metrics);

// Get the number of metrics collected.
LiteRtStatus LiteRtGetNumMetrics(LiteRtMetrics metrics, int* num_metrics);

// Fetch a specific metric.
// NOTE The output object fields are owned by the `metrics` object and should
// not be used after the `metrics` object has been destroyed.
LiteRtStatus LiteRtGetMetric(LiteRtMetrics metrics, int metric_index,
                             LiteRtMetric* metric);

// Destroy the metrics object.
void LiteRtDestroyMetrics(LiteRtMetrics metrics);

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_METRICS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_model.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_MODEL_H_
#define ODML_LITERT_LITERT_C_LITERT_MODEL_H_

#include <stdbool.h>  // NOLINT: To use bool type in C
#include <stddef.h>
#include <stdint.h>

#include "litert/c/litert_common.h"
#include "litert/c/litert_model_types.h"
#include "litert/c/litert_op_code.h"

#ifdef __cplusplus
namespace tflite {
class Allocation;
}
using LiteRtAllocationT = tflite::Allocation;
typedef LiteRtAllocationT* LiteRtAllocation;
typedef const LiteRtAllocationT* LiteRtAllocationConst;
#else
typedef struct LiteRtAllocationT* LiteRtAllocation;
typedef const struct LiteRtAllocationT* LiteRtAllocationConst;
#endif

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

//
// LiteRtTensor + Types
//

// Get the string name associated with this tensor. This is an optional
// attribute and if not set will return a zero-length string.
// The returned string pointer is owned by the LiteRtModel to which the given
// Tensor belongs. It becomes invalid when the LiteRtModel is destroyed.
LiteRtStatus LiteRtGetTensorName(LiteRtTensor tensor, const char** name);

// Get the index associated with this tensor.
LiteRtStatus LiteRtGetTensorIndex(LiteRtTensor tensor, uint32_t* tensor_index);

// Get type identifier from tensor.
LiteRtStatus LiteRtGetTensorTypeId(LiteRtTensor tensor,
                                   LiteRtTensorTypeId* type_id);

// Get unranked tensor type info, return bad status if not unranked.
LiteRtStatus LiteRtGetUnrankedTensorType(
    LiteRtTensor tensor, LiteRtUnrankedTensorType* unranked_tensor_type);

// Get ranked tensor type info, return bad status if not ranked.
LiteRtStatus LiteRtGetRankedTensorType(
    LiteRtTensor tensor, LiteRtRankedTensorType* ranked_tensor_type);

// QUANTIZATION

// Get the identifier for the type of quantization for a given tensor.
LiteRtStatus LiteRtGetQuantizationTypeId(LiteRtTensor tensor,
                                         LiteRtQuantizationTypeId* q_type_id);

// Get the per-tensor quantization information for a given tensor if it has it.
LiteRtStatus LiteRtGetPerTensorQuantization(
    LiteRtTensor tensor, LiteRtQuantizationPerTensor* per_tensor_quantization);

// Get the per-channel quantization information for a given tensor if it has it.
LiteRtStatus LiteRtGetPerChannelQuantization(
    LiteRtTensor tensor,
    LiteRtQuantizationPerChannel* per_channel_quantization);

// Get the block-wise quantization information for a given tensor if it has it.
LiteRtStatus LiteRtGetBlockWiseQuantization(
    LiteRtTensor tensor, LiteRtQuantizationBlockWise* block_wise_quantization);

// EDGES

// Get all the ops that reference given tensor, and at what operand index.
LiteRtStatus LiteRtGetNumTensorUses(LiteRtTensor tensor,
                                    LiteRtParamIndex* num_uses);
LiteRtStatus LiteRtGetTensorUse(LiteRtTensor tensor, LiteRtParamIndex use_index,
                                LiteRtOp* user,
                                LiteRtParamIndex* user_arg_index);

// Get the op that defines this tensor and the corresponding output index. If
// tensor is a subgraph input, has_defining_op will be false.
LiteRtStatus LiteRtGetTensorDefiningOp(LiteRtTensor tensor,
                                       bool* has_defining_op,
                                       LiteRtTensorDefiningOp* defining_op);

// WEIGHTS (constant data)

// Get static weights associated with a given tensor. All tensors have weights,
// null weights have size = 0;
//
// Note: The returned LiteRtWeights is only valid during the LiteRtModel's
// lifetime.
LiteRtStatus LiteRtGetTensorWeights(LiteRtTensor tensor,
                                    LiteRtWeights* weights);

//
// LiteRtWeights
//

// Get opaque array from given tensor weights.
LiteRtStatus LiteRtGetWeightsBytes(LiteRtWeights weights, const void** addr,
                                   size_t* size);

// Get the buffer id associated with the weights. Buffer id managed internally
// by the buffer manager. Buffer id starts from 1.
LiteRtStatus LiteRtGetWeightsBufferId(LiteRtWeights weights,
                                      int32_t* buffer_id);
//
// LiteRtOp
//

// Get code corresponding to operation type for given op.
LiteRtStatus LiteRtGetOpCode(LiteRtOp op, LiteRtOpCode* code);

// Get custom code for given op, returns error if op is not a custom op.
LiteRtStatus LiteRtGetCustomCode(LiteRtOp op, const char** code);

// Get custom options for given op.
LiteRtStatus LiteRtGetCustomOptions(LiteRtOp op, const uint8_t** custom_options,
                                    int32_t* size);

// Get input tensors of given op.
LiteRtStatus LiteRtGetNumOpInputs(LiteRtOp op, LiteRtParamIndex* num_inputs);
LiteRtStatus LiteRtGetOpInput(LiteRtOp op, LiteRtParamIndex input_index,
                              LiteRtTensor* input);

// Get output tensors of given op.
LiteRtStatus LiteRtGetNumOpOutputs(LiteRtOp op, LiteRtParamIndex* num_outputs);
LiteRtStatus LiteRtGetOpOutput(LiteRtOp op, LiteRtParamIndex output_index,
                               LiteRtTensor* output);

//
// LiteRtSubgraph
//

// Get the string name associated with this subgraph. This is an optional
// attribute and if not set will return a zero-length string.
LiteRtStatus LiteRtGetSubgraphName(LiteRtSubgraph subgraph, const char** name);

// Get input tensors for given subgraph.
//
// Note: The returned LiteRtTensor is only valid during the LiteRtModel's
// lifetime.
LiteRtStatus LiteRtGetNumSubgraphInputs(LiteRtSubgraph subgraph,
                                        LiteRtParamIndex* num_inputs);
LiteRtStatus LiteRtGetSubgraphInput(LiteRtSubgraph subgraph,
                                    LiteRtParamIndex input_index,
                                    LiteRtTensor* input);

// Get output tensors for given subgraph.
//
// Note: The returned LiteRtTensor is only valid during the LiteRtModel's
// lifetime.
LiteRtStatus LiteRtGetNumSubgraphOutputs(LiteRtSubgraph subgraph,
                                         LiteRtParamIndex* num_outputs);
LiteRtStatus LiteRtGetSubgraphOutput(LiteRtSubgraph subgraph,
                                     LiteRtParamIndex output_index,
                                     LiteRtTensor* output);

// Get all ops in given subgraph in a topological order.
LiteRtStatus LiteRtGetNumSubgraphOps(LiteRtSubgraph subgraph,
                                     LiteRtParamIndex* num_ops);
LiteRtStatus LiteRtGetSubgraphOp(LiteRtSubgraph subgraph,
                                 LiteRtParamIndex op_index, LiteRtOp* op);

//
// LiteRtSignature
//

// Get the signature key string defined in the model.
// The returned string pointer is owned by the LiteRtModel to which the given
// Signature belongs. It becomes invalid when the LiteRtModel is destroyed.
LiteRtStatus LiteRtGetSignatureKey(LiteRtSignature signature,
                                   const char** signature_key);

// Get the associated subgraph for the given signature.
LiteRtStatus LiteRtGetSignatureSubgraph(LiteRtSignature signature,
                                        LiteRtSubgraph* subgraph);

// Get the number of inputs for the given signature.
LiteRtStatus LiteRtGetNumSignatureInputs(LiteRtSignature signature,
                                         LiteRtParamIndex* num_inputs);

// Get the name of the i-th of input tensor name for the given signature.
// The returned string pointer is owned by the LiteRtModel to which the given
// Signature belongs. It becomes invalid when the LiteRtModel is destroyed.
LiteRtStatus LiteRtGetSignatureInputName(LiteRtSignature signature,
                                         LiteRtParamIndex input_idx,
                                         const char** input_name);

// Get the input tensor for the given signature and input name.
//
// Note: The returned LiteRtTensor is only valid during the LiteRtModel's
// lifetime.
LiteRtStatus LiteRtGetSignatureInputTensor(LiteRtSignature signature,
                                           const char* input_name,
                                           LiteRtTensor* tensor);

// Get the input tensor for the given signature and input index.
LiteRtStatus LiteRtGetSignatureInputTensorByIndex(LiteRtSignature signature,
                                                  LiteRtParamIndex input_idx,
                                                  LiteRtTensor* tensor);

// Get the number of outputs for the given signature.
LiteRtStatus LiteRtGetNumSignatureOutputs(LiteRtSignature signature,
                                          LiteRtParamIndex* num_outputs);

// Get the name of the i-th of output tensor name for the given signature.
// The returned string pointer is owned by the LiteRtModel to which the given
// Signature belongs. It becomes invalid when the LiteRtModel is destroyed.
LiteRtStatus LiteRtGetSignatureOutputName(LiteRtSignature signature,
                                          LiteRtParamIndex output_idx,
                                          const char** output_name);

// Get the output tensor for the given signature and output name.
//
// Note: The returned LiteRtTensor is only valid during the LiteRtModel's
// lifetime.
LiteRtStatus LiteRtGetSignatureOutputTensor(LiteRtSignature signature,
                                            const char* output_name,
                                            LiteRtTensor* tensor);

// Get the output tensor for the given signature and output index.
LiteRtStatus LiteRtGetSignatureOutputTensorByIndex(LiteRtSignature signature,
                                                   LiteRtParamIndex output_idx,
                                                   LiteRtTensor* tensor);

//
// LiteRtModel
//

LiteRtStatus LiteRtCreateModelFromFile(LiteRtEnvironment environment,
                                       const char* filename,
                                       LiteRtModel* model);
// The caller must ensure that the buffer remains valid for the lifetime of
// the model.
LiteRtStatus LiteRtCreateModelFromBuffer(LiteRtEnvironment environment,
                                         const void* buffer_addr,
                                         size_t buffer_size,
                                         LiteRtModel* model);
// Creates a model from the given file descriptor region. LiteRT duplicates the
// file descriptor internally; the caller retains ownership of `fd`.
LiteRtStatus LiteRtCreateModelFromFd(LiteRtEnvironment environment, int fd,
                                     size_t offset, size_t size,
                                     LiteRtModel* model);

// Get the metadata buffer associated with given key if it exists.
LiteRtStatus LiteRtGetModelMetadata(LiteRtModel model, const char* metadata_key,
                                    const void** metadata_buffer,
                                    size_t* metadata_buffer_size);

// Add metadata to the model. LiteRtModel copies key and metadata internally. It
// doesn't take ownership of the key and metadata, so users can free them after
// this API call.
LiteRtStatus LiteRtAddModelMetadata(LiteRtModel model, const char* metadata_key,
                                    const void* metadata_buffer,
                                    size_t metadata_buffer_size);

// Get the index of the entry subgraph.
// TODO: b/365299994 - Figure out signatures.
LiteRtStatus LiteRtGetMainModelSubgraphIndex(
    LiteRtModel model, LiteRtParamIndex* main_subgraph_index);

// Get number of subgraphs in model.
LiteRtStatus LiteRtGetNumModelSubgraphs(LiteRtModel model,
                                        LiteRtParamIndex* num_subgraphs);

// Get subgraph at given index in model.
//
// Note: The returned LiteRtSubgraph is only valid during the LiteRtModel's
// lifetime.
LiteRtStatus LiteRtGetModelSubgraph(LiteRtModel model,
                                    LiteRtParamIndex subgraph_index,
                                    LiteRtSubgraph* subgraph);

// Get the number of signatures defined in the model.
LiteRtStatus LiteRtGetNumModelSignatures(LiteRtModel model,
                                         LiteRtParamIndex* num_signatures);

// Get the signature at the given index in the model
//
// Note: The returned LiteRtSignature is only valid during the LiteRtModel's
// lifetime.
LiteRtStatus LiteRtGetModelSignature(LiteRtModel model,
                                     LiteRtParamIndex signature_index,
                                     LiteRtSignature* signature);

// Destroy the given model, freeing any memory it owns.
void LiteRtDestroyModel(LiteRtModel model);

//
// Utility Types
//

// An append only list of ops.
LiteRtStatus LiteRtPushOp(LiteRtOpList op_list, LiteRtOp op,
                          LiteRtParamIndex partition_index);

//
// Serialization related functions
//

// Serializes model to valid tflite flatbuffer bytes with signatures.
//
// This destroys the model before it returns unless destroy_model is false.
// Caller takes ownership of `buf`. Flatbuffers are packed into their arrays
// back to front, so the valid flatbuffer is buf[offset, size]. See the above
// options for more details.
LiteRtStatus LiteRtSerializeModelWithSignatures(
    LiteRtModel model, uint8_t** buf, size_t* size, size_t* offset,
    bool destroy_model, char** signatures, LiteRtParamIndex num_signatures,
    LiteRtModelSerializationOptions options);

// Serializes model to valid tflite flatbuffer bytes.
//
// This destroys the model before it returns unless destroy_model is false.
// Caller takes ownership of `buf`. Flatbuffers are packed into their arrays
// back to front, so the valid flatbuffer is buf[offset, size]. See the above
// options for more details.
LiteRtStatus LiteRtSerializeModel(LiteRtModel model, uint8_t** buf,
                                  size_t* size, size_t* offset,
                                  bool destroy_model,
                                  LiteRtModelSerializationOptions options);

// Loading a model from an owned TFLite allocation.
// This is an internal experimetal API which is not available through
// libLiteRt.so. It's not part of the official LiteRT public C API.
//
// This function takes ownership of the `allocation` object. The caller must
// not use or attempt to delete the `allocation` after calling this function.
// The allocation will be automatically freed by this function even in case
// of failure.
LiteRtStatus LiteRtCreateModelFromAllocation(LiteRtEnvironment environment,
                                             LiteRtAllocation allocation,
                                             LiteRtModel* model);

#ifdef __cplusplus
}  // extern "C"
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_MODEL_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_model_types.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_MODEL_TYPES_H_
#define ODML_LITERT_LITERT_C_LITERT_MODEL_TYPES_H_

#include <stdbool.h>  // NOLINT: To use bool type in C
#include <stddef.h>
#include <stdint.h>

#include "litert/c/litert_common.h"
#include "litert/c/litert_layout.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// TENSOR TYPES

// Primitive types for elements in a tensor.
// Matched to tensorflow/compiler/mlir/lite/core/c/tflite_types.h
typedef enum {
  kLiteRtElementTypeNone = 0,           // kTfLiteNoType,
  kLiteRtElementTypeBool = 6,           // kTfLiteBool,
  kLiteRtElementTypeInt2 = 20,          // kTfLiteInt2,
  kLiteRtElementTypeInt4 = 18,          // kTfLiteInt4,
  kLiteRtElementTypeInt8 = 9,           // kTfLiteInt8,
  kLiteRtElementTypeInt16 = 7,          // kTfLiteInt16,
  kLiteRtElementTypeInt32 = 2,          // kTfLiteInt32,
  kLiteRtElementTypeInt64 = 4,          // kTfLiteInt64,
  kLiteRtElementTypeUInt4 = 21,         // kTfLiteUInt4,
  kLiteRtElementTypeUInt8 = 3,          // kTfLiteUInt8,
  kLiteRtElementTypeUInt16 = 17,        // kTfLiteUInt16,
  kLiteRtElementTypeUInt32 = 16,        // kTfLiteUInt32,
  kLiteRtElementTypeUInt64 = 13,        // kTfLiteUInt64,
  kLiteRtElementTypeFloat8E4M3FN = 22,  // kTfLiteFloat8E4M3FN,
  kLiteRtElementTypeFloat8E5M2 = 23,    // kTfLiteFloat8E5M2,
  kLiteRtElementTypeFloat16 = 10,       // kTfLiteFloat16,
  kLiteRtElementTypeBFloat16 = 19,      // kTfLiteBFloat16,
  kLiteRtElementTypeFloat32 = 1,        // kTfLiteFloat32,
  kLiteRtElementTypeFloat64 = 11,       // kTfLiteFloat64,
  kLiteRtElementTypeComplex64 = 8,      // kTfLiteComplex64,
  kLiteRtElementTypeComplex128 = 12,    // kTfLiteComplex128,
  kLiteRtElementTypeTfResource = 14,    // kTfLiteResource,
  kLiteRtElementTypeTfString = 5,       // kTfLiteString,
  kLiteRtElementTypeTfVariant = 15,     // kTfLiteVariant,
} LiteRtElementType;

/// Tensor type when its rank is dynamic.
///
/// @note This concrete type is part of the public API and is ABI stable.
typedef struct {
  // The primitive element type of the constituent data.
  LiteRtElementType element_type;
} LiteRtUnrankedTensorType;

#if defined(__cplusplus) && defined(__SIZEOF_POINTER__) && \
    __SIZEOF_POINTER__ == 8
static_assert(sizeof(LiteRtUnrankedTensorType) == 4,
              "LiteRtUnrankedTensorType size mismatch");
static_assert(offsetof(LiteRtUnrankedTensorType, element_type) == 0,
              "LiteRtUnrankedTensorType element_type offset mismatch");
#endif  // __cplusplus

/// Tensor type when its rank is static but dimensions may be dynamic.
///
/// @note This concrete type is part of the public API and is ABI stable.
typedef struct {
  // The primitive element type of the constituent data.
  LiteRtElementType element_type;

  // Shape information.
  LiteRtLayout layout;
} LiteRtRankedTensorType;

#if defined(__cplusplus) && defined(__SIZEOF_POINTER__) && \
    __SIZEOF_POINTER__ == 8
#if !defined(_MSC_VER)
static_assert(sizeof(LiteRtRankedTensorType) == 72,
              "LiteRtRankedTensorType size mismatch");
#else   // !defined(_MSC_VER)
static_assert(sizeof(LiteRtRankedTensorType) == 76,
              "LiteRtRankedTensorType size mismatch");
#endif  // !defined(_MSC_VER)
static_assert(offsetof(LiteRtRankedTensorType, layout) == 4,
              "LiteRtRankedTensorType layout offset mismatch");
#endif  // __cplusplus

inline bool LiteRtIsSameUnrankedTensorType(
    const LiteRtUnrankedTensorType* type1,
    const LiteRtUnrankedTensorType* type2) {
  return type1->element_type == type2->element_type;
}

// The identifier for tensor type union.
typedef enum {
  // Type with fixed rank and possibly dynamic dimensions.
  kLiteRtRankedTensorType = 0,

  // Type with dynamic rank.
  kLiteRtUnrankedTensorType = 1,
} LiteRtTensorTypeId;

// QUANTIZATION

// Schema for tensors quantized with one set of q-params.
///
/// @note This concrete type is part of the public API and is ABI stable.
typedef struct {
  // Scaling factor.
  float scale;

  // The value that float:0 maps to in q-space.
  int64_t zero_point;
} LiteRtQuantizationPerTensor;
#if defined(__cplusplus) && defined(__SIZEOF_POINTER__) && \
    __SIZEOF_POINTER__ == 8
static_assert(sizeof(LiteRtQuantizationPerTensor) == 16,
              "LiteRtQuantizationPerTensor size mismatch");
static_assert(offsetof(LiteRtQuantizationPerTensor, scale) == 0,
              "LiteRtQuantizationPerTensor scale offset mismatch");
static_assert(offsetof(LiteRtQuantizationPerTensor, zero_point) == 8,
              "LiteRtQuantizationPerTensor zero_point offset mismatch");
#endif  // __cplusplus

// Schema for tensors quantized with one set of q-params per channel.
///
/// @note This concrete type is part of the public API and is ABI stable.
typedef struct {
  int32_t quantized_dimension;
  uint64_t num_channels;
  float* scales;
  int64_t* zero_points;
} LiteRtQuantizationPerChannel;
#if defined(__cplusplus) && defined(__SIZEOF_POINTER__) && \
    __SIZEOF_POINTER__ == 8
static_assert(sizeof(LiteRtQuantizationPerChannel) == 32,
              "LiteRtQuantizationPerChannel size mismatch");
static_assert(
    offsetof(LiteRtQuantizationPerChannel, quantized_dimension) == 0,
    "LiteRtQuantizationPerChannel quantized_dimension offset mismatch");
static_assert(offsetof(LiteRtQuantizationPerChannel, num_channels) == 8,
              "LiteRtQuantizationPerChannel num_channels offset mismatch");
static_assert(offsetof(LiteRtQuantizationPerChannel, scales) == 16,
              "LiteRtQuantizationPerChannel scales offset mismatch");
static_assert(offsetof(LiteRtQuantizationPerChannel, zero_points) == 24,
              "LiteRtQuantizationPerChannel zero_points offset mismatch");
#endif  // __cplusplus

// Schema for tensors quantized across blocks of fixed size.
///
/// @note This concrete type is part of the public API and is ABI stable.
typedef struct {
  LiteRtTensor scales;
  LiteRtTensor zero_points;
  int32_t block_size;
} LiteRtQuantizationBlockWise;

#if defined(__cplusplus) && defined(__SIZEOF_POINTER__) && \
    __SIZEOF_POINTER__ == 8
static_assert(sizeof(LiteRtQuantizationBlockWise) == 24,
              "LiteRtQuantizationBlockWise size mismatch");
static_assert(offsetof(LiteRtQuantizationBlockWise, scales) == 0,
              "LiteRtQuantizationBlockWise scales offset mismatch");
static_assert(offsetof(LiteRtQuantizationBlockWise, zero_points) == 8,
              "LiteRtQuantizationBlockWise zero_points offset mismatch");
static_assert(offsetof(LiteRtQuantizationBlockWise, block_size) == 16,
              "LiteRtQuantizationBlockWise block_size offset mismatch");
#endif  // __cplusplus

// The identifier for quantization scheme type union.
///
/// @note This concrete type is part of the public API and is ABI stable.
typedef enum {
  // Tag for tensors without quantization.
  kLiteRtQuantizationNone = 0,

  // Basic quantization, one set of q-params per tensor.
  kLiteRtQuantizationPerTensor = 1,

  // Q-params for each element across a single dimension.
  kLiteRtQuantizationPerChannel = 2,

  // [NOT IMPLEMENTED YET] Q-params across blocks of fixed size (e.g. 2048).
  kLiteRtQuantizationBlockWise = 3,
} LiteRtQuantizationTypeId;
// Get the identifier for the type of quantization for a given tensor.
LiteRtStatus LiteRtGetQuantizationTypeId(LiteRtTensor tensor,
                                         LiteRtQuantizationTypeId* q_type_id);

// Get the per-tensor quantization information for a given tensor if it has it.
LiteRtStatus LiteRtGetPerTensorQuantization(
    LiteRtTensor tensor, LiteRtQuantizationPerTensor* per_tensor_quantization);

// Get the per-channel quantization information for a given tensor if it has it.
LiteRtStatus LiteRtGetPerChannelQuantization(
    LiteRtTensor tensor,
    LiteRtQuantizationPerChannel* per_channel_quantization);

// Get the block-wise quantization information for a given tensor if it has it.
LiteRtStatus LiteRtGetBlockWiseQuantization(
    LiteRtTensor tensor, LiteRtQuantizationBlockWise* block_wise_quantization);

// EDGES

// Information about the graph node that defines a tensor.
typedef struct LiteRtTensorDefiningOp {
  // The defining op itself.
  LiteRtOp op;

  // The op output index that defines the specific tensor.
  LiteRtParamIndex op_output_index;
} LiteRtTensorDefiningOp;

// Information about a reference to a tensor in the graph.
typedef struct LiteRtTensorUserOp {
  // The referring op itself.
  LiteRtOp op;

  // Index of which operand the op refers to a specific tensor on.
  LiteRtParamIndex op_input_index;
} LiteRtTensorUserOp;

// Options for model serialization.
typedef struct LiteRtModelSerializationOptions {
  // Alignment for bytecode assets that are appended to the model.
  // Alignment is enforced relative to the first byte of the flatbuffer.
  size_t bytecode_alignment;
} LiteRtModelSerializationOptions;

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_MODEL_TYPES_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_op_code.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_OP_CODE_H_
#define ODML_LITERT_LITERT_C_LITERT_OP_CODE_H_

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

typedef enum {
  kLiteRtOpCodeTflAdd = 0,               // kTfLiteBuiltinAdd
  kLiteRtOpCodeTflAveragePool2d = 1,     // kTfLiteBuiltinAveragePool2d
  kLiteRtOpCodeTflConcatenation = 2,     // kTfLiteBuiltinConcatenation
  kLiteRtOpCodeTflConv2d = 3,            // kTfLiteBuiltinConv2d
  kLiteRtOpCodeTflDepthwiseConv2d = 4,   // kTfLiteBuiltinDepthwiseConv2d
  kLiteRtOpCodeTflDepthToSpace = 5,      // kTfLiteBuiltinDepthToSpace
  kLiteRtOpCodeTflDequantize = 6,        // kTfLiteBuiltinDequantize
  kLiteRtOpCodeTflEmbeddingLookup = 7,   // kTfLiteBuiltinEmbeddingLookup
  kLiteRtOpCodeTflFloor = 8,             // kTfLiteBuiltinFloor
  kLiteRtOpCodeTflFullyConnected = 9,    // kTfLiteBuiltinFullyConnected
  kLiteRtOpCodeTflHashtableLookup = 10,  // kTfLiteBuiltinHashtableLookup
  kLiteRtOpCodeTflL2Normalization = 11,  // kTfLiteBuiltinL2Normalization
  kLiteRtOpCodeTflL2Pool2d = 12,         // kTfLiteBuiltinL2Pool2d
  kLiteRtOpCodeTflLocalResponseNormalization =
      13,                         // kTfLiteBuiltinLocalResponseNormalization
  kLiteRtOpCodeTflLogistic = 14,  // kTfLiteBuiltinLogistic
  kLiteRtOpCodeTflLshProjection = 15,     // kTfLiteBuiltinLshProjection
  kLiteRtOpCodeTflLstm = 16,              // kTfLiteBuiltinLstm
  kLiteRtOpCodeTflMaxPool2d = 17,         // kTfLiteBuiltinMaxPool2d
  kLiteRtOpCodeTflMul = 18,               // kTfLiteBuiltinMul
  kLiteRtOpCodeTflRelu = 19,              // kTfLiteBuiltinRelu
  kLiteRtOpCodeTflReluN1To1 = 20,         // kTfLiteBuiltinReluN1To1
  kLiteRtOpCodeTflRelu6 = 21,             // kTfLiteBuiltinRelu6
  kLiteRtOpCodeTflReshape = 22,           // kTfLiteBuiltinReshape
  kLiteRtOpCodeTflResizeBilinear = 23,    // kTfLiteBuiltinResizeBilinear
  kLiteRtOpCodeTflRnn = 24,               // kTfLiteBuiltinRnn
  kLiteRtOpCodeTflSoftmax = 25,           // kTfLiteBuiltinSoftmax
  kLiteRtOpCodeTflSpaceToDepth = 26,      // kTfLiteBuiltinSpaceToDepth
  kLiteRtOpCodeTflSvdf = 27,              // kTfLiteBuiltinSvdf
  kLiteRtOpCodeTflTanh = 28,              // kTfLiteBuiltinTanh
  kLiteRtOpCodeTflConcatEmbeddings = 29,  // kTfLiteBuiltinConcatEmbeddings
  kLiteRtOpCodeTflSkipGram = 30,          // kTfLiteBuiltinSkipGram
  kLiteRtOpCodeTflCall = 31,              // kTfLiteBuiltinCall
  kLiteRtOpCodeTflCustom = 32,            // kTfLiteBuiltinCustom
  kLiteRtOpCodeTflEmbeddingLookupSparse =
      33,                    // kTfLiteBuiltinEmbeddingLookupSparse
  kLiteRtOpCodeTflPad = 34,  // kTfLiteBuiltinPad
  kLiteRtOpCodeTflUnidirectionalSequenceRnn =
      35,                       // kTfLiteBuiltinUnidirectionalSequenceRnn
  kLiteRtOpCodeTflGather = 36,  // kTfLiteBuiltinGather
  kLiteRtOpCodeTflBatchToSpaceNd = 37,  // kTfLiteBuiltinBatchToSpaceNd
  kLiteRtOpCodeTflSpaceToBatchNd = 38,  // kTfLiteBuiltinSpaceToBatchNd
  kLiteRtOpCodeTflTranspose = 39,       // kTfLiteBuiltinTranspose
  kLiteRtOpCodeTflMean = 40,            // kTfLiteBuiltinMean
  kLiteRtOpCodeTflSub = 41,             // kTfLiteBuiltinSub
  kLiteRtOpCodeTflDiv = 42,             // kTfLiteBuiltinDiv
  kLiteRtOpCodeTflSqueeze = 43,         // kTfLiteBuiltinSqueeze
  kLiteRtOpCodeTflUnidirectionalSequenceLstm =
      44,  // kTfLiteBuiltinUnidirectionalSequenceLstm
  kLiteRtOpCodeTflStridedSlice = 45,  // kTfLiteBuiltinStridedSlice
  kLiteRtOpCodeTflBidirectionalSequenceRnn =
      46,                           // kTfLiteBuiltinBidirectionalSequenceRnn
  kLiteRtOpCodeTflExp = 47,         // kTfLiteBuiltinExp
  kLiteRtOpCodeTflTopkV2 = 48,      // kTfLiteBuiltinTopkV2
  kLiteRtOpCodeTflSplit = 49,       // kTfLiteBuiltinSplit
  kLiteRtOpCodeTflLogSoftmax = 50,  // kTfLiteBuiltinLogSoftmax
  kLiteRtOpCodeTflDelegate = 51,    // kTfLiteBuiltinDelegate
  kLiteRtOpCodeTflBidirectionalSequenceLstm =
      52,                             // kTfLiteBuiltinBidirectionalSequenceLstm
  kLiteRtOpCodeTflCast = 53,          // kTfLiteBuiltinCast
  kLiteRtOpCodeTflPrelu = 54,         // kTfLiteBuiltinPrelu
  kLiteRtOpCodeTflMaximum = 55,       // kTfLiteBuiltinMaximum
  kLiteRtOpCodeTflArgMax = 56,        // kTfLiteBuiltinArgMax
  kLiteRtOpCodeTflMinimum = 57,       // kTfLiteBuiltinMinimum
  kLiteRtOpCodeTflLess = 58,          // kTfLiteBuiltinLess
  kLiteRtOpCodeTflNeg = 59,           // kTfLiteBuiltinNeg
  kLiteRtOpCodeTflPadv2 = 60,         // kTfLiteBuiltinPadv2
  kLiteRtOpCodeTflGreater = 61,       // kTfLiteBuiltinGreater
  kLiteRtOpCodeTflGreaterEqual = 62,  // kTfLiteBuiltinGreaterEqual
  kLiteRtOpCodeTflLessEqual = 63,     // kTfLiteBuiltinLessEqual
  kLiteRtOpCodeTflSelect = 64,        // kTfLiteBuiltinSelect
  kLiteRtOpCodeTflSlice = 65,         // kTfLiteBuiltinSlice
  kLiteRtOpCodeTflSin = 66,           // kTfLiteBuiltinSin
  kLiteRtOpCodeTflTransposeConv = 67,  // kTfLiteBuiltinTransposeConv
  kLiteRtOpCodeTflSparseToDense = 68,  // kTfLiteBuiltinSparseToDense
  kLiteRtOpCodeTflTile = 69,           // kTfLiteBuiltinTile
  kLiteRtOpCodeTflExpandDims = 70,     // kTfLiteBuiltinExpandDims
  kLiteRtOpCodeTflEqual = 71,          // kTfLiteBuiltinEqual
  kLiteRtOpCodeTflNotEqual = 72,       // kTfLiteBuiltinNotEqual
  kLiteRtOpCodeTflLog = 73,            // kTfLiteBuiltinLog
  kLiteRtOpCodeTflSum = 74,            // kTfLiteBuiltinSum
  kLiteRtOpCodeTflSqrt = 75,           // kTfLiteBuiltinSqrt
  kLiteRtOpCodeTflRsqrt = 76,          // kTfLiteBuiltinRsqrt
  kLiteRtOpCodeTflShape = 77,          // kTfLiteBuiltinShape
  kLiteRtOpCodeTflPow = 78,            // kTfLiteBuiltinPow
  kLiteRtOpCodeTflArgMin = 79,         // kTfLiteBuiltinArgMin
  kLiteRtOpCodeTflFakeQuant = 80,      // kTfLiteBuiltinFakeQuant
  kLiteRtOpCodeTflReduceProd = 81,     // kTfLiteBuiltinReduceProd
  kLiteRtOpCodeTflReduceMax = 82,      // kTfLiteBuiltinReduceMax
  kLiteRtOpCodeTflPack = 83,           // kTfLiteBuiltinPack
  kLiteRtOpCodeTflLogicalOr = 84,      // kTfLiteBuiltinLogicalOr
  kLiteRtOpCodeTflOneHot = 85,         // kTfLiteBuiltinOneHot
  kLiteRtOpCodeTflLogicalAnd = 86,     // kTfLiteBuiltinLogicalAnd
  kLiteRtOpCodeTflLogicalNot = 87,     // kTfLiteBuiltinLogicalNot
  kLiteRtOpCodeTflUnpack = 88,         // kTfLiteBuiltinUnpack
  kLiteRtOpCodeTflReduceMin = 89,      // kTfLiteBuiltinReduceMin
  kLiteRtOpCodeTflFloorDiv = 90,       // kTfLiteBuiltinFloorDiv
  kLiteRtOpCodeTflReduceAny = 91,      // kTfLiteBuiltinReduceAny
  kLiteRtOpCodeTflSquare = 92,         // kTfLiteBuiltinSquare
  kLiteRtOpCodeTflZerosLike = 93,      // kTfLiteBuiltinZerosLike
  kLiteRtOpCodeTflFill = 94,           // kTfLiteBuiltinFill
  kLiteRtOpCodeTflFloorMod = 95,       // kTfLiteBuiltinFloorMod
  kLiteRtOpCodeTflRange = 96,          // kTfLiteBuiltinRange
  kLiteRtOpCodeTflResizeNearestNeighbor =
      97,                          // kTfLiteBuiltinResizeNearestNeighbor
  kLiteRtOpCodeTflLeakyRelu = 98,  // kTfLiteBuiltinLeakyRelu
  kLiteRtOpCodeTflSquaredDifference = 99,  // kTfLiteBuiltinSquaredDifference
  kLiteRtOpCodeTflMirrorPad = 100,         // kTfLiteBuiltinMirrorPad
  kLiteRtOpCodeTflAbs = 101,               // kTfLiteBuiltinAbs
  kLiteRtOpCodeTflSplitV = 102,            // kTfLiteBuiltinSplitV
  kLiteRtOpCodeTflUnique = 103,            // kTfLiteBuiltinUnique
  kLiteRtOpCodeTflCeil = 104,              // kTfLiteBuiltinCeil
  kLiteRtOpCodeTflReverseV2 = 105,         // kTfLiteBuiltinReverseV2
  kLiteRtOpCodeTflAddN = 106,              // kTfLiteBuiltinAddN
  kLiteRtOpCodeTflGatherNd = 107,          // kTfLiteBuiltinGatherNd
  kLiteRtOpCodeTflCos = 108,               // kTfLiteBuiltinCos
  kLiteRtOpCodeTflWhere = 109,             // kTfLiteBuiltinWhere
  kLiteRtOpCodeTflRank = 110,              // kTfLiteBuiltinRank
  kLiteRtOpCodeTflElu = 111,               // kTfLiteBuiltinElu
  kLiteRtOpCodeTflReverseSequence = 112,   // kTfLiteBuiltinReverseSequence
  kLiteRtOpCodeTflMatrixDiag = 113,        // kTfLiteBuiltinMatrixDiag
  kLiteRtOpCodeTflQuantize = 114,          // kTfLiteBuiltinQuantize
  kLiteRtOpCodeTflMatrixSetDiag = 115,     // kTfLiteBuiltinMatrixSetDiag
  kLiteRtOpCodeTflRound = 116,             // kTfLiteBuiltinRound
  kLiteRtOpCodeTflHardSwish = 117,         // kTfLiteBuiltinHardSwish
  kLiteRtOpCodeTflIf = 118,                // kTfLiteBuiltinIf
  kLiteRtOpCodeTflWhile = 119,             // kTfLiteBuiltinWhile
  kLiteRtOpCodeTflNonMaxSuppressionV4 =
      120,  // kTfLiteBuiltinNonMaxSuppressionV4
  kLiteRtOpCodeTflNonMaxSuppressionV5 =
      121,                            // kTfLiteBuiltinNonMaxSuppressionV5
  kLiteRtOpCodeTflScatterNd = 122,    // kTfLiteBuiltinScatterNd
  kLiteRtOpCodeTflSelectV2 = 123,     // kTfLiteBuiltinSelectV2
  kLiteRtOpCodeTflDensify = 124,      // kTfLiteBuiltinDensify
  kLiteRtOpCodeTflSegmentSum = 125,   // kTfLiteBuiltinSegmentSum
  kLiteRtOpCodeTflBatchMatmul = 126,  // kTfLiteBuiltinBatchMatmul
  kLiteRtOpCodeTflPlaceholderForGreaterOpCodeTfls =
      127,                         // kTfLiteBuiltinPlaceholderForGreaterOpCodes
  kLiteRtOpCodeTflCumsum = 128,    // kTfLiteBuiltinCumsum
  kLiteRtOpCodeTflCallOnce = 129,  // kTfLiteBuiltinCallOnce
  kLiteRtOpCodeTflBroadcastTo = 130,      // kTfLiteBuiltinBroadcastTo
  kLiteRtOpCodeTflRfft2d = 131,           // kTfLiteBuiltinRfft2d
  kLiteRtOpCodeTflConv3d = 132,           // kTfLiteBuiltinConv3d
  kLiteRtOpCodeTflImag = 133,             // kTfLiteBuiltinImag
  kLiteRtOpCodeTflReal = 134,             // kTfLiteBuiltinReal
  kLiteRtOpCodeTflComplexAbs = 135,       // kTfLiteBuiltinComplexAbs
  kLiteRtOpCodeTflHashtable = 136,        // kTfLiteBuiltinHashtable
  kLiteRtOpCodeTflHashtableFind = 137,    // kTfLiteBuiltinHashtableFind
  kLiteRtOpCodeTflHashtableImport = 138,  // kTfLiteBuiltinHashtableImport
  kLiteRtOpCodeTflHashtableSize = 139,    // kTfLiteBuiltinHashtableSize
  kLiteRtOpCodeTflReduceAll = 140,        // kTfLiteBuiltinReduceAll
  kLiteRtOpCodeTflConv3dTranspose = 141,  // kTfLiteBuiltinConv3dTranspose
  kLiteRtOpCodeTflVarHandle = 142,        // kTfLiteBuiltinVarHandle
  kLiteRtOpCodeTflReadVariable = 143,     // kTfLiteBuiltinReadVariable
  kLiteRtOpCodeTflAssignVariable = 144,   // kTfLiteBuiltinAssignVariable
  kLiteRtOpCodeTflBroadcastArgs = 145,    // kTfLiteBuiltinBroadcastArgs
  kLiteRtOpCodeTflRandomStandardNormal =
      146,                              // kTfLiteBuiltinRandomStandardNormal
  kLiteRtOpCodeTflBucketize = 147,      // kTfLiteBuiltinBucketize
  kLiteRtOpCodeTflRandomUniform = 148,  // kTfLiteBuiltinRandomUniform
  kLiteRtOpCodeTflMultinomial = 149,    // kTfLiteBuiltinMultinomial
  kLiteRtOpCodeTflGelu = 150,           // kTfLiteBuiltinGelu
  kLiteRtOpCodeTflDynamicUpdateSlice = 151,  // kTfLiteBuiltinDynamicUpdateSlice
  kLiteRtOpCodeTflRelu0To1 = 152,            // kTfLiteBuiltinRelu0To1
  kLiteRtOpCodeTflUnsortedSegmentProd =
      153,  // kTfLiteBuiltinUnsortedSegmentProd
  kLiteRtOpCodeTflUnsortedSegmentMax = 154,  // kTfLiteBuiltinUnsortedSegmentMax
  kLiteRtOpCodeTflUnsortedSegmentSum = 155,  // kTfLiteBuiltinUnsortedSegmentSum
  kLiteRtOpCodeTflAtan2 = 156,               // kTfLiteBuiltinAtan2
  kLiteRtOpCodeTflUnsortedSegmentMin = 157,  // kTfLiteBuiltinUnsortedSegmentMin
  kLiteRtOpCodeTflSign = 158,                // kTfLiteBuiltinSign
  kLiteRtOpCodeTflBitcast = 159,             // kTfLiteBuiltinBitcast
  kLiteRtOpCodeTflBitwiseXor = 160,          // kTfLiteBuiltinBitwiseXor
  kLiteRtOpCodeTflRightShift = 161,          // kTfLiteBuiltinRightShift
  kLiteRtOpCodeShloLogistic = 162,           // kTfLiteBuiltinStablehloLogistic
  kLiteRtOpCodeShloAdd = 163,                // kTfLiteBuiltinStablehloAdd
  kLiteRtOpCodeShloDivide = 164,             // kTfLiteBuiltinStablehloDivide
  kLiteRtOpCodeShloMultiply = 165,           // kTfLiteBuiltinStablehloMultiply
  kLiteRtOpCodeShloMaximum = 166,            // kTfLiteBuiltinStablehloMaximum
  kLiteRtOpCodeShloReshape = 167,            // kTfLiteBuiltinStablehloReshape
  kLiteRtOpCodeShloClamp = 168,              // kTfLiteBuiltinStablehloClamp
  kLiteRtOpCodeShloConcatenate = 169,  // kTfLiteBuiltinStablehloConcatenate
  kLiteRtOpCodeShloBroadcastInDim =
      170,                              // kTfLiteBuiltinStablehloBroadcastInDim
  kLiteRtOpCodeShloConvolution = 171,   // kTfLiteBuiltinStablehloConvolution
  kLiteRtOpCodeShloSlice = 172,         // kTfLiteBuiltinStablehloSlice
  kLiteRtOpCodeShloCustomCall = 173,    // kTfLiteBuiltinStablehloCustomCall
  kLiteRtOpCodeShloReduce = 174,        // kTfLiteBuiltinStablehloReduce
  kLiteRtOpCodeShloAbs = 175,           // kTfLiteBuiltinStablehloAbs
  kLiteRtOpCodeShloAnd = 176,           // kTfLiteBuiltinStablehloAnd
  kLiteRtOpCodeShloCosine = 177,        // kTfLiteBuiltinStablehloCosine
  kLiteRtOpCodeShloExponential = 178,   // kTfLiteBuiltinStablehloExponential
  kLiteRtOpCodeShloFloor = 179,         // kTfLiteBuiltinStablehloFloor
  kLiteRtOpCodeShloLog = 180,           // kTfLiteBuiltinStablehloLog
  kLiteRtOpCodeShloMinimum = 181,       // kTfLiteBuiltinStablehloMinimum
  kLiteRtOpCodeShloNegate = 182,        // kTfLiteBuiltinStablehloNegate
  kLiteRtOpCodeShloOr = 183,            // kTfLiteBuiltinStablehloOr
  kLiteRtOpCodeShloPower = 184,         // kTfLiteBuiltinStablehloPower
  kLiteRtOpCodeShloRemainder = 185,     // kTfLiteBuiltinStablehloRemainder
  kLiteRtOpCodeShloRsqrt = 186,         // kTfLiteBuiltinStablehloRsqrt
  kLiteRtOpCodeShloSelect = 187,        // kTfLiteBuiltinStablehloSelect
  kLiteRtOpCodeShloSubtract = 188,      // kTfLiteBuiltinStablehloSubtract
  kLiteRtOpCodeShloTanh = 189,          // kTfLiteBuiltinStablehloTanh
  kLiteRtOpCodeShloScatter = 190,       // kTfLiteBuiltinStablehloScatter
  kLiteRtOpCodeShloCompare = 191,       // kTfLiteBuiltinStablehloCompare
  kLiteRtOpCodeShloConvert = 192,       // kTfLiteBuiltinStablehloConvert
  kLiteRtOpCodeShloDynamicSlice = 193,  // kTfLiteBuiltinStablehloDynamicSlice
  kLiteRtOpCodeShloDynamicUpdateSlice =
      194,                         // kTfLiteBuiltinStablehloDynamicUpdateSlice
  kLiteRtOpCodeShloPad = 195,      // kTfLiteBuiltinStablehloPad
  kLiteRtOpCodeShloIota = 196,     // kTfLiteBuiltinStablehloIota
  kLiteRtOpCodeShloGeneral = 197,  // kTfLiteBuiltinStablehloDotGeneral
  kLiteRtOpCodeShloWindow = 198,   // kTfLiteBuiltinStablehloReduceWindow
  kLiteRtOpCodeShloSort = 199,     // kTfLiteBuiltinStablehloSort
  kLiteRtOpCodeShloWhile = 200,    // kTfLiteBuiltinStablehloWhile
  kLiteRtOpCodeShloGather = 201,   // kTfLiteBuiltinStablehloGather
  kLiteRtOpCodeShloTranspose = 202,  // kTfLiteBuiltinStablehloTranspose
  kLiteRtOpCodeTflDilate = 203,      // kTfLiteBuiltinDilate
  kLiteRtOpCodeShloRngBitGenerator =
      204,                             // kTfLiteBuiltinStablehloRngBitGenerator
  kLiteRtOpCodeTflReduceWindow = 205,  // kTfLiteBuiltinReduceWindow
  kLiteRtOpCodeShloComposite = 206,    // kTfLiteBuiltinStablehloComposite
} LiteRtOpCode;

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_OP_CODE_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_op_options.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_OP_OPTIONS_H_
#define ODML_LITERT_LITERT_C_LITERT_OP_OPTIONS_H_

#include <stdbool.h>  // NOLINT: To use bool type in C
#include <stdint.h>

#include "litert/c/litert_common.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

//
// Op options, getter and builder APIs.
//

//==============================================================================
//
//  Get option APIs for LiteRt ADD op.
//  Options:
//  - FusedActivationOption : uint32_t
//
//==============================================================================
LiteRtStatus LiteRtGetAddFusedActivationOption(LiteRtOp op,
                                               uint32_t* fused_activation);
LiteRtStatus LiteRtBuilderBuildAddOpOption(LiteRtBuilder builder, LiteRtOp op,
                                           uint32_t* fused_activation);

//==============================================================================
//
//  Get option APIs for LiteRt BatchMatmul op.
//  Options:
//  - AdjXOption : bool
//  - AdjYOption : bool
//  - AsymmtericQuantizeInputOption : bool
//
//==============================================================================
LiteRtStatus LiteRtGetBatchMatmulAdjXOption(LiteRtOp op, bool* adj_x);
LiteRtStatus LiteRtGetBatchMatmulAdjYOption(LiteRtOp op, bool* adj_y);
LiteRtStatus LiteRtGetBatchMatmulAsymmetricQuantizeInputOption(
    LiteRtOp op, bool* asymmetric_quantize_input);
LiteRtStatus LiteRtBuilderBuildBatchMatmulOpOption(
    LiteRtBuilder builder, LiteRtOp op, bool* adj_x, bool* adj_y,
    bool* asymmetric_quantize_input);

//==============================================================================
//
//  Get option APIs for LiteRt Concatenation op.
//  Options:
//  - FusedActivationOption : uint32_t
//  - AxisOption : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetConcatenationFusedActivationOption(
    LiteRtOp op, uint32_t* fused_activation);
LiteRtStatus LiteRtGetConcatenationAxisOption(LiteRtOp op, int32_t* axis);
LiteRtStatus LiteRtBuilderBuildConcatenationOpOption(LiteRtBuilder builder,
                                                     LiteRtOp op,
                                                     uint32_t* fused_activation,
                                                     int32_t* axis);

//==============================================================================
//
// Get option APIs for LiteRt Div op.
//  Options:
//  - FusedActivationOption : uint32_t
//
//==============================================================================
LiteRtStatus LiteRtGetDivFusedActivationOption(LiteRtOp op,
                                               uint32_t* fused_activation);
LiteRtStatus LiteRtBuilderBuildDivOpOption(LiteRtBuilder builder, LiteRtOp op,
                                           uint32_t* fused_activation);

//==============================================================================
//
// Get option APIs for LiteRt FullyConnected op.
//  Options:
//  - FusedActivationOption : uint32_t
//  - WeightsFormatOption : uint32_t
//  - KeepNumDimsOption : bool
//  - QuantizedBiasTypeOption : uint32_t
//  - AsymmtericQuantizeInputOption : bool
//
//==============================================================================
LiteRtStatus LiteRtGetFullyConnectedFusedActivationOption(
    LiteRtOp op, uint32_t* fused_activation);
LiteRtStatus LiteRtGetFullyConnectedWeightsFormatOption(
    LiteRtOp op, uint32_t* weights_format);
LiteRtStatus LiteRtGetFullyConnectedKeepNumDimsOption(LiteRtOp op,
                                                      bool* keep_num_dims);
LiteRtStatus LiteRtFullyConnectedGetQuantizedBiasTypeOption(
    LiteRtOp op, uint32_t* quantized_bias_type);
LiteRtStatus LiteRtGetFullyConnectedAsymmetricQuantizeInputOption(
    LiteRtOp op, bool* asymmetric_quantize_input);
LiteRtStatus LiteRtBuilderBuildFullyConnectedOpOption(
    LiteRtBuilder builder, LiteRtOp op, uint32_t* fused_activation,
    uint32_t* weights_format, bool* keep_num_dims,
    uint32_t* quantized_bias_type, bool* asymmetric_quantize_input);

//==============================================================================
//
// Get option APIs for LiteRt Mul op.
//  Options:
//  - FusedActivationOption : uint32_t
//
//==============================================================================
LiteRtStatus LiteRtGetMulFusedActivationOption(LiteRtOp op,
                                               uint32_t* fused_activation);
LiteRtStatus LiteRtBuilderBuildMulOpOption(LiteRtBuilder builder, LiteRtOp op,
                                           uint32_t* fused_activation);

//==============================================================================
//
// Get option APIs for LiteRt Softmax op.
//  Options:
//  - BetaOption : float
//
//==============================================================================
LiteRtStatus LiteRtGetSoftmaxBetaOption(LiteRtOp op, float* beta);
LiteRtStatus LiteRtBuilderBuildSoftmaxOpOption(LiteRtBuilder builder,
                                               LiteRtOp op, float* beta);

//==============================================================================
//
// Get option APIs for LiteRt StridedSlice op.
//  Options:
//  - BeginMaskOption : int32_t
//  - EndMaskOption : int32_t
//  - EllipsisMaskOption : int32_t
//  - NewAxisMaskOption : int32_t
//  - ShrinkAxisMaskOption : int32_t
//  - OffsetOption : bool

//==============================================================================
LiteRtStatus LiteRtGetStridedSliceBeginMaskOption(LiteRtOp op,
                                                  int32_t* begin_mask);
LiteRtStatus LiteRtGetStridedSliceEndMaskOption(LiteRtOp op, int32_t* end_mask);
LiteRtStatus LiteRtGetStridedSliceEllipsisMaskOption(LiteRtOp op,
                                                     int32_t* ellipsis_mask);
LiteRtStatus LiteRtGetStridedSliceNewAxisMaskOption(LiteRtOp op,
                                                    int32_t* new_axis_mask);
LiteRtStatus LiteRtGetStridedSliceShrinkAxisMaskOption(
    LiteRtOp op, int32_t* shrink_axis_mask);
LiteRtStatus LiteRtGetStridedSliceOffsetOption(LiteRtOp op, bool* offset);
LiteRtStatus LiteRtBuilderBuildStridedSliceOpOption(
    LiteRtBuilder builder, LiteRtOp op, int32_t* begin_mask, int32_t* end_mask,
    int32_t* ellipsis_mask, int32_t* new_axis_mask, int32_t* shrink_axis_mask,
    bool* offset);

//==============================================================================
//
// Get option APIs for LiteRt Sub op.
//  Options:
//  - FusedActivationOption : uint32_t
//  - (Not supported) PotScaleInt16Option : bool
//
//==============================================================================
LiteRtStatus LiteRtGetSubFusedActivationOption(LiteRtOp op,
                                               uint32_t* fused_activation);
LiteRtStatus LiteRtBuilderBuildSubOpOption(LiteRtBuilder builder, LiteRtOp op,
                                           uint32_t* fused_activation);

//==============================================================================
//
// Get option APIs for LiteRt Reshape op.
//  Options:
//  - new_shape : int32_t[]
//  - new_shape_size : int32_t
//
// Note that for a Reshape op to unpack a tensor of one element to a scalar, the
// 'new_shape' may be set to nullptr and 'new_shape_size' may be set to 0. The
// return value is kLiteRtStatusOk in this case.
//
//==============================================================================
LiteRtStatus LiteRtGetReshapeNewShapeOption(LiteRtOp op,
                                            const int32_t** new_shape,
                                            int32_t* new_shape_size);
LiteRtStatus LiteRtBuilderBuildReshapeOpOption(LiteRtBuilder builder,
                                               LiteRtOp op, int32_t* new_shape,
                                               int32_t new_shape_size);

//==============================================================================
//
// Get option APIs for LiteRt Sum op.
//  Options:
// - KeepdimsOption : bool
//
//==============================================================================
LiteRtStatus LiteRtGetSumKeepDimsOption(LiteRtOp op, bool* keepdims);
LiteRtStatus LiteRtBuilderBuildSumOpOption(LiteRtBuilder builder, LiteRtOp op,
                                           bool* keepdims);

//==============================================================================
//
// Get option APIs for LiteRt ReduceMax op.
//  Options:
// - KeepdimsOption : bool
//
//==============================================================================
LiteRtStatus LiteRtGetReduceMaxKeepDimsOption(LiteRtOp op, bool* keepdims);
LiteRtStatus LiteRtBuilderBuildReduceMaxOpOption(LiteRtBuilder builder,
                                                 LiteRtOp op, bool* keepdims);

//==============================================================================
//
// Get option APIs for LiteRt ReduceMin op.
//  Options:
// - KeepdimsOption : bool
//
//==============================================================================
LiteRtStatus LiteRtGetReduceMinKeepDimsOption(LiteRtOp op, bool* keepdims);
LiteRtStatus LiteRtBuilderBuildReduceMinOpOption(LiteRtBuilder builder,
                                                 LiteRtOp op, bool* keepdims);

//==============================================================================
//
// Get option APIs for LiteRt ReduceAny op.
//  Options:
// - KeepdimsOption : bool
//
//==============================================================================
LiteRtStatus LiteRtGetReduceAnyKeepDimsOption(LiteRtOp op, bool* keepdims);
LiteRtStatus LiteRtBuilderBuildReduceAnyOpOption(LiteRtBuilder builder,
                                                 LiteRtOp op, bool* keepdims);

//==============================================================================
//
// Get option APIs for LiteRt ReduceAll op.
//  Options:
// - KeepdimsOption : bool
//
//==============================================================================
LiteRtStatus LiteRtGetReduceAllKeepDimsOption(LiteRtOp op, bool* keepdims);
LiteRtStatus LiteRtBuilderBuildReduceAllOpOption(LiteRtBuilder builder,
                                                 LiteRtOp op, bool* keepdims);

//==============================================================================
//
// Get option APIs for LiteRt Pack op.
//  Options:
// - axis : int32_t
// - values_count : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetPackAxisOption(LiteRtOp op, int32_t* axis);
LiteRtStatus LiteRtGetPackValuesCountOption(LiteRtOp op, int32_t* values_count);
LiteRtStatus LiteRtBuilderBuildPackOpOption(LiteRtBuilder builder, LiteRtOp op,
                                            int32_t* axis,
                                            int32_t* values_count);

//==============================================================================
//
// Get option APIs for LiteRt OneHot op.
//  Options:
// - axis : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetOneHotAxisOption(LiteRtOp op, int32_t* axis);

//==============================================================================
//
// Get option APIs for LiteRt Unpack op.
//  Options:
// - axis : int32_t
// - num : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetUnpackAxisOption(LiteRtOp op, int32_t* axis);
LiteRtStatus LiteRtGetUnpackNumOption(LiteRtOp op, int32_t* num);
LiteRtStatus LiteRtBuilderBuildUnpackOpOption(LiteRtBuilder builder,
                                              LiteRtOp op, int32_t* axis,
                                              int32_t* num);

//==============================================================================
//
// Get option APIs for LiteRt Gather op.
//  Options:
// - axisOption : int32_t
// - batch_dims : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetGatherAxisOption(LiteRtOp op, int32_t* axis);
LiteRtStatus LiteRtGetGatherBatchDimsOption(LiteRtOp op, int32_t* batch_dims);
LiteRtStatus LiteRtBuilderBuildGatherOpOption(LiteRtBuilder builder,
                                              LiteRtOp op, int32_t* axis,
                                              int32_t* batch_dims);

//==============================================================================
//
// Get option APIs for LiteRt Mean op.
//  Options:
// - keepdimsOption : bool
//
//==============================================================================
LiteRtStatus LiteRtGetMeanKeepDimsOption(LiteRtOp op, bool* keepdims);
LiteRtStatus LiteRtBuilderBuildMeanOpOption(LiteRtBuilder builder, LiteRtOp op,
                                            bool* keepdims);

//==============================================================================
//
// Get option APIs for LiteRt Split op.
//  Options:
// - num_splits : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetSplitNumSplitsOption(LiteRtOp op, int32_t* num_splits);
LiteRtStatus LiteRtBuilderBuildSplitOpOption(LiteRtBuilder builder, LiteRtOp op,
                                             int32_t* num_splits);

//==============================================================================
//
// Get option APIs for LiteRt SplitV op.
//  Options:
// - num_splits : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetSplitVNumSplitsOption(LiteRtOp op, int32_t* num_splits);

//==============================================================================
//
// Get option APIs for LiteRt SHLO Composite op.
//  Options:
// - name : string
// - decomposition_subgraph_index : int32_t
// - attributes : uint8_t[]
// - version : int32_t
//
//==============================================================================

// Returns the name of the SHLO composite op.
// The returned string pointer is owned by the LiteRtModel to which the given
// LiteRtOp belongs. It becomes invalid when the LiteRtModel is destroyed.
LiteRtStatus LiteRtGetSHLOCompositeOpName(LiteRtOp op, const char** name);
LiteRtStatus LiteRtGetSHLOCompositeOpDecompositionSubgraphIndex(
    LiteRtOp op, int32_t* decomposition_subgraph_index);
LiteRtStatus LiteRtGetSHLOCompositeOpAttributes(LiteRtOp op,
                                                const uint8_t** attributes,
                                                int32_t* attributes_size);
LiteRtStatus LiteRtGetSHLOCompositeOpVersion(LiteRtOp op, int32_t* version);

//==============================================================================
//
// Get option APIs for LiteRt Conv2d op.
//  Options:
// - padding : uint32_t
// - stride_w : int32_t
// - stride_h : int32_t
// - fused_activation_function : uint32_t
// - dilation_w_factor : int32_t
// - dilation_h_factor : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetConv2dPaddingOption(LiteRtOp op, uint32_t* padding);
LiteRtStatus LiteRtGetConv2dStrideWOption(LiteRtOp op, int32_t* stride_w);
LiteRtStatus LiteRtGetConv2dStrideHOption(LiteRtOp op, int32_t* stride_h);
LiteRtStatus LiteRtGetConv2dFusedActivationOption(
    LiteRtOp op, uint32_t* fused_activation_function);
LiteRtStatus LiteRtGetConv2dDilationWOption(LiteRtOp op,
                                            int32_t* dilation_w_factor);
LiteRtStatus LiteRtGetConv2dDilationHOption(LiteRtOp op,
                                            int32_t* dilation_h_factor);
LiteRtStatus LiteRtBuilderBuildConv2dOpOption(
    LiteRtBuilder builder, LiteRtOp op, uint32_t* padding, int32_t* stride_w,
    int32_t* stride_h, int32_t* dilation_w_factor, int32_t* dilation_h_factor,
    uint32_t* fused_activation_function);

//==============================================================================
//
// Get option APIs for LiteRt Conv3d op.
//  Options:
// - padding : uint32_t
// - stride_d : int32_t
// - stride_w : int32_t
// - stride_h : int32_t
// - fused_activation_function : uint32_t
// - dilation_d_factor : int32_t
// - dilation_w_factor : int32_t
// - dilation_h_factor : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetConv3dPaddingOption(LiteRtOp op, uint32_t* padding);
LiteRtStatus LiteRtGetConv3dStrideDOption(LiteRtOp op, int32_t* stride_d);
LiteRtStatus LiteRtGetConv3dStrideWOption(LiteRtOp op, int32_t* stride_w);
LiteRtStatus LiteRtGetConv3dStrideHOption(LiteRtOp op, int32_t* stride_h);
LiteRtStatus LiteRtGetConv3dFusedActivationOption(
    LiteRtOp op, uint32_t* fused_activation_function);
LiteRtStatus LiteRtGetConv3dDilationDOption(LiteRtOp op,
                                            int32_t* dilation_d_factor);
LiteRtStatus LiteRtGetConv3dDilationWOption(LiteRtOp op,
                                            int32_t* dilation_w_factor);
LiteRtStatus LiteRtGetConv3dDilationHOption(LiteRtOp op,
                                            int32_t* dilation_h_factor);
LiteRtStatus LiteRtBuilderBuildConv3dOpOption(
    LiteRtBuilder builder, LiteRtOp op, uint32_t* padding, int32_t* stride_w,
    int32_t* stride_h, int32_t* stride_d, int32_t* dilation_w_factor,
    int32_t* dilation_h_factor, int32_t* dilation_d_factor,
    uint32_t* fused_activation_function);

//==============================================================================
//
// Get option APIs for LiteRt DepthwiseConv2d op.
//  Options:
// - padding : uint32_t
// - stride_w : int32_t
// - stride_h : int32_t
// - depth_multiplier : int32_t
// - fused_activation_function : uint32_t
// - dilation_w_factor : int32_t
// - dilation_h_factor : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetDepthwiseConv2dPaddingOption(LiteRtOp op,
                                                   uint32_t* padding);
LiteRtStatus LiteRtGetDepthwiseConv2dStrideWOption(LiteRtOp op,
                                                   int32_t* stride_w);
LiteRtStatus LiteRtGetDepthwiseConv2dStrideHOption(LiteRtOp op,
                                                   int32_t* stride_h);
LiteRtStatus LiteRtGetDepthwiseConv2dDepthMultiplierOption(
    LiteRtOp op, int32_t* depth_multiplier);
LiteRtStatus LiteRtGetDepthwiseConv2dFusedActivationOption(
    LiteRtOp op, uint32_t* fused_activation_function);
LiteRtStatus LiteRtGetDepthwiseConv2dDilationWOption(
    LiteRtOp op, int32_t* dilation_w_factor);
LiteRtStatus LiteRtGetDepthwiseConv2dDilationHOption(
    LiteRtOp op, int32_t* dilation_h_factor);
LiteRtStatus LiteRtBuilderBuildDepthwiseConv2dOpOption(
    LiteRtBuilder builder, LiteRtOp op, uint32_t* padding, int32_t* stride_w,
    int32_t* stride_h, int32_t* depth_multiplier,
    uint32_t* fused_activation_function, int32_t* dilation_w_factor,
    int32_t* dilation_h_factor);

//==============================================================================
//
// Get option APIs for LiteRt TransposeConv op.
//  Options:
// - padding : uint32_t
// - stride_w : int32_t
// - stride_h : int32_t
// - fused_activation_function : uint32_t
//
//==============================================================================
LiteRtStatus LiteRtGetTransposeConvPaddingOption(LiteRtOp op,
                                                 uint32_t* padding);
LiteRtStatus LiteRtGetTransposeConvStrideWOption(LiteRtOp op,
                                                 int32_t* stride_w);
LiteRtStatus LiteRtGetTransposeConvStrideHOption(LiteRtOp op,
                                                 int32_t* stride_h);
LiteRtStatus LiteRtGetTransposeConvFusedActivationOption(
    LiteRtOp op, uint32_t* fused_activation_function);
LiteRtStatus LiteRtBuilderBuildTransposeConvOpOption(
    LiteRtBuilder builder, LiteRtOp op, uint32_t* padding, int32_t* stride_w,
    int32_t* stride_h, uint32_t* fused_activation_function);

//==============================================================================
//
// Get option APIs for LiteRt AveragePool2d op.
//  Options:
// - padding : uint32_t
// - stride_w : int32_t
// - stride_h : int32_t
// - filter_width : int32_t
// - filter_height : int32_t
// - fused_activation_function : uint32_t
//
//==============================================================================
LiteRtStatus LiteRtGetAveragePool2dPaddingOption(LiteRtOp op,
                                                 uint32_t* padding);
LiteRtStatus LiteRtGetAveragePool2dStrideWOption(LiteRtOp op,
                                                 int32_t* stride_w);
LiteRtStatus LiteRtGetAveragePool2dStrideHOption(LiteRtOp op,
                                                 int32_t* stride_h);
LiteRtStatus LiteRtGetAveragePool2dFilterWidthOption(LiteRtOp op,
                                                     int32_t* filter_width);
LiteRtStatus LiteRtGetAveragePool2dFilterHeightOption(LiteRtOp op,
                                                      int32_t* filter_height);
LiteRtStatus LiteRtGetAveragePool2dFusedActivationOption(
    LiteRtOp op, uint32_t* fused_activation_function);
LiteRtStatus LiteRtBuilderBuildAveragePool2dOpOption(
    LiteRtBuilder builder, LiteRtOp op, uint32_t* padding, int32_t* stride_w,
    int32_t* stride_h, int32_t* filter_width, int32_t* filter_height,
    uint32_t* fused_activation_function);

//==============================================================================
//
// Get option APIs for LiteRt MaxPool2d op.
//  Options:
// - padding : uint32_t
// - stride_w : int32_t
// - stride_h : int32_t
// - filter_width : int32_t
// - filter_height : int32_t
// - fused_activation_function : uint32_t
//
//==============================================================================
LiteRtStatus LiteRtGetMaxPool2dPaddingOption(LiteRtOp op, uint32_t* padding);
LiteRtStatus LiteRtGetMaxPool2dStrideWOption(LiteRtOp op, int32_t* stride_w);
LiteRtStatus LiteRtGetMaxPool2dStrideHOption(LiteRtOp op, int32_t* stride_h);
LiteRtStatus LiteRtGetMaxPool2dFilterWidthOption(LiteRtOp op,
                                                 int32_t* filter_width);
LiteRtStatus LiteRtGetMaxPool2dFilterHeightOption(LiteRtOp op,
                                                  int32_t* filter_height);
LiteRtStatus LiteRtGetMaxPool2dFusedActivationOption(
    LiteRtOp op, uint32_t* fused_activation_function);
LiteRtStatus LiteRtBuilderBuildMaxPool2dOpOption(
    LiteRtBuilder builder, LiteRtOp op, uint32_t* padding, int32_t* stride_w,
    int32_t* stride_h, int32_t* filter_width, int32_t* filter_height,
    uint32_t* fused_activation_function);

//==============================================================================
//
// Get option APIs for LiteRt L2Pool2d op.
//  Options:
// - padding : uint32_t
// - stride_w : int32_t
// - stride_h : int32_t
// - filter_width : int32_t
// - filter_height : int32_t
// - fused_activation_function : uint32_t
//
//==============================================================================
LiteRtStatus LiteRtGetL2Pool2dPaddingOption(LiteRtOp op, uint32_t* padding);
LiteRtStatus LiteRtGetL2Pool2dStrideWOption(LiteRtOp op, int32_t* stride_w);
LiteRtStatus LiteRtGetL2Pool2dStrideHOption(LiteRtOp op, int32_t* stride_h);
LiteRtStatus LiteRtGetL2Pool2dFilterWidthOption(LiteRtOp op,
                                                int32_t* filter_width);
LiteRtStatus LiteRtGetL2Pool2dFilterHeightOption(LiteRtOp op,
                                                 int32_t* filter_height);
LiteRtStatus LiteRtGetL2Pool2dFusedActivationOption(
    LiteRtOp op, uint32_t* fused_activation_function);
LiteRtStatus LiteRtBuilderBuildL2Pool2dOpOption(
    LiteRtBuilder builder, LiteRtOp op, uint32_t* padding, int32_t* stride_w,
    int32_t* stride_h, int32_t* filter_width, int32_t* filter_height,
    uint32_t* fused_activation_function);

//==============================================================================
//
// Get option APIs for LiteRt ResizeBilinear op.
//  Options:
// - align_corners : bool
// - half_pixel_centers : bool
//
//==============================================================================
LiteRtStatus LiteRtGetResizeBilinearAlignCornersOption(LiteRtOp op,
                                                       bool* align_corners);
LiteRtStatus LiteRtGetResizeBilinearHalfPixelCenterOption(
    LiteRtOp op, bool* half_pixel_centers);
LiteRtStatus LiteRtBuilderBuildResizeBilinearOpOption(LiteRtBuilder builder,
                                                      LiteRtOp op,
                                                      bool* align_corners,
                                                      bool* half_pixel_centers);

//==============================================================================
//
// Get option APIs for LiteRt LeakyRelu op.
//  Options:
// - alpha : float
//
//==============================================================================
LiteRtStatus LiteRtGetLeakyReluAlphaOption(LiteRtOp op, float* alpha);
LiteRtStatus LiteRtBuilderBuildLeakyReluOpOption(LiteRtBuilder builder,
                                                 LiteRtOp op, float* alpha);

//==============================================================================
//
// Get option APIs for LiteRt DepthToSpace op.
//  Options:
// - block_size : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetDepthToSpaceBlockSizeOption(LiteRtOp op,
                                                  int32_t* block_size);
LiteRtStatus LiteRtBuilderBuildDepthToSpaceOpOption(LiteRtBuilder builder,
                                                    LiteRtOp op,
                                                    int32_t* block_size);

//==============================================================================
//
// Get option APIs for LiteRt SpaceToDepth op.
//  Options:
// - block_size : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetSpaceToDepthBlockSizeOption(LiteRtOp op,
                                                  int32_t* block_size);
LiteRtStatus LiteRtBuilderBuildSpaceToDepthOpOption(LiteRtBuilder builder,
                                                    LiteRtOp op,
                                                    int32_t* block_size);

//==============================================================================
//
// Get option APIs for LiteRt ResizeNearestNeighbor op.
//  Options:
// - align_corners : bool
// - half_pixel_centers : bool
//
//==============================================================================
LiteRtStatus LiteRtGetResizeNearestNeighborAlignCornersOption(
    LiteRtOp op, bool* align_corners);
LiteRtStatus LiteRtGetResizeNearestNeighborHalfPixelCenterOption(
    LiteRtOp op, bool* half_pixel_centers);
LiteRtStatus LiteRtBuilderBuildResizeNearestNeighborOpOption(
    LiteRtBuilder builder, LiteRtOp op, bool* align_corners,
    bool* half_pixel_centers);

//==============================================================================
//
// Get option APIs for LiteRt CumSum op.
//  Options:
// - exclusive : bool
// - reverse : bool
//
//==============================================================================
LiteRtStatus LiteRtGetCumsumExclusiveOption(LiteRtOp op, bool* exclusive);
LiteRtStatus LiteRtGetCumsumReverseOption(LiteRtOp op, bool* reverse);
LiteRtStatus LiteRtBuilderBuildCumsumOpOption(LiteRtBuilder builder,
                                              LiteRtOp op, bool* exclusive,
                                              bool* reverse);

//==============================================================================
//
// Get option APIs for LiteRt Gelu op.
//  Options:
// - approximate : bool
//
//==============================================================================
LiteRtStatus LiteRtGetGeluApproximateOption(LiteRtOp op, bool* approximate);
LiteRtStatus LiteRtBuilderBuildGeluOpOption(LiteRtBuilder builder, LiteRtOp op,
                                            bool* approximate);

//==============================================================================
//
// Get option APIs for LiteRt Mirror Pad op.
//  Options:
// - mode : uint32_t
//
//==============================================================================
LiteRtStatus LiteRtGetMirrorPadModeOption(LiteRtOp op, uint32_t* mode);
LiteRtStatus LiteRtBuilderBuildMirrorPadOpOption(LiteRtBuilder builder,
                                                 LiteRtOp op, uint32_t* mode);

//==============================================================================
//
// Get option APIs for LiteRt Squeeze op.
//  Options:
// - squeeze_dims : int32_t[]
// - num_squeeze_dims : int32_t
//
//==============================================================================
LiteRtStatus LiteRtGetSqueezeDimsOption(LiteRtOp op,
                                        const int32_t** squeeze_dims,
                                        int32_t* num_squeeze_dims);
LiteRtStatus LiteRtBuilderBuildSqueezeOpOption(LiteRtBuilder builder,
                                               LiteRtOp op,
                                               const int32_t* squeeze_dims,
                                               int32_t num_squeeze_dims);

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_OP_OPTIONS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_opaque_options.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_OPAQUE_OPTIONS_H_
#define ODML_LITERT_LITERT_C_LITERT_OPAQUE_OPTIONS_H_

#include <stdint.h>

#include "litert/c/litert_common.h"

#ifdef __cplusplus
extern "C" {
#endif

// A linked list of type erased opaque options. List items
// include:
//
// - a unique payload identifier field (string), used to distinguish payloads of
//   different types;
//
// - a payload field and associated payload destructor callback;

LiteRtStatus LiteRtCreateOpaqueOptions(
    const char* payload_identifier, void* payload_data,
    void (*payload_destructor)(void* payload_data),
    LiteRtOpaqueOptions* options);

// Releases an entire options list starting from `options`.
//
// Warning: Once an `options` item has been appended to another `options` item,
// the user will no longer need to destoy the former `options` item manually
// with this function.
void LiteRtDestroyOpaqueOptions(LiteRtOpaqueOptions options);

// Gets the patload identifier field of the first item in the given `options`
// list.
LiteRtStatus LiteRtGetOpaqueOptionsIdentifier(LiteRtOpaqueOptions options,
                                              const char** payload_identifier);

// Gets the payload data field of the first item in the given `options` list.
LiteRtStatus LiteRtGetOpaqueOptionsData(LiteRtOpaqueOptions options,
                                        void** payload_data);

// Gets the payload data for the `options` list item with a given
// payload identifier. Return kLiteRtStatusErrorNotFound if not such item is
// found.
LiteRtStatus LiteRtFindOpaqueOptionsData(LiteRtOpaqueOptions options,
                                         const char* payload_identifier,
                                         void** payload_data);

// Iterate through the next item in the option list pointed by `options` and
// sets parameter `options` to null if there is no next item.
LiteRtStatus LiteRtGetNextOpaqueOptions(LiteRtOpaqueOptions* options);

// Appends `next_options` to the list ponted by `options` and takes ownership of
// the appended object. While parameter `options` must be non-null, `*options`
// may however be null, in which case this call is equivalent to `*options =
// appended_options`.
LiteRtStatus LiteRtAppendOpaqueOptions(LiteRtOpaqueOptions* options,
                                       LiteRtOpaqueOptions appended_options);

// Removes and deallocates the last option in the linked list pointed by
// parameter `options`.
LiteRtStatus LiteRtPopOpaqueOptions(LiteRtOpaqueOptions* options);

// A hash function that takes the payload data as input and returns a 64-bit
// hash.
typedef uint64_t (*LiteRtOpaqueOptionsHashFunc)(const void* payload_data);

// Sets the payload hash function for the first item in the given `options`
// list. The hash function takes the payload data as input and returns a 64-bit
// hash.
LiteRtStatus LiteRtSetOpaqueOptionsHash(
    LiteRtOpaqueOptions options, LiteRtOpaqueOptionsHashFunc payload_hash_func);

// Computes and returns the payload hash for the first item in the given
// `options` list.
//
// Returns `kLiteRtStatusErrorUnsupported` if no hash function has been set
// for the given `options` via `LiteRtSetOpaqueOptionsPayloadHashFunc`.
LiteRtStatus LiteRtGetOpaqueOptionsHash(LiteRtOpaqueOptions options,
                                        uint64_t* hash);
#ifdef __cplusplus
}  // extern "C"
#endif

#endif  // ODML_LITERT_LITERT_C_LITERT_OPAQUE_OPTIONS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_opencl_types.h <==
// Copyright 2026 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_OPENCL_TYPES_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_OPENCL_TYPES_H_

#include <stdint.h>

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

/**
 * Define LiteRT aliases for OpenCL types without requiring downstream users to
 * include the OpenCL SDK headers just to compile LiteRT public headers.
 *
 * The OpenCL C API models both `cl_mem` and `cl_event` as opaque pointers to
 * implementation-defined structs. Forward-declaring the same struct tags keeps
 * LiteRT's public ABI compatible with code that later includes `CL/cl.h`,
 * while avoiding a transitive dependency on the OpenCL headers for consumers
 * that never bind directly to raw OpenCL objects.
 */
typedef struct _cl_mem* LiteRtClMem;
typedef struct _cl_event* LiteRtClEvent;
typedef int32_t LiteRtClInt;

#define LITE_RT_CL_SUCCESS 0
#define LITE_RT_CL_COMPLETE 0x0

#ifdef __cplusplus
}  // extern "C"
#endif  // __cplusplus

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_OPENCL_TYPES_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_options.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_OPTIONS_H_
#define ODML_LITERT_LITERT_C_LITERT_OPTIONS_H_

#include "litert/c/litert_common.h"
#include "litert/c/litert_custom_op_kernel.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// Creates a compilation option object.
LiteRtStatus LiteRtCreateOptions(LiteRtOptions* options);

// Destroys a compilation option object.
void LiteRtDestroyOptions(LiteRtOptions options);

// Sets the requested hardware accelerators to apply during model compilation.
LiteRtStatus LiteRtSetOptionsHardwareAccelerators(
    LiteRtOptions options, LiteRtHwAcceleratorSet hardware_accelerators);

// Gets the hardware accelerators to apply during model compilation.
LiteRtStatus LiteRtGetOptionsHardwareAccelerators(
    LiteRtOptions options, LiteRtHwAcceleratorSet* hardware_accelerators);

// Adds compilation options for a specific accelerator to the accelerator
// compilation option list.
//
// Note: Multiple accelerator options may be added to the options object.
//
// Note: `accelerator_compilation_options`'s ownership is transferred to
// `options`.
LiteRtStatus LiteRtAddOpaqueOptions(LiteRtOptions options,
                                    LiteRtOpaqueOptions opaque_options);

// Retrieves the head of the accelerator compilation option list.
//
// Note: The following elements may be retrieved with
// `LiteRtGetNextAcceleratorCompilationOptions`.
LiteRtStatus LiteRtGetOpaqueOptions(LiteRtOptions options,
                                    LiteRtOpaqueOptions* opaque_options);

// Adds a custom op kernel to the given options.
LiteRtStatus LiteRtAddCustomOpKernelOption(
    LiteRtOptions options, const char* custom_op_name, int custom_op_version,
    const LiteRtCustomOpKernel* custom_op_kernel,
    void* custom_op_kernel_user_data);

// Adds an external tensor binding to the given options.
//
// Note: `data` is owned by the caller and must outlive the lifetime of the
// CompiledModel.
// `size_bytes` must match the tensor's expected size.
LiteRtStatus LiteRtAddExternalTensorBinding(LiteRtOptions options,
                                            const char* signature_name,
                                            const char* tensor_name, void* data,
                                            int size_bytes);

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_OPTIONS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_platform_support.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_PLATFORM_SUPPORT_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_PLATFORM_SUPPORT_H_

#include "litert/c/litert_common.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

inline bool LiteRtHasOpenClSupport() {
#if LITERT_HAS_OPENCL_SUPPORT
  return true;
#else
  return false;
#endif
}

inline bool LiteRtHasOpenGlSupport() {
#if LITERT_HAS_OPENGL_SUPPORT
  return true;
#else
  return false;
#endif
}

inline bool LiteRtHasAhwbSupport() {
#if LITERT_HAS_AHWB_SUPPORT
  return true;
#else
  return false;
#endif
}

inline bool LiteRtHasIonSupport() {
#if LITERT_HAS_ION_SUPPORT
  return true;
#else
  return false;
#endif
}

inline bool LiteRtHasDmaBufSupport() {
#if LITERT_HAS_DMABUF_SUPPORT
  return true;
#else
  return false;
#endif
}

inline bool LiteRtHasFastRpcSupport() {
#if LITERT_HAS_FASTRPC_SUPPORT
  return true;
#else
  return false;
#endif
}

inline bool LiteRtHasSyncFenceSupport() {
#if LITERT_HAS_SYNC_FENCE_SUPPORT
  return true;
#else
  return false;
#endif
}

inline bool LiteRtHasMetalSupport() {
#if LITERT_HAS_METAL_SUPPORT
  return true;
#else
  return false;
#endif
}

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_PLATFORM_SUPPORT_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_profiler.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_PROFILER_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_PROFILER_H_

#include "litert/c/litert_common.h"
#include "litert/c/litert_profiler_event.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// Creates a compilation option object.
LiteRtStatus LiteRtCreateProfiler(int size, LiteRtProfiler* profiler);

// Destroys a compilation option object.
void LiteRtDestroyProfiler(LiteRtProfiler profiler);

// Starts profiling.
LiteRtStatus LiteRtStartProfiler(LiteRtProfiler profiler);

// Stops profiling.
LiteRtStatus LiteRtStopProfiler(LiteRtProfiler profiler);

// Resets the profiler.
LiteRtStatus LiteRtResetProfiler(LiteRtProfiler profiler);

// Sets the current event source.
LiteRtStatus LiteRtSetProfilerCurrentEventSource(
    LiteRtProfiler profiler, ProfiledEventSource event_source);

// Gets the number of events.
LiteRtStatus LiteRtGetNumProfilerEvents(LiteRtProfiler profiler,
                                        int* num_events);

// Get events. The events are copied to the provided buffer, caller is
// responsible to allocate the buffer and provide the size of the buffer
// (num_events).
LiteRtStatus LiteRtGetProfilerEvents(LiteRtProfiler profiler, int num_events,
                                     ProfiledEventData* events);

// Gets the profile summary.The caller is responsible for freeing the memory of
// the `summary` string using C library `free()`.
LiteRtStatus LiteRtGetProfileSummary(LiteRtProfiler profiler,
                                     LiteRtCompiledModel compiled_model,
                                     const char** summary);

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_PROFILER_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_profiler_event.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_PROFILER_EVENT_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_PROFILER_EVENT_H_

#include <stddef.h>
#include <stdint.h>

// C-compatible version of 'tflite::Profiler::EventType'
typedef enum LiteRtProfilerEventType {
  // Default event type, the metadata field has no special significance.
  DEFAULT = 1,

  // The event is an operator invocation and the event_metadata field is the
  // index of operator node.
  OPERATOR_INVOKE_EVENT = 1 << 1,

  // The event is an invocation for an internal operator of a TFLite delegate.
  // The event_metadata field is the index of operator node that's specific to
  // the delegate.
  DELEGATE_OPERATOR_INVOKE_EVENT = 1 << 2,

  // A delegate op invoke event that profiles a delegate op in the
  // Operator-wise Profiling section and not in the Delegate internal section.
  DELEGATE_PROFILED_OPERATOR_INVOKE_EVENT = 1 << 3,

  // The event is a recording of runtime instrumentation such as the overall
  // TFLite runtime status, the TFLite delegate status (if a delegate
  // is applied), and the overall model inference latency etc.
  // Note, the delegate status and overall status are stored as separate
  // event_metadata fields. In particular, the delegate status is encoded
  // as DelegateStatus::full_status().
  GENERAL_RUNTIME_INSTRUMENTATION_EVENT = 1 << 4,

  // Telemetry events. Users and code instrumentations should invoke Telemetry
  // calls instead of using the following types directly.
  // See experimental/telemetry:profiler for definition of each metadata.
  //
  // A telemetry event that reports model and interpreter level events.
  TELEMETRY_EVENT = 1 << 5,
  // A telemetry event that reports model and interpreter level settings.
  TELEMETRY_REPORT_SETTINGS = 1 << 6,
  // A telemetry event that reports delegate level events.
  TELEMETRY_DELEGATE_EVENT = 1 << 7,
  // A telemetry event that reports delegate settings.
  TELEMETRY_DELEGATE_REPORT_SETTINGS = 1 << 8,
} LiteRtProfilerEventType;

// C-compatible version of 'tflite::profiling::memory::MemoryUsage'
// We define a C struct that matches the memory layout of the C++ one.
typedef struct LiteRtMemoryUsage {
  size_t total_allocated_bytes;
  size_t in_use_allocated_bytes;
  size_t private_footprint_bytes;
} LiteRtMemoryUsage;

// C-compatible version of 'Source'
typedef enum ProfiledEventSource {
  LITERT,
  TFLITE_INTERPRETER,
  TFLITE_DELEGATE,
} ProfiledEventSource;

// The C version of the struct uses only pure C types.
typedef struct ProfiledEventData {
  const char* tag;  // The tag of the event. The tag is copied and owned by the
                    // profiler, the caller does not need to keep the string
                    // alive.
  LiteRtProfilerEventType event_type;
  uint64_t start_timestamp_us;
  uint64_t elapsed_time_us;
  LiteRtMemoryUsage begin_mem_usage;
  LiteRtMemoryUsage end_mem_usage;
  uint64_t event_metadata1;
  uint64_t event_metadata2;
  ProfiledEventSource event_source;
} ProfiledEventData;

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_PROFILER_EVENT_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_tensor_buffer.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_TENSOR_BUFFER_H_
#define ODML_LITERT_LITERT_C_LITERT_TENSOR_BUFFER_H_

#include <stddef.h>

#include "litert/c/litert_common.h"
#include "litert/c/litert_custom_tensor_buffer.h"
#include "litert/c/litert_gl_types.h"
#include "litert/c/litert_model_types.h"
#include "litert/c/litert_opencl_types.h"
#include "litert/c/litert_tensor_buffer_types.h"
#include "litert/c/litert_webgpu_types.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// /////////////////////////////////////////////////////////////////////////////
// TensorBuffers.
// /////////////////////////////////////////////////////////////////////////////

// Create a tensor buffer from an existing host memory buffer of a given size,
// with optional host memory buffer deallocator (it can be NULL). Return an
// error if the passed host memory buffer doesn't satisfy
// LITERT_HOST_MEMORY_BUFFER_ALIGNMENT alignment.
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// calling LiteRtDestroyTensorBuffer() to release the object.
// NULL deallocator means that the host buffer is not managed by the tensor
// buffer and therefore must be released separately by the caller.
LiteRtStatus LiteRtCreateTensorBufferFromHostMemory(
    const LiteRtRankedTensorType* tensor_type, void* host_buffer_addr,
    size_t host_buffer_size, LiteRtHostMemoryDeallocator deallocator,
    LiteRtTensorBuffer* buffer);

// Return an error if the backing buffer is not allocated on the host memory.
LiteRtStatus LiteRtGetTensorBufferHostMemory(LiteRtTensorBuffer tensor_buffer,
                                             void** host_memory_addr);

// Create a tensor buffer from an existing AHardwareBuffer, with optional
// AHardwareBuffer deallocator (it can be NULL). An non-zero `buffer_offset` can
// be used to specify multiple tensor buffers sharing the same underlying AHWB,
// in which case the provided AHWB must be sufficiently large to accomodate for
// the allocation needed for all tensor buffers sharing it.
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// calling LiteRtDestroyTensorBuffer() to release the object.
// NULL deallocator means that the AHardwareBuffer is not managed by the tensor
// buffer and therefore must be released separately by the caller.
//
// @warning kLiteRtStatusErrorUnsupported is returned if AHWB is not supported.
LiteRtStatus LiteRtCreateTensorBufferFromAhwb(
    LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
    AHardwareBuffer* ahwb, size_t ahwb_offset,
    LiteRtAhwbDeallocator deallocator, LiteRtTensorBuffer* buffer);

// Return an error if the backing buffer is not an AhardwareBuffer.
//
// @warning kLiteRtStatusErrorUnsupported is returned if AHWB is not supported.
LiteRtStatus LiteRtGetTensorBufferAhwb(LiteRtTensorBuffer tensor_buffer,
                                       AHardwareBuffer** ahwb);

// Create a tensor buffer from an existing ION buffer of a given size, with
// optional ION buffer deallocator (it can be NULL). An non-zero
// `ion_buffer_offset` can be used to specify multiple tensor buffers sharing
// the same underlying ION buffer, in which case parameter `ion_buffer_size`
// must be the entire size of the underlying ION memory buffer, including the
// allocation needed for all tensor buffers sharing it.
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// calling LiteRtDestroyTensorBuffer() to release the object.
// NULL deallocator means that the ION buffer is not managed by the tensor
// buffer and therefore must be released separately by the caller.
//
// @warning kLiteRtStatusErrorUnsupported is returned if ION is not supported.
LiteRtStatus LiteRtCreateTensorBufferFromIonBuffer(
    const LiteRtRankedTensorType* tensor_type, void* ion_buffer_addr,
    int ion_buffer_fd, size_t ion_buffer_size, size_t ion_buffer_offset,
    LiteRtIonDeallocator deallocator, LiteRtTensorBuffer* buffer);

// Return an error if the backing buffer is not an ION buffer.
//
// @warning kLiteRtStatusErrorUnsupported is returned if ION is not supported.
LiteRtStatus LiteRtGetTensorBufferIonBuffer(LiteRtTensorBuffer buffer,
                                            void** ion_buffer_addr,
                                            int* ion_buffer_fd);

// Create a tensor buffer from an existing DMA-BUF buffer of a given size, with
// optional DMA-BUF buffer deallocator (it can be NULL). An non-zero
// `dmabuf_buffer_offset` can be used to specify multiple tensor buffers sharing
// the same underlying ION buffer, in which case parameter `ion_buffer_size`
// must be the entire size of the underlying ION memory buffer, including the
// allocation needed for all tensor buffers sharing it.
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// calling LiteRtDestroyTensorBuffer() to release the object.
// NULL deallocator means that the DMA-BUF buffer is not managed by the tensor
// buffer and therefore must be released separately by the caller.
//
// @warning kLiteRtStatusErrorUnsupported is returned if DMABUF is not
// supported.
LiteRtStatus LiteRtCreateTensorBufferFromDmaBufBuffer(
    const LiteRtRankedTensorType* tensor_type, void* dmabuf_buffer_addr,
    int dmabuf_buffer_fd, size_t dmabuf_buffer_size,
    size_t dmabuf_buffer_offset, LiteRtDmaBufDeallocator deallocator,
    LiteRtTensorBuffer* buffer);

// Return an error if the backing buffer is not an DMA-BUF buffer.
//
// @warning kLiteRtStatusErrorUnsupported is returned if DMABUF is not
// supported.
LiteRtStatus LiteRtGetTensorBufferDmaBufBuffer(LiteRtTensorBuffer tensor_buffer,
                                               void** dmabuf_buffer_addr,
                                               int* dmabuf_buffer_fd);

// Create a tensor buffer from an existing FastRPC memory buffer of a given
// size, with optional FastRPC memory buffer deallocator (it can be NULL). An
// non-zero `fastrpc_buffer_offset` can be used to specify multiple tensor
// buffers sharing the same underlying FastRPC memory buffer, in which case
// parameter `fastrpc_buffer_size` must be the entire size of the underlying
// FastRPC memory buffer, including the allocation needed for all tensor buffers
// sharing it.
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// calling LiteRtDestroyTensorBuffer() to release the object.
// NULL deallocator means that the FastRPC buffer is not managed by the tensor
// buffer and therefore must be released separately by the caller.
//
// @warning kLiteRtStatusErrorUnsupported is returned if FASTRPC is not
// supported.
LiteRtStatus LiteRtCreateTensorBufferFromFastRpcBuffer(
    const LiteRtRankedTensorType* tensor_type, void* fastrpc_buffer_addr,
    int fastrpc_buffer_fd, size_t fastrpc_buffer_size,
    size_t fastrpc_buffer_offset, LiteRtFastRpcDeallocator deallocator,
    LiteRtTensorBuffer* tensor_buffer);

// Return an error if the backing buffer is not a FastRPC memory buffer.
//
// @warning kLiteRtStatusErrorUnsupported is returned if FASTRPC is not
// supported.
LiteRtStatus LiteRtGetTensorBufferFastRpcBuffer(
    LiteRtTensorBuffer tensor_buffer, void** fastrpc_buffer_addr,
    int* fastrpc_buffer_fd);

// Create a tensor buffer from an existing OpenCL memory of a given size, with
// optional opencl memory buffer deallocator (it can be NULL).
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// calling LiteRtDestroyTensorBuffer() to release the object.
// NULL deallocator means that the OpenCL buffer is not managed by the tensor
// buffer and therefore must be released separately by the caller.
//
// @warning kLiteRtStatusErrorUnsupported is returned if OPENCL is not
// supported.
LiteRtStatus LiteRtCreateTensorBufferFromOpenClMemory(
    LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
    LiteRtTensorBufferType buffer_type, LiteRtClMem cl_mem_addr,
    size_t opencl_buffer_size, LiteRtOpenClDeallocator deallocator,
    LiteRtTensorBuffer* buffer);

// Return an error if the backing buffer is not a OpenCL memory.
//
// @warning kLiteRtStatusErrorUnsupported is returned if OPENCL is not
// supported.
LiteRtStatus LiteRtGetTensorBufferOpenClMemory(LiteRtTensorBuffer tensor_buffer,
                                               LiteRtClMem* cl_mem_addr);

// Return an error if the backing buffer is not a custom tensor buffer.
//
// Caller should know the type of `tensor_buffer` and how to interpret the
// custom buffer handle into an actual HW buffer type.
LiteRtStatus LiteRtGetTensorBufferCustomTensorBufferHandle(
    LiteRtTensorBuffer tensor_buffer, HwMemoryHandle* hw_memory_handle);

// Create a tensor buffer from an existing OpenGL Buffer.
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// calling LiteRtDestroyTensorBuffer() to release the object.
// NULL deallocator means that the OpenGL buffer is not managed by the tensor
// buffer and therefore must be released separately by the caller.
LiteRtStatus LiteRtCreateTensorBufferFromGlBuffer(
    LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
    LiteRtGLenum target, LiteRtGLuint id, size_t size_bytes, size_t offset,
    LiteRtGlBufferDeallocator deallocator, LiteRtTensorBuffer* buffer);

LiteRtStatus LiteRtGetTensorBufferGlBuffer(LiteRtTensorBuffer tensor_buffer,
                                           LiteRtGLenum* target,
                                           LiteRtGLuint* id, size_t* size_bytes,
                                           size_t* offset);

// Create a tensor buffer from an existing OpenGL Texture.
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// calling LiteRtDestroyTensorBuffer() to release the object.
// NULL deallocator means that the GL texture is not managed by the tensor
// buffer and therefore must be released separately by the caller.
LiteRtStatus LiteRtCreateTensorBufferFromGlTexture(
    LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
    LiteRtGLenum target, LiteRtGLuint id, LiteRtGLenum format,
    size_t size_bytes, LiteRtGLint layer,
    LiteRtGlTextureDeallocator deallocator, LiteRtTensorBuffer* buffer);

LiteRtStatus LiteRtGetTensorBufferGlTexture(
    LiteRtTensorBuffer tensor_buffer, LiteRtGLenum* target, LiteRtGLuint* id,
    LiteRtGLenum* format, size_t* size_bytes, LiteRtGLint* layer);

// Create a tensor buffer from an existing WebGPU memory of a given size, with
// optional WebGPU memory buffer deallocator (it can be NULL).
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// releasing the object. NULL deallocator means that the Metal buffer is not
// managed by the tensor buffer and therefore must be released separately by the
// caller.
//
// @warning kLiteRtStatusErrorUnsupported is returned if WEBGPU is not
// supported.
LiteRtStatus LiteRtCreateTensorBufferFromWebGpuBuffer(
    LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
    LiteRtTensorBufferType buffer_type, LiteRtWGPUBuffer wgpu_buffer,
    size_t wgpu_buffer_size, LiteRtWebGpuBufferDeallocator deallocator,
    LiteRtTensorBuffer* tensor_buffer);

// Create a tensor buffer from an existing WebGPU texture of a given size, with
// optional webgpu texture deallocator (it can be NULL).
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// releasing the object. NULL deallocator means that the WebGPU texture is not
// managed by the tensor buffer and therefore must be released separately by the
// caller.
//
// @warning kLiteRtStatusErrorUnsupported is returned if WEBGPU is not
// supported.
LiteRtStatus LiteRtCreateTensorBufferFromWebGpuTexture(
    LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
    void* webgpu_texture, size_t webgpu_texture_size,
    LiteRtWebGpuTextureDeallocator deallocator,
    LiteRtTensorBuffer* tensor_buffer);

// Return an error if the backing buffer is not a WebGpu buffer.
//
// @warning kLiteRtStatusErrorUnsupported is returned if WEBGPU is not
// supported.
LiteRtStatus LiteRtGetTensorBufferWebGpuBuffer(
    LiteRtTensorBuffer tensor_buffer, HwMemoryHandle* hw_memory_handle);

// Create a tensor buffer from an existing Metal memory of a given size, with
// optional metal memory buffer deallocator (it can be NULL).
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// releasing the object. NULL deallocator means that the Metal buffer is not
// managed by the tensor buffer and therefore must be released separately by the
// caller.
//
// @warning kLiteRtStatusErrorUnsupported is returned if METAL is not supported.
LiteRtStatus LiteRtCreateTensorBufferFromMetalMemory(
    LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
    LiteRtTensorBufferType buffer_type, void* metal_buffer,
    size_t metal_buffer_size, LiteRtMetalDeallocator deallocator,
    LiteRtTensorBuffer* tensor_buffer);

// Return an error if the backing buffer is not a Metal memory.
//
// @warning kLiteRtStatusErrorUnsupported is returned if METAL is not supported.
LiteRtStatus LiteRtGetTensorBufferMetalMemory(LiteRtTensorBuffer tensor_buffer,
                                              HwMemoryHandle* hw_memory_handle);

// Return an error if the backing buffer is not a Vulkan device memory.
//
// @warning kLiteRtStatusErrorUnsupported is returned if VULKAN is not
// supported.
LiteRtStatus LiteRtGetTensorBufferVulkanMemory(
    LiteRtTensorBuffer tensor_buffer, HwMemoryHandle* hw_memory_handle);

// Create a managed TensorBuffer for a given size and type.
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// calling LiteRtDestroyTensorBuffer() to release the object.
LiteRtStatus LiteRtCreateManagedTensorBuffer(
    LiteRtEnvironment env, LiteRtTensorBufferType buffer_type,
    const LiteRtRankedTensorType* tensor_type, size_t buffer_size,
    LiteRtTensorBuffer* buffer);

// Create a managed TensorBuffer from buffer requirements.
// This function will use the alignment specified in the requirements.
//
// Caller owns the returned LiteRtTensorBuffer. The owner is responsible for
// calling LiteRtDestroyTensorBuffer() to release the object.
LiteRtStatus LiteRtCreateManagedTensorBufferFromRequirements(
    LiteRtEnvironment env, const LiteRtRankedTensorType* tensor_type,
    LiteRtTensorBufferRequirements requirements, LiteRtTensorBuffer* buffer);

// Create a duplicate of the current tensor buffer. It will increase the
// reference count of a managed tensor buffer. And the number decreases when
// LiteRtDestroyTensorBuffer() is called.
LiteRtStatus LiteRtDuplicateTensorBuffer(LiteRtTensorBuffer tensor_buffer);

LiteRtStatus LiteRtGetTensorBufferType(LiteRtTensorBuffer tensor_buffer,
                                       LiteRtTensorBufferType* buffer_type);

LiteRtStatus LiteRtGetTensorBufferTensorType(
    LiteRtTensorBuffer tensor_buffer, LiteRtRankedTensorType* tensor_type);

// Returns the size of the underlying H/W tensor buffer. This size can be
// different to the PackedSize() if there is stride and padding exists.
LiteRtStatus LiteRtGetTensorBufferSize(LiteRtTensorBuffer tensor_buffer,
                                       size_t* size);

// Returns the size of the tensor buffer in packed bytes. This size is used to
// read / write data on locked tensor buffer.
LiteRtStatus LiteRtGetTensorBufferPackedSize(LiteRtTensorBuffer tensor_buffer,
                                             size_t* size);

LiteRtStatus LiteRtGetTensorBufferOffset(LiteRtTensorBuffer tensor_buffer,
                                         size_t* offset);

LiteRtStatus LiteRtHasTensorBufferEvent(LiteRtTensorBuffer tensor_buffer,
                                        bool* has_event);

// Return an event attached a given tensor buffer, or NULL if no such event
// exists. The tensor buffer retains ownership of the returned event.
LiteRtStatus LiteRtGetTensorBufferEvent(LiteRtTensorBuffer tensor_buffer,
                                        LiteRtEvent* event);

// Attach a given event to a given tensor buffer. The tensor buffer takes
// ownership of the event.
LiteRtStatus LiteRtSetTensorBufferEvent(LiteRtTensorBuffer tensor_buffer,
                                        LiteRtEvent event);

// Remove any event that may have been previously attached to the given tensor
// buffer and deallocate such event.
LiteRtStatus LiteRtClearTensorBufferEvent(LiteRtTensorBuffer tensor_buffer);

// Lock a tensor buffer and map it to host memory, potentially synchronizing on
// an event that was previously attached to the tensor buffer with
// `LiteRtSetTensorBufferEvent`.
//
// NOTE: If the underlying H/W buffer has a stride the data will be converted to
// the packed buffer.
// TODO b/413449050 - Update behavior to return raw H/W buffer as it is.
LiteRtStatus LiteRtLockTensorBuffer(LiteRtTensorBuffer tensor_buffer,
                                    void** host_mem_addr,
                                    LiteRtTensorBufferLockMode lock_mode);

// Unlock a tensor buffer and (potentially) unmap it from host memory.
//
// NOTE: If the underlying H/W buffer has a stride the data will be converted to
// the strided buffer.
// TODO b/413449050 - Update behavior to upload contents without conversion.
LiteRtStatus LiteRtUnlockTensorBuffer(LiteRtTensorBuffer buffer);

// Clear a tensor buffer possibly asynchronously.
//
// It may return immediately after scheduling a clear operation though it
// guarantees that Read() will return data cleared, i.e. all zeros.
// It may return kLiteRtStatusErrorUnsupported if the underlying buffer type
// does not support efficient clearing. In that case, the client should be able
// to clear the buffer by writing all zeros with Write() which clears the buffer
// synchronously.
LiteRtStatus LiteRtClearTensorBuffer(LiteRtTensorBuffer buffer);

// Destroy an owned tensor buffer. If the tensor buffer is managed, the number
// of references to it is decreased and released the underlying TensorBufferT
// when the last reference is removed.
void LiteRtDestroyTensorBuffer(LiteRtTensorBuffer buffer);

#ifdef __cplusplus
}  // extern "C"
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_TENSOR_BUFFER_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_tensor_buffer_requirements.h <==
// Copyright 2024 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_TENSOR_BUFFER_REQUIREMENTS_H_
#define ODML_LITERT_LITERT_C_LITERT_TENSOR_BUFFER_REQUIREMENTS_H_

#include <stddef.h>
#include <stdint.h>

#include "litert/c/litert_common.h"
#include "litert/c/litert_tensor_buffer_types.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

// Create a LiteRtTensorBufferRequirements from a list of supported tensor
// buffer types, buffer size, strides, and alignment.
//
// Caller owns the returned LiteRtTensorBufferRequirements. The owner is
// responsible for calling LiteRtDestroyTensorBufferRequirements() to release
// the object.
LiteRtStatus LiteRtCreateTensorBufferRequirements(
    int num_supported_tensor_buffer_types,
    const LiteRtTensorBufferType* supported_tensor_buffer_types,
    size_t buffer_size, int num_strides, const uint32_t* strides,
    LiteRtTensorBufferRequirements* requirements);

// Create a LiteRtTensorBufferRequirements from a list of supported tensor
// buffer types, buffer size, strides, and alignment.
//
// Caller owns the returned LiteRtTensorBufferRequirements. The owner is
// responsible for calling LiteRtDestroyTensorBufferRequirements() to release
// the object.
LiteRtStatus LiteRtCreateTensorBufferRequirementsWithAlignment(
    int num_supported_tensor_buffer_types,
    const LiteRtTensorBufferType* supported_tensor_buffer_types,
    size_t buffer_size, int num_strides, const uint32_t* strides,
    size_t alignment, LiteRtTensorBufferRequirements* requirements);

LiteRtStatus LiteRtGetNumTensorBufferRequirementsSupportedBufferTypes(
    LiteRtTensorBufferRequirements requirements, int* num_types);

LiteRtStatus LiteRtGetTensorBufferRequirementsSupportedTensorBufferType(
    LiteRtTensorBufferRequirements requirements, int type_index,
    LiteRtTensorBufferType* type);

LiteRtStatus LiteRtGetTensorBufferRequirementsBufferSize(
    LiteRtTensorBufferRequirements requirements, size_t* buffer_size);

// Returns the strides of the tensor buffer requirements.
// If the strides are not specified, num_strides is 0 and strides is nullptr is
// returned.
LiteRtStatus LiteRtGetTensorBufferRequirementsStrides(
    LiteRtTensorBufferRequirements requirements, int* num_strides,
    const uint32_t** strides);

LiteRtStatus LiteRtGetTensorBufferRequirementsAlignment(
    LiteRtTensorBufferRequirements requirements, size_t* alignment);

// Join requirements from two sources and return an error if the join returns an
// empty set of requirements.
LiteRtStatus LiteRtJoinTensorBufferRequirements(
    LiteRtTensorBufferRequirements src_requirements_1,
    LiteRtTensorBufferRequirements src_requirements_2,
    LiteRtTensorBufferRequirements* joined_requirements);

// Destroy an owned LiteRtTensorBufferRequirements object.
void LiteRtDestroyTensorBufferRequirements(
    LiteRtTensorBufferRequirements requirements);

#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_TENSOR_BUFFER_REQUIREMENTS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_tensor_buffer_types.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_LITERT_TENSOR_BUFFER_TYPES_H_
#define ODML_LITERT_LITERT_C_LITERT_TENSOR_BUFFER_TYPES_H_

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

typedef struct AHardwareBuffer AHardwareBuffer;

#define LITERT_HOST_MEMORY_BUFFER_ALIGNMENT 64

typedef void (*LiteRtHostMemoryDeallocator)(void* addr);
typedef void (*LiteRtAhwbDeallocator)(AHardwareBuffer* ahwb);
typedef void (*LiteRtIonDeallocator)(void* ion_buffer_addr);
typedef void (*LiteRtDmaBufDeallocator)(void* dmabuf_buffer_addr);
typedef void (*LiteRtFastRpcDeallocator)(void* fastrpc_buffer_addr);
typedef void (*LiteRtOpenClDeallocator)(void* opencl_buffer_addr);
typedef void (*LiteRtGlBufferDeallocator)(void* gl_buffer_addr);
typedef void (*LiteRtGlTextureDeallocator)(void* gl_texture_addr);
typedef void (*LiteRtWebGpuBufferDeallocator)(void* webgpu_buffer_addr);
typedef void (*LiteRtWebGpuTextureDeallocator)(void* webgpu_texture_addr);
typedef void (*LiteRtMetalDeallocator)(void* metal_buffer_addr);
typedef void (*LiteRtVulkanMemoryDeallocator)(void* vulkan_memory_addr);

// LINT.IfChange(tensor_buffer_types)
typedef enum {
  kLiteRtTensorBufferTypeUnknown = 0,
  kLiteRtTensorBufferTypeHostMemory = 1,
  kLiteRtTensorBufferTypeAhwb = 2,
  kLiteRtTensorBufferTypeIon = 3,
  kLiteRtTensorBufferTypeDmaBuf = 4,
  kLiteRtTensorBufferTypeFastRpc = 5,
  kLiteRtTensorBufferTypeGlBuffer = 6,
  kLiteRtTensorBufferTypeGlTexture = 7,

  // 10-19 are reserved for OpenCL memory objects.
  // TODO b/421905729 - May consider reorganize the enum values with the next
  // LiteRT release.
  kLiteRtTensorBufferTypeOpenClBuffer = 10,
  kLiteRtTensorBufferTypeOpenClBufferFp16 = 11,
  kLiteRtTensorBufferTypeOpenClTexture = 12,
  kLiteRtTensorBufferTypeOpenClTextureFp16 = 13,
  kLiteRtTensorBufferTypeOpenClBufferPacked = 14,
  kLiteRtTensorBufferTypeOpenClImageBuffer = 15,
  kLiteRtTensorBufferTypeOpenClImageBufferFp16 = 16,

  // 20-29 are reserved for WebGPU memory objects.
  kLiteRtTensorBufferTypeWebGpuBuffer = 20,
  kLiteRtTensorBufferTypeWebGpuBufferFp16 = 21,
  kLiteRtTensorBufferTypeWebGpuTexture = 22,
  kLiteRtTensorBufferTypeWebGpuTextureFp16 = 23,
  kLiteRtTensorBufferTypeWebGpuImageBuffer = 24,
  kLiteRtTensorBufferTypeWebGpuImageBufferFp16 = 25,
  kLiteRtTensorBufferTypeWebGpuBufferPacked = 26,

  // 30-39 are reserved for Metal memory objects.
  kLiteRtTensorBufferTypeMetalBuffer = 30,
  kLiteRtTensorBufferTypeMetalBufferFp16 = 31,
  kLiteRtTensorBufferTypeMetalTexture = 32,
  kLiteRtTensorBufferTypeMetalTextureFp16 = 33,
  kLiteRtTensorBufferTypeMetalBufferPacked = 34,

  // 40-49 are reserved for Vulkan memory objects.
  // WARNING: Vulkan support is experimental.
  kLiteRtTensorBufferTypeVulkanBuffer = 40,
  kLiteRtTensorBufferTypeVulkanBufferFp16 = 41,
  kLiteRtTensorBufferTypeVulkanTexture = 42,
  kLiteRtTensorBufferTypeVulkanTextureFp16 = 43,
  kLiteRtTensorBufferTypeVulkanImageBuffer = 44,
  kLiteRtTensorBufferTypeVulkanImageBufferFp16 = 45,
  kLiteRtTensorBufferTypeVulkanBufferPacked = 46,

  // 100 - 199 are reserved for users custom memory objects.
  // They should provide CPU access via lock() and unlock().
  kLiteRtTensorBufferTypeUserCustomBuffer = 100,
  kLiteRtTensorBufferTypeOpenVINOTensorBuffer = 100,
  kLiteRtTensorBufferTypeUserCustomBufferEnd = 199,
} LiteRtTensorBufferType;
// LINT.ThenChange(../kotlin/src/main/kotlin/com/google/ai/edge/litert/TensorBuffer.kt:tensor_buffer_types)

inline bool IsUserCustomBuffer(LiteRtTensorBufferType buffer_type) {
  return buffer_type >= kLiteRtTensorBufferTypeUserCustomBuffer &&
         buffer_type <= kLiteRtTensorBufferTypeUserCustomBufferEnd;
}

inline bool IsOpenClMemory(LiteRtTensorBufferType buffer_type) {
  return buffer_type == kLiteRtTensorBufferTypeOpenClBuffer ||
         buffer_type == kLiteRtTensorBufferTypeOpenClBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeOpenClTexture ||
         buffer_type == kLiteRtTensorBufferTypeOpenClTextureFp16 ||
         buffer_type == kLiteRtTensorBufferTypeOpenClBufferPacked ||
         buffer_type == kLiteRtTensorBufferTypeOpenClImageBuffer ||
         buffer_type == kLiteRtTensorBufferTypeOpenClImageBufferFp16;
}

inline bool IsWebGpuMemory(LiteRtTensorBufferType buffer_type) {
  return buffer_type == kLiteRtTensorBufferTypeWebGpuBuffer ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuTexture ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuTextureFp16 ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuImageBuffer ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuImageBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuBufferPacked;
}

inline bool IsMetalMemory(LiteRtTensorBufferType buffer_type) {
  return buffer_type == kLiteRtTensorBufferTypeMetalBuffer ||
         buffer_type == kLiteRtTensorBufferTypeMetalBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeMetalTexture ||
         buffer_type == kLiteRtTensorBufferTypeMetalTextureFp16 ||
         buffer_type == kLiteRtTensorBufferTypeMetalBufferPacked;
}

inline bool IsVulkanMemory(LiteRtTensorBufferType buffer_type) {
  return buffer_type == kLiteRtTensorBufferTypeVulkanBuffer ||
         buffer_type == kLiteRtTensorBufferTypeVulkanBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeVulkanTexture ||
         buffer_type == kLiteRtTensorBufferTypeVulkanTextureFp16 ||
         buffer_type == kLiteRtTensorBufferTypeVulkanImageBuffer ||
         buffer_type == kLiteRtTensorBufferTypeVulkanImageBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeVulkanBufferPacked;
}

inline bool IsGpuBuffer(LiteRtTensorBufferType buffer_type) {
  return buffer_type == kLiteRtTensorBufferTypeGlBuffer ||
         buffer_type == kLiteRtTensorBufferTypeOpenClBuffer ||
         buffer_type == kLiteRtTensorBufferTypeOpenClBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeOpenClBufferPacked ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuBuffer ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuBufferPacked ||
         buffer_type == kLiteRtTensorBufferTypeMetalBuffer ||
         buffer_type == kLiteRtTensorBufferTypeMetalBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeMetalBufferPacked ||
         buffer_type == kLiteRtTensorBufferTypeVulkanBuffer ||
         buffer_type == kLiteRtTensorBufferTypeVulkanBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeVulkanBufferPacked;
}

inline bool IsGpuTexture(LiteRtTensorBufferType buffer_type) {
  return buffer_type == kLiteRtTensorBufferTypeGlTexture ||
         buffer_type == kLiteRtTensorBufferTypeOpenClTexture ||
         buffer_type == kLiteRtTensorBufferTypeOpenClTextureFp16 ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuTexture ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuTextureFp16 ||
         buffer_type == kLiteRtTensorBufferTypeMetalTexture ||
         buffer_type == kLiteRtTensorBufferTypeMetalTextureFp16 ||
         buffer_type == kLiteRtTensorBufferTypeVulkanTexture ||
         buffer_type == kLiteRtTensorBufferTypeVulkanTextureFp16;
}

inline bool IsGpuImageBuffer(LiteRtTensorBufferType buffer_type) {
  return buffer_type == kLiteRtTensorBufferTypeOpenClImageBuffer ||
         buffer_type == kLiteRtTensorBufferTypeOpenClImageBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuImageBuffer ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuImageBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeVulkanImageBuffer ||
         buffer_type == kLiteRtTensorBufferTypeVulkanImageBufferFp16;
}

inline bool IsGpuFloat16Memory(LiteRtTensorBufferType buffer_type) {
  return buffer_type == kLiteRtTensorBufferTypeOpenClBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeOpenClTextureFp16 ||
         buffer_type == kLiteRtTensorBufferTypeOpenClImageBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuTextureFp16 ||
         buffer_type == kLiteRtTensorBufferTypeWebGpuImageBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeMetalBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeMetalTextureFp16 ||
         buffer_type == kLiteRtTensorBufferTypeVulkanBufferFp16 ||
         buffer_type == kLiteRtTensorBufferTypeVulkanTextureFp16 ||
         buffer_type == kLiteRtTensorBufferTypeVulkanImageBufferFp16;
}

#ifdef __cplusplus
}  // extern "C"
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_LITERT_TENSOR_BUFFER_TYPES_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/litert_webgpu_types.h <==
// Copyright 2026 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_WEBGPU_TYPES_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_WEBGPU_TYPES_H_

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

/**
 * Define LiteRT alias for WebGPU type WGPUBuffer,
 * but ensure that it is always defined, even if WebGPU isn't supported.
 */
#if LITERT_HAS_WEBGPU_SUPPORT
typedef struct WGPUBufferImpl LiteRtWGPUBufferImpl;
#else
typedef struct LiteRtWGPUBufferImpl LiteRtWGPUBufferImpl;
#endif  // LITERT_HAS_WEBGPU_SUPPORT
typedef LiteRtWGPUBufferImpl* LiteRtWGPUBuffer;

#ifdef __cplusplus
}  // extern "C"
#endif  // __cplusplus

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_LITERT_WEBGPU_TYPES_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_compiler_options.cc <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "litert/c/options/litert_compiler_options.h"

#include <cstddef>
#include <optional>
#include <sstream>
#include <string>

#include "litert/c/internal/litert_options_helper.h"
#include "litert/c/litert_common.h"

struct LrtCompilerOptions {
  std::optional<LiteRtCompilerOptionsPartitionStrategy> partition_strategy;
  std::optional<bool> dummy_option;
  std::optional<size_t> max_partitions;
};

LiteRtStatus LrtCreateCompilerOptions(LrtCompilerOptions** options) {
  if (!options) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *options = new LrtCompilerOptions();
  if (!*options) {
    return kLiteRtStatusErrorMemoryAllocationFailure;
  }
  return kLiteRtStatusOk;
}

void LrtDestroyCompilerOptions(LrtCompilerOptions* options) {
  if (options) {
    delete options;
  }
}

LiteRtStatus LrtGetOpaqueCompilerOptionsData(const LrtCompilerOptions* options,
                                             const char** identifier,
                                             void** payload,
                                             void (**payload_deleter)(void*)) {
  if (!options || !identifier || !payload || !payload_deleter) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  std::stringstream ss;
  if (options->partition_strategy.has_value()) {
    ss << "partition_strategy = "
       << static_cast<int>(options->partition_strategy.value()) << "\n";
  }
  if (options->dummy_option.has_value()) {
    ss << "dummy_option = "
       << (options->dummy_option.value() ? "true" : "false") << "\n";
  }
  if (options->max_partitions.has_value()) {
    ss << "max_partitions = " << options->max_partitions.value() << "\n";
  }

  *identifier = LrtGetCompilerOptionsIdentifier();
  std::string toml_str = ss.str();
  litert::internal::MakeCStringPayload(toml_str, payload, payload_deleter);

  return kLiteRtStatusOk;
}

const char* LrtGetCompilerOptionsIdentifier() {
  return "compiler_options_string";
}

LiteRtStatus LrtSetCompilerOptionsPartitionStrategy(
    LrtCompilerOptions* options,
    LiteRtCompilerOptionsPartitionStrategy partition_strategy) {
  if (!options) return kLiteRtStatusErrorInvalidArgument;
  options->partition_strategy = partition_strategy;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetCompilerOptionsPartitionStrategy(
    const LrtCompilerOptions* options,
    LiteRtCompilerOptionsPartitionStrategy* partition_strategy) {
  if (!options || !partition_strategy) return kLiteRtStatusErrorInvalidArgument;
  if (!options->partition_strategy.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *partition_strategy = options->partition_strategy.value();
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetCompilerOptionsDummyOption(LrtCompilerOptions* options,
                                              bool dummy_option) {
  if (!options) return kLiteRtStatusErrorInvalidArgument;
  options->dummy_option = dummy_option;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetCompilerOptionsDummyOption(const LrtCompilerOptions* options,
                                              bool* dummy_option) {
  if (!options || !dummy_option) return kLiteRtStatusErrorInvalidArgument;
  if (!options->dummy_option.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *dummy_option = options->dummy_option.value();
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetCompilerOptionsMaxPartitions(LrtCompilerOptions* options,
                                                size_t max_partitions) {
  if (!options) return kLiteRtStatusErrorInvalidArgument;
  options->max_partitions = max_partitions;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetCompilerOptionsMaxPartitions(
    const LrtCompilerOptions* options, size_t* max_partitions) {
  if (!options || !max_partitions) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (!options->max_partitions.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *max_partitions = options->max_partitions.value();
  return kLiteRtStatusOk;
}


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_compiler_options.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_COMPILER_OPTIONS_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_COMPILER_OPTIONS_H_

#include <stddef.h>
#include <stdint.h>

#include "litert/c/litert_common.h"

#ifdef __cplusplus
extern "C" {
#endif

typedef struct LrtCompilerOptions LrtCompilerOptions;

// Partition strategy for the compiler.
//
// Default:
//   Default partition strategy is to partition the graph based on the naive
//   cutting algorithm.
//
// Weakly connected (experimental feature):
//   Partitions the graph into weakly connected components, this may result in
//   incorrect partition where there exists a path from a selected to another,
//   where there is an unselected node in between. This feature is currently in
//   experimental stage.
typedef enum LiteRtCompilerOptionsPartitionStrategy {
  kLiteRtCompilerOptionsPartitionStrategyDefault = 0,
  kLiteRtCompilerOptionsPartitionStrategyWeaklyConnected = 1,
} LiteRtCompilerOptionsPartitionStrategy;

// Creates a compiler options object.
// The caller is responsible for freeing the returned options using
// `LrtDestroyCompilerOptions`.
LiteRtStatus LrtCreateCompilerOptions(LrtCompilerOptions** options);

// Destroys a compiler options object.
void LrtDestroyCompilerOptions(LrtCompilerOptions* options);

// Serializes compiler options and returns the components needed to create
// opaque options. The caller is responsible for passing these to
// `LiteRtCreateOpaqueOptions`.
LiteRtStatus LrtGetOpaqueCompilerOptionsData(const LrtCompilerOptions* options,
                                             const char** identifier,
                                             void** payload,
                                             void (**payload_deleter)(void*));

// Gets the identifier for Compiler options stored in opaque options.
const char* LrtGetCompilerOptionsIdentifier();

// Sets the partition strategy for the compiler.
LiteRtStatus LrtSetCompilerOptionsPartitionStrategy(
    LrtCompilerOptions* options,
    LiteRtCompilerOptionsPartitionStrategy partition_strategy);

// Gets the partition strategy from compiler options.
// Returns kLiteRtStatusErrorNotFound if not set.
LiteRtStatus LrtGetCompilerOptionsPartitionStrategy(
    const LrtCompilerOptions* options,
    LiteRtCompilerOptionsPartitionStrategy* partition_strategy);

// Sets the dummy option for testing.
LiteRtStatus LrtSetCompilerOptionsDummyOption(LrtCompilerOptions* options,
                                              bool dummy_option);

// Gets the dummy option from compiler options.
LiteRtStatus LrtGetCompilerOptionsDummyOption(const LrtCompilerOptions* options,
                                              bool* dummy_option);

// Sets the maximum number of partitions allowed.
// A value of 0 means unlimited.
LiteRtStatus LrtSetCompilerOptionsMaxPartitions(
    LrtCompilerOptions* options, size_t max_partitions);

// Gets the maximum number of partitions allowed.
LiteRtStatus LrtGetCompilerOptionsMaxPartitions(
    const LrtCompilerOptions* options, size_t* max_partitions);

#ifdef __cplusplus
}  // extern "C"
#endif  // __cplusplus

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_COMPILER_OPTIONS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_cpu_options.cc <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "litert/c/options/litert_cpu_options.h"

#include <stdint.h>
#include <string.h>  // NOLINT: To use strdup in some environments.

#include <cstdlib>
#include <optional>
#include <string>

#include "absl/strings/str_cat.h"  // from @com_google_absl
#include "absl/strings/str_format.h"  // from @com_google_absl
#include "litert/c/internal/litert_options_helper.h"
#include "litert/c/litert_common.h"
#include "litert/cc/litert_macros.h"

struct LrtCpuOptions {
  std::optional<LiteRtCpuKernelMode> kernel_mode;
  std::optional<int32_t> num_threads;
  std::optional<uint32_t> flags;
  std::optional<std::string> weight_cache_file_path;
  std::optional<int> weight_cache_file_descriptor;
  std::optional<bool> hint_fully_delegated_to_single_delegate;
};

namespace {

bool IsValidCpuKernelMode(LiteRtCpuKernelMode mode) {
  switch (mode) {
    case kLiteRtCpuKernelModeXnnpack:
    case kLiteRtCpuKernelModeBuiltin:
    case kLiteRtCpuKernelModeReference:
      return true;
  }
  return false;
}

const char* CpuKernelModeToString(LiteRtCpuKernelMode mode) {
  switch (mode) {
    case kLiteRtCpuKernelModeXnnpack:
      return "xnnpack";
    case kLiteRtCpuKernelModeBuiltin:
      return "builtin";
    case kLiteRtCpuKernelModeReference:
      return "reference";
  }
  return nullptr;
}

}  // namespace

LiteRtStatus LrtCreateCpuOptions(LrtCpuOptions** options) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  *options = new LrtCpuOptions();
  return kLiteRtStatusOk;
}

void LrtDestroyCpuOptions(LrtCpuOptions* options) { delete options; }

LiteRtStatus LrtGetOpaqueCpuOptionsData(const LrtCpuOptions* options,
                                        const char** identifier, void** payload,
                                        void (**payload_deleter)(void*)) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  LITERT_ENSURE(identifier != nullptr, kLiteRtStatusErrorInvalidArgument,
                "identifier is null.");
  LITERT_ENSURE(payload != nullptr, kLiteRtStatusErrorInvalidArgument,
                "payload is null.");
  LITERT_ENSURE(payload_deleter != nullptr, kLiteRtStatusErrorInvalidArgument,
                "payload_deleter is null.");

  std::string toml_data;
  if (options->kernel_mode.has_value()) {
    absl::StrAppend(
        &toml_data,
        absl::StrFormat("kernel_mode = \"%s\"\n",
                        CpuKernelModeToString(*options->kernel_mode)));
  }
  if (options->num_threads.has_value()) {
    absl::StrAppend(&toml_data, absl::StrFormat("num_threads = %d\n",
                                                *options->num_threads));
  }
  if (options->flags.has_value()) {
    absl::StrAppend(&toml_data,
                    absl::StrFormat("flags = %u\n", *options->flags));
  }
  if (options->hint_fully_delegated_to_single_delegate.has_value()) {
    absl::StrAppend(
        &toml_data,
        absl::StrFormat("hint_fully_delegated_to_single_delegate = %s\n",
                        *options->hint_fully_delegated_to_single_delegate
                            ? "true"
                            : "false"));
  }
  if (options->weight_cache_file_path.has_value()) {
    absl::StrAppend(&toml_data,
                    absl::StrFormat("weight_cache_file_path = \"%s\"\n",
                                    *options->weight_cache_file_path));
  }
  if (options->weight_cache_file_descriptor.has_value()) {
    absl::StrAppend(&toml_data,
                    absl::StrFormat("weight_cache_file_descriptor = %d\n",
                                    *options->weight_cache_file_descriptor));
  }

  *identifier = LrtGetCpuOptionsIdentifier();
  litert::internal::MakeCStringPayload(toml_data, payload, payload_deleter);

  return kLiteRtStatusOk;
}

const char* LrtGetCpuOptionsIdentifier() { return "xnnpack"; }

LiteRtStatus LrtSetCpuOptionsKernelMode(LrtCpuOptions* options,
                                        LiteRtCpuKernelMode mode) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  LITERT_ENSURE(IsValidCpuKernelMode(mode), kLiteRtStatusErrorInvalidArgument,
                "kernel mode is invalid.");
  options->kernel_mode = mode;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetCpuOptionsKernelMode(const LrtCpuOptions* options,
                                        LiteRtCpuKernelMode* const mode) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  LITERT_ENSURE(mode != nullptr, kLiteRtStatusErrorInvalidArgument,
                "mode is null.");
  if (!options->kernel_mode.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *mode = *options->kernel_mode;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetCpuOptionsNumThread(LrtCpuOptions* options,
                                       int num_threads) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  options->num_threads = num_threads;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetCpuOptionsNumThread(const LrtCpuOptions* options,
                                       int* const num_threads) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  LITERT_ENSURE(num_threads != nullptr, kLiteRtStatusErrorInvalidArgument,
                "num_threads is null.");
  if (!options->num_threads.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *num_threads = *options->num_threads;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetCpuOptionsXNNPackFlags(LrtCpuOptions* options,
                                          uint32_t flags) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  options->flags = flags;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetCpuOptionsHintFullyDelegatedToSingleDelegate(
    LrtCpuOptions* options, bool hint_fully_delegated_to_single_delegate) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  options->hint_fully_delegated_to_single_delegate =
      hint_fully_delegated_to_single_delegate;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetCpuOptionsXNNPackFlags(const LrtCpuOptions* options,
                                          uint32_t* const flags) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  LITERT_ENSURE(flags != nullptr, kLiteRtStatusErrorInvalidArgument,
                "flags is null.");
  if (!options->flags.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *flags = *options->flags;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetCpuOptionsXnnPackWeightCachePath(LrtCpuOptions* options,
                                                    const char* path) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  if (options->weight_cache_file_descriptor.has_value()) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->weight_cache_file_path = std::string(path);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetCpuOptionsXnnPackWeightCachePath(
    const LrtCpuOptions* options, const char** const path) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  LITERT_ENSURE(path != nullptr, kLiteRtStatusErrorInvalidArgument,
                "path is null.");
  if (!options->weight_cache_file_path.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *path = options->weight_cache_file_path->c_str();
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetCpuOptionsXnnPackWeightCacheFileDescriptor(
    LrtCpuOptions* options, int fd) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  if (options->weight_cache_file_path.has_value()) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->weight_cache_file_descriptor = fd;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetCpuOptionsXnnPackWeightCacheFileDescriptor(
    const LrtCpuOptions* options, int* const fd) {
  LITERT_ENSURE(options != nullptr, kLiteRtStatusErrorInvalidArgument,
                "options is null.");
  LITERT_ENSURE(fd != nullptr, kLiteRtStatusErrorInvalidArgument,
                "fd is null.");
  if (!options->weight_cache_file_descriptor.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *fd = *options->weight_cache_file_descriptor;
  return kLiteRtStatusOk;
}


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_cpu_options.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_CPU_OPTIONS_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_CPU_OPTIONS_H_

#include <stdint.h>

#include "litert/c/litert_common.h"

#ifdef __cplusplus
extern "C" {
#endif

typedef struct LrtCpuOptions LrtCpuOptions;

// Selects how CPU ops are executed.
typedef enum LiteRtCpuKernelMode {
  // Use the XNNPACK delegate. This is the default CPU mode.
  kLiteRtCpuKernelModeXnnpack = 0,
  // Use LiteRT's built-in reference kernels instead of XNNPACK.
  kLiteRtCpuKernelModeReference = 1,
  // Use LiteRT's built-in optimized kernels instead of XNNPACK.
  kLiteRtCpuKernelModeBuiltin = 2,
} LiteRtCpuKernelMode;

// Creates a cpu options object.
// The caller is responsible for freeing the returned options using
// `LrtDestroyCpuOptions`.
LiteRtStatus LrtCreateCpuOptions(LrtCpuOptions** options);

// Destroys a cpu options object.
void LrtDestroyCpuOptions(LrtCpuOptions* options);

// Serializes cpu options and returns the components needed to create opaque
// options. The caller is responsible for passing these to
// `LiteRtCreateOpaqueOptions`.
LiteRtStatus LrtGetOpaqueCpuOptionsData(const LrtCpuOptions* options,
                                        const char** identifier, void** payload,
                                        void (**payload_deleter)(void*));

// Gets the identifier for CPU options stored in opaque options.
const char* LrtGetCpuOptionsIdentifier();

// Sets how LiteRT should execute CPU ops.
LiteRtStatus LrtSetCpuOptionsKernelMode(LrtCpuOptions* options,
                                        LiteRtCpuKernelMode mode);

// Gets the CPU kernel mode that was set.
LiteRtStatus LrtGetCpuOptionsKernelMode(const LrtCpuOptions* options,
                                        LiteRtCpuKernelMode* mode);

// Sets the number of CPU threads used by the CPU accelerator.
LiteRtStatus LrtSetCpuOptionsNumThread(LrtCpuOptions* options, int num_threads);

// Gets the number of CPU threads used by the CPU accelerator.
LiteRtStatus LrtGetCpuOptionsNumThread(const LrtCpuOptions* options,
                                       int* num_threads);

// Sets the XNNPack flags used by the CPU accelerator in XNNPACK mode.
LiteRtStatus LrtSetCpuOptionsXNNPackFlags(LrtCpuOptions* options,
                                          uint32_t flags);

// Gets the XNNPack flags used by the CPU accelerator in XNNPACK mode.
LiteRtStatus LrtGetCpuOptionsXNNPackFlags(const LrtCpuOptions* options,
                                          uint32_t* flags);

// Sets whether to hint at fully delegating to a single delegate.
LiteRtStatus LrtSetCpuOptionsHintFullyDelegatedToSingleDelegate(
    LrtCpuOptions* options, bool hint_fully_delegated_to_single_delegate);

// Sets the XNNPack weight cache file path used by the CPU accelerator in
// XNNPACK mode.
// Weight cache file path and descriptor must not both be set.
// The `path` string is copied into the options object.
LiteRtStatus LrtSetCpuOptionsXnnPackWeightCachePath(LrtCpuOptions* options,
                                                    const char* path);

// Gets the XNNPack weight cache file path used by the CPU accelerator in
// XNNPACK mode.
// The returned string pointer is owned by the options object and is valid
// as long as the options object is valid and the path is not modified.
LiteRtStatus LrtGetCpuOptionsXnnPackWeightCachePath(
    const LrtCpuOptions* options, const char** path);

// Sets the XNNPack weight cache file descriptor used by the CPU accelerator in
// XNNPACK mode.
// Weight cache file path and descriptor must not both be set.
LiteRtStatus LrtSetCpuOptionsXnnPackWeightCacheFileDescriptor(
    LrtCpuOptions* options, int fd);

// Gets the XNNPack weight cache file descriptor used by the CPU accelerator in
// XNNPACK mode.
LiteRtStatus LrtGetCpuOptionsXnnPackWeightCacheFileDescriptor(
    const LrtCpuOptions* options, int* fd);

#ifdef __cplusplus
}  // extern "C"
#endif

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_CPU_OPTIONS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_google_tensor_options.cc <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "litert/c/options/litert_google_tensor_options.h"

#include <cstddef>
#include <optional>
#include <sstream>
#include <string>
#include <vector>

#include "absl/strings/escaping.h"  // from @com_google_absl
#include "absl/strings/str_format.h"  // from @com_google_absl
#include "absl/strings/str_replace.h"  // from @com_google_absl
#include "litert/c/internal/litert_options_helper.h"
#include "litert/c/litert_common.h"
#include "litert/c/options/litert_google_tensor_options_type.h"
#include "litert/cc/litert_macros.h"
#include "litert/core/litert_toml_parser.h"

struct LrtGoogleTensorOptionsT {
  LrtGoogleTensorOptionsTruncationType float_truncation_type =
      kLiteRtGoogleTensorFloatTruncationTypeAuto;
  bool int64_to_int32_truncation = false;
  std::string output_dir = "";
  bool dump_op_timings = false;
  bool enable_large_model_support = false;
  bool enable_4bit_compilation = false;
  LrtGoogleTensorOptionsShardingIntensity sharding_intensity =
      kLiteRtGoogleTensorShardingIntensityUnspecified;
  bool enable_dynamic_range_quantization = false;
  std::optional<LiteRtGoogleTensorOptionsPerformanceMode> performance_mode =
      std::nullopt;
  std::string op_filters_proto = "";
  std::string extra_options_path = "";
};

LiteRtStatus LrtCreateGoogleTensorOptions(LrtGoogleTensorOptions* options) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *options = new LrtGoogleTensorOptionsT();
  return kLiteRtStatusOk;
}

void LrtDestroyGoogleTensorOptions(LrtGoogleTensorOptions options) {
  delete options;
}

const char* LrtGoogleTensorOptionsGetIdentifier() { return "google_tensor"; }

LiteRtStatus LrtGetOpaqueGoogleTensorOptionsData(
    LrtGoogleTensorOptions options, const char** identifier, void** payload,
    void (**payload_deleter)(void*)) {
  if (options == nullptr || identifier == nullptr || payload == nullptr ||
      payload_deleter == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  std::string toml_str;
  if (options->float_truncation_type !=
      kLiteRtGoogleTensorFloatTruncationTypeAuto) {
    absl::StrAppendFormat(&toml_str, "float_truncation_type = %d\n",
                          static_cast<int>(options->float_truncation_type));
  }
  if (options->int64_to_int32_truncation) {
    absl::StrAppendFormat(&toml_str, "int64_to_int32_truncation = true\n");
  }
  if (!options->output_dir.empty()) {
    absl::StrAppendFormat(&toml_str, "output_dir = \"%s\"\n",
                          options->output_dir);
  }
  if (options->dump_op_timings) {
    absl::StrAppendFormat(&toml_str, "dump_op_timings = true\n");
  }
  if (options->enable_large_model_support) {
    absl::StrAppendFormat(&toml_str, "enable_large_model_support = true\n");
  }
  if (options->enable_4bit_compilation) {
    absl::StrAppendFormat(&toml_str, "enable_four_bit_compilation = true\n");
  }
  if (options->sharding_intensity !=
      kLiteRtGoogleTensorShardingIntensityUnspecified) {
    absl::StrAppendFormat(&toml_str, "sharding_intensity = %d\n",
                          static_cast<int>(options->sharding_intensity));
  }
  if (options->enable_dynamic_range_quantization) {
    absl::StrAppendFormat(&toml_str,
                          "enable_dynamic_range_quantization = true\n");
  }
  if (options->performance_mode.has_value()) {
    absl::StrAppendFormat(&toml_str, "performance_mode = %d\n",
                          static_cast<int>(*options->performance_mode));
  }

  if (!options->op_filters_proto.empty()) {
    absl::StrAppendFormat(&toml_str, "op_filters_proto = \"%s\"\n",
                          absl::Base64Escape(options->op_filters_proto));
  }
  if (!options->extra_options_path.empty()) {
    absl::StrAppendFormat(&toml_str, "extra_options_path = \"%s\"\n",
                          options->extra_options_path);
  }

  *identifier = LrtGoogleTensorOptionsGetIdentifier();
  litert::internal::MakeCStringPayload(toml_str, payload, payload_deleter);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtCreateGoogleTensorOptionsFromToml(
    const char* toml_payload, LrtGoogleTensorOptions* options) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  LITERT_RETURN_IF_ERROR(LrtCreateGoogleTensorOptions(options));

  if (toml_payload == nullptr || toml_payload[0] == '\0') {
    return kLiteRtStatusOk;
  }

  LrtGoogleTensorOptionsT& options_ref = **options;

  auto status = litert::internal::ParseToml(
      toml_payload,
      [&options_ref](absl::string_view key,
                     absl::string_view value) -> LiteRtStatus {
        if (key == "float_truncation_type") {
          LITERT_ASSIGN_OR_RETURN(auto val,
                                  litert::internal::ParseTomlInt(value));
          options_ref.float_truncation_type =
              static_cast<LrtGoogleTensorOptionsTruncationType>(val);
        } else if (key == "int64_to_int32_truncation") {
          LITERT_ASSIGN_OR_RETURN(options_ref.int64_to_int32_truncation,
                                  litert::internal::ParseTomlBool(value));
        } else if (key == "output_dir") {
          options_ref.output_dir = std::string(value);
        } else if (key == "dump_op_timings") {
          LITERT_ASSIGN_OR_RETURN(options_ref.dump_op_timings,
                                  litert::internal::ParseTomlBool(value));
        } else if (key == "enable_large_model_support") {
          LITERT_ASSIGN_OR_RETURN(options_ref.enable_large_model_support,
                                  litert::internal::ParseTomlBool(value));
        } else if (key == "enable_four_bit_compilation") {
          LITERT_ASSIGN_OR_RETURN(options_ref.enable_4bit_compilation,
                                  litert::internal::ParseTomlBool(value));
        } else if (key == "sharding_intensity") {
          LITERT_ASSIGN_OR_RETURN(auto val,
                                  litert::internal::ParseTomlInt(value));
          options_ref.sharding_intensity =
              static_cast<LrtGoogleTensorOptionsShardingIntensity>(val);
        } else if (key == "enable_dynamic_range_quantization") {
          LITERT_ASSIGN_OR_RETURN(options_ref.enable_dynamic_range_quantization,
                                  litert::internal::ParseTomlBool(value));
        } else if (key == "performance_mode") {
          LITERT_ASSIGN_OR_RETURN(auto val,
                                  litert::internal::ParseTomlInt(value));
          options_ref.performance_mode =
              static_cast<LiteRtGoogleTensorOptionsPerformanceMode>(val);
        } else if (key == "op_filters_proto") {
          if (!absl::Base64Unescape(value, &options_ref.op_filters_proto)) {
            return kLiteRtStatusErrorInvalidArgument;
          }
        } else if (key == "extra_options_path") {
          options_ref.extra_options_path = std::string(value);
        }
        return kLiteRtStatusOk;
      });

  if (status != kLiteRtStatusOk) {
    LrtDestroyGoogleTensorOptions(*options);
    *options = nullptr;
  }
  return status;
}

// COMPILATION OPTIONS /////////////////////////////////////////////////////////

// float_truncation_type -------------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetFloatTruncationType(
    LrtGoogleTensorOptions options,
    LrtGoogleTensorOptionsTruncationType truncation_type) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->float_truncation_type = truncation_type;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGoogleTensorOptionsGetFloatTruncationType(
    LrtGoogleTensorOptions options,
    LrtGoogleTensorOptionsTruncationType* truncation_type) {
  if (options == nullptr || truncation_type == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *truncation_type = options->float_truncation_type;
  return kLiteRtStatusOk;
}

// int64_to_int32_truncation ---------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetInt64ToInt32Truncation(
    LrtGoogleTensorOptions options, bool int64_to_int32_truncation) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->int64_to_int32_truncation = int64_to_int32_truncation;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGoogleTensorOptionsGetInt64ToInt32Truncation(
    LrtGoogleTensorOptions options, bool* int64_to_int32_truncation) {
  if (options == nullptr || int64_to_int32_truncation == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *int64_to_int32_truncation = options->int64_to_int32_truncation;
  return kLiteRtStatusOk;
}

// output_dir ------------------------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetOutputDir(LrtGoogleTensorOptions options,
                                                const char* output_dir) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->output_dir = output_dir;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGoogleTensorOptionsGetOutputDir(LrtGoogleTensorOptions options,
                                                const char** output_dir) {
  if (options == nullptr || output_dir == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *output_dir = options->output_dir.c_str();
  return kLiteRtStatusOk;
}

// dump_op_timings -------------------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetDumpOpTimings(
    LrtGoogleTensorOptions options, bool dump_op_timings) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->dump_op_timings = dump_op_timings;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGoogleTensorOptionsGetDumpOpTimings(
    LrtGoogleTensorOptions options, bool* dump_op_timings) {
  if (options == nullptr || dump_op_timings == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *dump_op_timings = options->dump_op_timings;
  return kLiteRtStatusOk;
}

// enable_large_model_support --------------------------------------------------
LiteRtStatus LrtGoogleTensorOptionsSetEnableLargeModelSupport(
    LrtGoogleTensorOptions options, bool enable_large_model_support) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->enable_large_model_support = enable_large_model_support;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGoogleTensorOptionsGetEnableLargeModelSupport(
    LrtGoogleTensorOptions options, bool* enable_large_model_support) {
  if (options == nullptr || enable_large_model_support == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *enable_large_model_support = options->enable_large_model_support;
  return kLiteRtStatusOk;
}

// enable_4bit_compilation -----------------------------------------------------
LiteRtStatus LrtGoogleTensorOptionsSetEnable4BitCompilation(
    LrtGoogleTensorOptions options, bool enable_4bit_compilation) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->enable_4bit_compilation = enable_4bit_compilation;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGoogleTensorOptionsGetEnable4BitCompilation(
    LrtGoogleTensorOptions options, bool* enable_4bit_compilation) {
  if (options == nullptr || enable_4bit_compilation == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *enable_4bit_compilation = options->enable_4bit_compilation;
  return kLiteRtStatusOk;
}

// sharding intensity ----------------------------------------------------------
LiteRtStatus LrtGoogleTensorOptionsSetShardingIntensity(
    LrtGoogleTensorOptions options,
    LrtGoogleTensorOptionsShardingIntensity sharding_intensity) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->sharding_intensity = sharding_intensity;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGoogleTensorOptionsGetShardingIntensity(
    LrtGoogleTensorOptions options,
    LrtGoogleTensorOptionsShardingIntensity* sharding_intensity) {
  if (options == nullptr || sharding_intensity == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *sharding_intensity = options->sharding_intensity;
  return kLiteRtStatusOk;
}

// enable_dynamic_range_quantization -----------------------------------------
LiteRtStatus LrtGoogleTensorOptionsSetEnableDynamicRangeQuantization(
    LrtGoogleTensorOptions options, bool enable_dynamic_range_quantization) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->enable_dynamic_range_quantization =
      enable_dynamic_range_quantization;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGoogleTensorOptionsGetEnableDynamicRangeQuantization(
    LrtGoogleTensorOptions options, bool* enable_dynamic_range_quantization) {
  if (options == nullptr || enable_dynamic_range_quantization == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *enable_dynamic_range_quantization =
      options->enable_dynamic_range_quantization;
  return kLiteRtStatusOk;
}

// performance mode ----------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetPerformanceMode(
    LrtGoogleTensorOptions options,
    LiteRtGoogleTensorOptionsPerformanceMode mode) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->performance_mode = mode;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGoogleTensorOptionsGetPerformanceMode(
    LrtGoogleTensorOptions options,
    LiteRtGoogleTensorOptionsPerformanceMode* mode) {
  if (options == nullptr || mode == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (!options->performance_mode.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *mode = *options->performance_mode;
  return kLiteRtStatusOk;
}

// op_filters_proto --------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetOpFiltersProto(
    LrtGoogleTensorOptions options, const char* op_filters_proto) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (op_filters_proto == nullptr) {
    options->op_filters_proto = "";
  } else {
    options->op_filters_proto = op_filters_proto;
  }
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGoogleTensorOptionsGetOpFiltersProto(
    LrtGoogleTensorOptions options, const char** op_filters_proto) {
  if (options == nullptr || op_filters_proto == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *op_filters_proto = options->op_filters_proto.c_str();
  return kLiteRtStatusOk;
}

// extra_options_path --------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetExtraOptionsPath(
    LrtGoogleTensorOptions options, const char* extra_options_path) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (extra_options_path == nullptr) {
    options->extra_options_path = "";
  } else {
    options->extra_options_path = extra_options_path;
  }
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGoogleTensorOptionsGetExtraOptionsPath(
    LrtGoogleTensorOptions options, const char** extra_options_path) {
  if (options == nullptr || extra_options_path == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *extra_options_path = options->extra_options_path.c_str();
  return kLiteRtStatusOk;
}


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_google_tensor_options.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_GOOGLE_TENSOR_OPTIONS_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_GOOGLE_TENSOR_OPTIONS_H_

#include "litert/c/litert_common.h"
#include "litert/c/options/litert_google_tensor_options_type.h"

#ifdef __cplusplus
#include <string>
#include <vector>

extern "C" {
#endif  // __cplusplus

LITERT_DEFINE_HANDLE(LrtGoogleTensorOptions);

LiteRtStatus LrtCreateGoogleTensorOptions(LrtGoogleTensorOptions* options);

void LrtDestroyGoogleTensorOptions(LrtGoogleTensorOptions options);

// The a string identifier that discriminates GoogleTensor options within
// type erased options.
const char* LrtGoogleTensorOptionsGetIdentifier();

LiteRtStatus LrtGetOpaqueGoogleTensorOptionsData(
    LrtGoogleTensorOptions options, const char** identifier, void** payload,
    void (**payload_deleter)(void*));

// Creates a google_tensor options object from a TOML payload.
LiteRtStatus LrtCreateGoogleTensorOptionsFromToml(
    const char* toml_payload, LrtGoogleTensorOptions* options);

// COMPILATION OPTIONS /////////////////////////////////////////////////////////

LiteRtStatus LrtGoogleTensorOptionsSetFloatTruncationType(
    LrtGoogleTensorOptions options,
    LrtGoogleTensorOptionsTruncationType truncation_type);

LiteRtStatus LrtGoogleTensorOptionsGetFloatTruncationType(
    LrtGoogleTensorOptions options,
    LrtGoogleTensorOptionsTruncationType* truncation_type);

// int64_to_int32_truncation ---------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetInt64ToInt32Truncation(
    LrtGoogleTensorOptions options, bool int64_to_int32_truncation);

LiteRtStatus LrtGoogleTensorOptionsGetInt64ToInt32Truncation(
    LrtGoogleTensorOptions options, bool* int64_to_int32_truncation);

// output_dir ------------------------------------------------------------------

// Sets the output directory for the generated files.
// The `output_dir` string is copied and stored in the `options` object.
LiteRtStatus LrtGoogleTensorOptionsSetOutputDir(LrtGoogleTensorOptions options,
                                                const char* output_dir);

// Returns the output directory for the generated files.
// The `output_dir` string is owned by the `options` object.
LiteRtStatus LrtGoogleTensorOptionsGetOutputDir(LrtGoogleTensorOptions options,
                                                const char** output_dir);

// dump_op_timings -------------------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetDumpOpTimings(
    LrtGoogleTensorOptions options, bool dump_op_timings);

LiteRtStatus LrtGoogleTensorOptionsGetDumpOpTimings(
    LrtGoogleTensorOptions options, bool* dump_op_timings);

// enable_large_model_support --------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetEnableLargeModelSupport(
    LrtGoogleTensorOptions options, bool enable_large_model_support);

LiteRtStatus LrtGoogleTensorOptionsGetEnableLargeModelSupport(
    LrtGoogleTensorOptions options, bool* enable_large_model_support);

// enable_4bit_compilation -----------------------------------------------------
LiteRtStatus LrtGoogleTensorOptionsSetEnable4BitCompilation(
    LrtGoogleTensorOptions options, bool enable_4bit_compilation);

LiteRtStatus LrtGoogleTensorOptionsGetEnable4BitCompilation(
    LrtGoogleTensorOptions options, bool* enable_4bit_compilation);

// sharding intensity ---------------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetShardingIntensity(
    LrtGoogleTensorOptions options,
    LrtGoogleTensorOptionsShardingIntensity sharding_intensity);

LiteRtStatus LrtGoogleTensorOptionsGetShardingIntensity(
    LrtGoogleTensorOptions options,
    LrtGoogleTensorOptionsShardingIntensity* sharding_intensity);

// enable_dynamic_range_quantization -----------------------------------------
LiteRtStatus LrtGoogleTensorOptionsSetEnableDynamicRangeQuantization(
    LrtGoogleTensorOptions options, bool enable_dynamic_range_quantization);

LiteRtStatus LrtGoogleTensorOptionsGetEnableDynamicRangeQuantization(
    LrtGoogleTensorOptions options, bool* enable_dynamic_range_quantization);

// performance mode ----------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetPerformanceMode(
    LrtGoogleTensorOptions options,
    LiteRtGoogleTensorOptionsPerformanceMode mode);

LiteRtStatus LrtGoogleTensorOptionsGetPerformanceMode(
    LrtGoogleTensorOptions options,
    LiteRtGoogleTensorOptionsPerformanceMode* mode);

// op_filters_proto --------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetOpFiltersProto(
    LrtGoogleTensorOptions options, const char* op_filters_proto);

LiteRtStatus LrtGoogleTensorOptionsGetOpFiltersProto(
    LrtGoogleTensorOptions options, const char** op_filters_proto);

// extra_options_path --------------------------------------------------

LiteRtStatus LrtGoogleTensorOptionsSetExtraOptionsPath(
    LrtGoogleTensorOptions options, const char* extra_options_path);

LiteRtStatus LrtGoogleTensorOptionsGetExtraOptionsPath(
    LrtGoogleTensorOptions options, const char** extra_options_path);

#ifdef __cplusplus
}  // extern "C"
#endif  // __cplusplus

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_GOOGLE_TENSOR_OPTIONS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_google_tensor_options_type.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_GOOGLE_TENSOR_OPTIONS_TYPE_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_GOOGLE_TENSOR_OPTIONS_TYPE_H_

// float_truncation_type -------------------------------------------------------

typedef enum LrtGoogleTensorOptionsTruncationType {
  kLiteRtGoogleTensorFloatTruncationTypeAuto = 0,
  kLiteRtGoogleTensorFloatTruncationTypeNoTruncation = 1,
  kLiteRtGoogleTensorFloatTruncationTypeBfloat16 = 2,
  kLiteRtGoogleTensorFloatTruncationTypeHalf = 3,
} LrtGoogleTensorOptionsTruncationType;

typedef enum LrtGoogleTensorOptionsShardingIntensity {
  kLiteRtGoogleTensorShardingIntensityUnspecified = -1,
  kLiteRtGoogleTensorShardingIntensityMinimal = 0,
  kLiteRtGoogleTensorShardingIntensityModerate = 1,
  kLiteRtGoogleTensorShardingIntensityExtensive = 2,
  kLiteRtGoogleTensorShardingIntensityMaximum = 3,
} LrtGoogleTensorOptionsShardingIntensity;

// Enum for Google Tensor performance mode.
typedef enum LiteRtGoogleTensorOptionsPerformanceMode {
  kLiteRtGoogleTensorOptionsPerformanceModeExtremePowerSaver =
      0,  // Maximum power saving, lowest performance.
  kLiteRtGoogleTensorOptionsPerformanceModePowerSaver =
      1,  // Balanced for background tasks with power efficiency.
  kLiteRtGoogleTensorOptionsPerformanceModeBalanced =
      2,  // Default state providing a mix of speed and efficiency.
  kLiteRtGoogleTensorOptionsPerformanceModeHighPerformance =
      3,  // High clock speeds for low-latency interactive tasks.
  kLiteRtGoogleTensorOptionsPerformanceModeSustainedPerformance =
      4,  // Optimized for long-running heavy workloads to avoid thermal
          // throttling.
  kLiteRtGoogleTensorOptionsPerformanceModeBurst =
      5  // Absolute maximum performance for short durations.
} LiteRtGoogleTensorOptionsPerformanceMode;

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_GOOGLE_TENSOR_OPTIONS_TYPE_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_gpu_options.cc <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "litert/c/options/litert_gpu_options.h"

#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <optional>
#include <sstream>
#include <string>
#include <vector>

#include "absl/strings/string_view.h"  // from @com_google_absl
#include "litert/c/internal/litert_options_helper.h"
#include "litert/c/litert_common.h"
#include "litert/cc/litert_expected.h"
#include "litert/cc/litert_macros.h"
#include "litert/core/litert_toml_parser.h"

using ::litert::ErrorStatusBuilder;
using ::litert::internal::ParseToml;
using ::litert::internal::ParseTomlBool;
using ::litert::internal::ParseTomlInt;
using ::litert::internal::ParseTomlStringArray;

struct LrtGpuOptions {
  // Increment the minor version every time a field is added.
  static constexpr const absl::string_view kIdentifier = "gpu_options";

  std::optional<bool> enable_constant_tensors_sharing;
  std::optional<bool> enable_infinite_float_capping;
  std::optional<bool> benchmark_mode;

  // Added in version 1.2.0.
  std::optional<bool> allow_src_quantized_fc_conv_ops;
  std::optional<LiteRtDelegatePrecision> precision;
  std::optional<LiteRtDelegateBufferStorageType> buffer_storage_type;

  // If true, the delegate will prefer to use textures rather than buffers for
  // weights. Use option when weights in texture has better performance.
  std::optional<bool> prefer_texture_weights;

  // The null-terminated directory to use for serialization.
  // If program_cache_fd is set, this field is ignored for the program cache.
  std::optional<std::string> serialization_dir;

  // The unique null-terminated token string that acts as a 'namespace' for
  // all serialization entries.
  std::optional<std::string> model_cache_key;

  // When set to true AND the serialization_dir and model_cache_key are also
  // set, the delegate will serialize the program cache.
  std::optional<bool> serialize_program_cache;

  // Set to true to serialize immutable external tensors. By default only the
  // non-external tensors are serialized.
  std::optional<bool> serialize_external_tensors;

  // Set to true to run in no external tensors mode. This enables GPU
  // Accelerator using external tensors (PHWC4 format) directly as inputs and
  // outputs.
  std::optional<bool> external_tensors_mode;

  // List of external tensor patterns which are not affected by the no immutable
  // external tensors mode.
  std::vector<std::string> external_tensor_patterns;

  // Added in version 1.4.0.
  // GPU backend to use.
  std::optional<LiteRtGpuBackend> backend;

  // Added in version 2.0.2a1.
  // GPU priority to use.
  std::optional<LiteRtGpuPriority> priority;

  // Added in version 2.0.2a1.
  // Set to true to madvise the original shared tensors after use.
  std::optional<bool> madvise_original_shared_tensors;

  // Added in version 2.0.2a1.
  // Number of steps to prepare WebGPU or Vulkan command buffers in advance.
  std::optional<int> num_steps_of_command_buffer_preparations;

  // Set to true to use Metal argument buffers.
  std::optional<bool> use_metal_argument_buffers;

  // Added in version 2.0.2a1.
  std::optional<LiteRtGpuWaitType> wait_type;

  // Added in version 2.0.2a1.
  // Preferred WebGPU device name substring, case-insensitive.
  // If not empty, the adapter which the device name contains the substring will
  // be chosen.
  // If empty, the device will be determined by other factors.
  std::optional<std::string> preferred_device_substr;

  // Added in version 2.0.2a1.
  // Set to true to hint that the delegate is fully delegated to a single
  // delegate.
  std::optional<bool> hint_fully_delegated_to_single_delegate;

  // Added in version 2.0.2a1.
  // Number of threads for WebGPU upload.
  std::optional<int> num_threads_to_upload;

  // Added in version 2.0.2a1.
  // Number of threads for WebGPU kernel shader compilation.
  std::optional<int> num_threads_to_compile;

  // Added in version 2.0.2a1.
  // Whether to convert weights on GPU.
  // It is not supported by the all backends so this flag is ignored when using
  // non-OpenCL and non-WebGPU backends.
  std::optional<bool> convert_weights_on_gpu;

  // Added in version 2.1.0.
  // Whether to wait for weights conversion on GPU complete.
  // It is not supported by the all backends so this flag is ignored when using
  // non-OpenCL and non-WebGPU backends.
  std::optional<bool> wait_for_weights_conversion_complete;

  // Added in version 2.1.0.
  // Whether to disable Vulkan kernel shader optimization to reduce init time.
  std::optional<bool> disable_shader_optimization;

  // The file descriptor to use for program caching. If set, it overrides the
  // serialization_dir.
  std::optional<int> program_cache_fd;

  // The file descriptor to use for weight caching. If set, it overrides the
  // serialization_dir.
  std::optional<int> weight_cache_fd;

  // Added in version 2.1.0.
  // If true, only the compiled programs will be cached. If false, gpu graph
  // info including work group sizes (and all compiled programs depending on
  // backend) will be cached.
  std::optional<bool> cache_only_compiled_programs;

  // Added in version 2.1.0.
  // List of prefix patterns of the tensor name that is used for buffer storage
  // type. When it matches, those tensors will use buffer storage type.
  //
  // WARNING: This option is experimental and subject to change.
  std::vector<std::string> buffer_storage_tensor_patterns;

  // Added in version 2.1.0.
  // If true, the delegate will wait for gpu completion after each invoke.
  // Only for specific model and specific chipset, e.g. Open source models on
  // OpenCL on AMD and Mali GPUs, when lower quality is observed.
  std::optional<bool> hint_waiting_for_completion;
  // Added in version 2.1.5.
  // If > 0, specifies the kernel (op) batch size, for a flush.
  // Only for OpenCL backend.
  std::optional<int> kernel_batch_size;

  // Added in version 2.1.7.
  // Pointer to SharedTensorMaps to share pre-loaded weights between models.
  std::optional<void*> shared_tensor_maps;
};

LiteRtStatus LrtCreateGpuOptions(LrtGpuOptions** options) {
  if (!options) return kLiteRtStatusErrorInvalidArgument;
  *options = new LrtGpuOptions();
  if (!*options) return kLiteRtStatusErrorMemoryAllocationFailure;
  return kLiteRtStatusOk;
}

void LrtDestroyGpuOptions(LrtGpuOptions* options) {
  if (options) delete options;
}

const char* LrtGetGpuOptionsIdentifier() { return "gpu_options"; }

LiteRtStatus LrtGetOpaqueGpuOptionsData(const LrtGpuOptions* options,
                                        const char** identifier, void** payload,
                                        void (**payload_deleter)(void*)) {
  if (!options || !identifier || !payload || !payload_deleter) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  std::stringstream ss;
  if (options->enable_constant_tensors_sharing.has_value()) {
    ss << "enable_constant_tensors_sharing = "
       << (options->enable_constant_tensors_sharing.value() ? "true" : "false")
       << "\n";
  }
  if (options->enable_infinite_float_capping.has_value()) {
    ss << "enable_infinite_float_capping = "
       << (options->enable_infinite_float_capping.value() ? "true" : "false")
       << "\n";
  }
  if (options->benchmark_mode.has_value()) {
    ss << "benchmark_mode = "
       << (options->benchmark_mode.value() ? "true" : "false") << "\n";
  }
  if (options->allow_src_quantized_fc_conv_ops.has_value()) {
    ss << "allow_src_quantized_fc_conv_ops = "
       << (options->allow_src_quantized_fc_conv_ops.value() ? "true" : "false")
       << "\n";
  }
  if (options->hint_waiting_for_completion.has_value()) {
    ss << "hint_waiting_for_completion = "
       << (options->hint_waiting_for_completion.value() ? "true" : "false")
       << "\n";
  }
  if (options->kernel_batch_size.has_value()) {
    ss << "kernel_batch_size = " << options->kernel_batch_size.value() << "\n";
  }
  if (options->shared_tensor_maps.has_value() &&
      *(options->shared_tensor_maps) != nullptr) {
    ss << "shared_tensor_maps = "
       << reinterpret_cast<int64_t>(*(options->shared_tensor_maps)) << "\n";
  }
  if (options->precision.has_value()) {
    ss << "precision = " << static_cast<int>(options->precision.value())
       << "\n";
  }
  if (options->buffer_storage_type.has_value()) {
    ss << "buffer_storage_type = "
       << static_cast<int>(options->buffer_storage_type.value()) << "\n";
  }
  if (options->prefer_texture_weights.has_value()) {
    ss << "prefer_texture_weights = "
       << (options->prefer_texture_weights.value() ? "true" : "false") << "\n";
  }
  if (options->serialization_dir.has_value()) {
    ss << "serialization_dir = \"" << options->serialization_dir.value()
       << "\"\n";
  }
  if (options->model_cache_key.has_value()) {
    ss << "model_cache_key = \"" << options->model_cache_key.value() << "\"\n";
  }
  if (options->serialize_program_cache.has_value()) {
    ss << "serialize_program_cache = "
       << (options->serialize_program_cache.value() ? "true" : "false") << "\n";
  }
  if (options->serialize_external_tensors.has_value()) {
    ss << "serialize_external_tensors = "
       << (options->serialize_external_tensors.value() ? "true" : "false")
       << "\n";
  }
  if (options->external_tensors_mode.has_value()) {
    ss << "external_tensors_mode = "
       << (options->external_tensors_mode.value() ? "true" : "false") << "\n";
  }
  if (!options->external_tensor_patterns.empty()) {
    ss << "external_tensor_patterns = [";
    for (size_t i = 0; i < options->external_tensor_patterns.size(); ++i) {
      ss << "\"" << options->external_tensor_patterns[i] << "\"";
      if (i != options->external_tensor_patterns.size() - 1) ss << ", ";
    }
    ss << "]\n";
  }
  if (options->backend.has_value()) {
    ss << "backend = " << static_cast<int>(options->backend.value()) << "\n";
  }
  if (options->priority.has_value()) {
    ss << "priority = " << static_cast<int>(options->priority.value()) << "\n";
  }
  if (options->madvise_original_shared_tensors.has_value()) {
    ss << "madvise_original_shared_tensors = "
       << (options->madvise_original_shared_tensors.value() ? "true" : "false")
       << "\n";
  }
  if (options->num_steps_of_command_buffer_preparations.has_value()) {
    ss << "num_steps_of_command_buffer_preparations = "
       << static_cast<int>(
              options->num_steps_of_command_buffer_preparations.value())
       << "\n";
  }
  if (options->use_metal_argument_buffers.has_value()) {
    ss << "use_metal_argument_buffers = "
       << (options->use_metal_argument_buffers.value() ? "true" : "false")
       << "\n";
  }
  if (options->wait_type.has_value()) {
    ss << "wait_type = " << static_cast<int>(options->wait_type.value())
       << "\n";
  }
  if (options->preferred_device_substr.has_value()) {
    ss << "preferred_device_substr = \""
       << options->preferred_device_substr.value() << "\"\n";
  }
  if (options->hint_fully_delegated_to_single_delegate.has_value()) {
    ss << "hint_fully_delegated_to_single_delegate = "
       << (options->hint_fully_delegated_to_single_delegate.value() ? "true"
                                                                    : "false")
       << "\n";
  }
  if (options->num_threads_to_upload.has_value()) {
    ss << "num_threads_to_upload = "
       << static_cast<int>(options->num_threads_to_upload.value()) << "\n";
  }
  if (options->num_threads_to_compile.has_value()) {
    ss << "num_threads_to_compile = "
       << static_cast<int>(options->num_threads_to_compile.value()) << "\n";
  }
  if (options->convert_weights_on_gpu.has_value()) {
    ss << "convert_weights_on_gpu = "
       << (options->convert_weights_on_gpu.value() ? "true" : "false") << "\n";
  }
  if (options->wait_for_weights_conversion_complete.has_value()) {
    ss << "wait_for_weights_conversion_complete = "
       << (options->wait_for_weights_conversion_complete.value() ? "true"
                                                                 : "false")
       << "\n";
  }
  if (options->disable_shader_optimization.has_value()) {
    ss << "disable_shader_optimization = "
       << (options->disable_shader_optimization.value() ? "true" : "false")
       << "\n";
  }
  if (options->program_cache_fd.has_value()) {
    ss << "program_cache_fd = "
       << static_cast<int>(options->program_cache_fd.value()) << "\n";
  }
  if (options->weight_cache_fd.has_value()) {
    ss << "weight_cache_fd = "
       << static_cast<int>(options->weight_cache_fd.value()) << "\n";
  }
  if (options->cache_only_compiled_programs.has_value()) {
    ss << "cache_only_compiled_programs = "
       << (options->cache_only_compiled_programs.value() ? "true" : "false")
       << "\n";
  }
  if (!options->buffer_storage_tensor_patterns.empty()) {
    ss << "buffer_storage_tensor_patterns = [";
    for (size_t i = 0; i < options->buffer_storage_tensor_patterns.size();
         ++i) {
      ss << "\"" << options->buffer_storage_tensor_patterns[i] << "\"";
      if (i != options->buffer_storage_tensor_patterns.size() - 1) ss << ", ";
    }
    ss << "]\n";
  }
  *identifier = LrtGetGpuOptionsIdentifier();
  std::string toml_str = ss.str();
  litert::internal::MakeCStringPayload(toml_str, payload, payload_deleter);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtCreateGpuOptionsFromToml(const char* toml_string,
                                         LrtGpuOptions** options) {
  if (!toml_string || !options) return kLiteRtStatusErrorInvalidArgument;
  *options = new LrtGpuOptions();
  if (!*options) return kLiteRtStatusErrorMemoryAllocationFailure;
  absl::string_view toml_view(toml_string);
  if (toml_view.empty()) return kLiteRtStatusOk;
  auto status = ParseToml(
      toml_view,
      [&](absl::string_view key, absl::string_view value) -> LiteRtStatus {
        if (key == "enable_constant_tensors_sharing") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->enable_constant_tensors_sharing = *res;
        } else if (key == "enable_infinite_float_capping") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->enable_infinite_float_capping = *res;
        } else if (key == "benchmark_mode") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->benchmark_mode = *res;
        } else if (key == "allow_src_quantized_fc_conv_ops") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->allow_src_quantized_fc_conv_ops = *res;
        } else if (key == "hint_waiting_for_completion") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->hint_waiting_for_completion = *res;
        } else if (key == "kernel_batch_size") {
          auto res = ParseTomlInt(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->kernel_batch_size = *res;
        } else if (key == "shared_tensor_maps") {
          auto res = ParseTomlInt(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->shared_tensor_maps = reinterpret_cast<void*>(*res);
        } else if (key == "precision") {
          auto res = ParseTomlInt(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->precision = static_cast<LiteRtDelegatePrecision>(*res);
        } else if (key == "buffer_storage_type") {
          auto res = ParseTomlInt(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->buffer_storage_type =
              static_cast<LiteRtDelegateBufferStorageType>(*res);
        } else if (key == "prefer_texture_weights") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->prefer_texture_weights = *res;
        } else if (key == "serialization_dir") {
          (*options)->serialization_dir = std::string(value);
        } else if (key == "model_cache_key") {
          (*options)->model_cache_key = std::string(value);
        } else if (key == "serialize_program_cache") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->serialize_program_cache = *res;
        } else if (key == "serialize_external_tensors") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->serialize_external_tensors = *res;
        } else if (key == "external_tensors_mode") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->external_tensors_mode = *res;
        } else if (key == "external_tensor_patterns") {
          auto res = ParseTomlStringArray(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->external_tensor_patterns = *res;
        } else if (key == "backend") {
          auto res = ParseTomlInt(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->backend = static_cast<LiteRtGpuBackend>(*res);
        } else if (key == "priority") {
          auto res = ParseTomlInt(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->priority = static_cast<LiteRtGpuPriority>(*res);
        } else if (key == "madvise_original_shared_tensors") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->madvise_original_shared_tensors = *res;
        } else if (key == "num_steps_of_command_buffer_preparations") {
          auto res = ParseTomlInt(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->num_steps_of_command_buffer_preparations = *res;
        } else if (key == "use_metal_argument_buffers") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->use_metal_argument_buffers = *res;
        } else if (key == "wait_type") {
          auto res = ParseTomlInt(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->wait_type = static_cast<LiteRtGpuWaitType>(*res);
        } else if (key == "preferred_device_substr") {
          (*options)->preferred_device_substr = std::string(value);
        } else if (key == "hint_fully_delegated_to_single_delegate") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->hint_fully_delegated_to_single_delegate = *res;
        } else if (key == "num_threads_to_upload") {
          auto res = ParseTomlInt(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->num_threads_to_upload = *res;
        } else if (key == "num_threads_to_compile") {
          auto res = ParseTomlInt(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->num_threads_to_compile = *res;
        } else if (key == "convert_weights_on_gpu") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->convert_weights_on_gpu = *res;
        } else if (key == "wait_for_weights_conversion_complete") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->wait_for_weights_conversion_complete = *res;
        } else if (key == "disable_shader_optimization") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->disable_shader_optimization = *res;
        } else if (key == "program_cache_fd") {
          auto res = ParseTomlInt(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->program_cache_fd = *res;
        } else if (key == "weight_cache_fd") {
          auto res = ParseTomlInt(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->weight_cache_fd = *res;
        } else if (key == "cache_only_compiled_programs") {
          auto res = ParseTomlBool(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->cache_only_compiled_programs = *res;
        } else if (key == "buffer_storage_tensor_patterns") {
          auto res = ParseTomlStringArray(value);
          if (!res) return kLiteRtStatusErrorInvalidArgument;
          (*options)->buffer_storage_tensor_patterns = *res;
        }
        return kLiteRtStatusOk;
      });

  if (status != kLiteRtStatusOk) {
    delete *options;
    *options = nullptr;
    return status;
  }
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuOptionsConstantTensorsSharing(LrtGpuOptions* gpu_options,
                                                    bool enable) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->enable_constant_tensors_sharing = enable;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuOptionsInfiniteFloatCapping(LrtGpuOptions* gpu_options,
                                                  bool enable) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->enable_infinite_float_capping = enable;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuOptionsBenchmarkMode(LrtGpuOptions* gpu_options,
                                           bool enable) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->benchmark_mode = enable;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuOptionsGpuBackend(LrtGpuOptions* gpu_options,
                                        LiteRtGpuBackend backend) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->backend = backend;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuOptionsExternalTensorsMode(LrtGpuOptions* gpu_options,
                                                 bool enable) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->external_tensors_mode = enable;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtAddGpuOptionsExternalTensorPattern(LrtGpuOptions* gpu_options,
                                                   const char* pattern) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->external_tensor_patterns.push_back(std::string(pattern));
  return kLiteRtStatusOk;
}

LiteRtStatus LrtAddGpuOptionsBufferStorageTensorPattern(
    LrtGpuOptions* gpu_options, const char* pattern) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->buffer_storage_tensor_patterns.push_back(std::string(pattern));
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuOptionsGpuPriority(LrtGpuOptions* gpu_options,
                                         LiteRtGpuPriority priority) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->priority = priority;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsAllowSrcQuantizedFcConvOps(
    LrtGpuOptions* gpu_options, bool enable) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->allow_src_quantized_fc_conv_ops = enable;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsHintWaitingForCompletion(
    LrtGpuOptions* gpu_options, bool enable) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->hint_waiting_for_completion = enable;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsKernelBatchSize(
    LrtGpuOptions* gpu_options, int kernel_batch_size) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->kernel_batch_size = kernel_batch_size;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsPrecision(
    LrtGpuOptions* gpu_options, LiteRtDelegatePrecision precision) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->precision = precision;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsUseBufferStorageType(
    LrtGpuOptions* gpu_options,
    LiteRtDelegateBufferStorageType buffer_storage_type) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->buffer_storage_type = buffer_storage_type;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsPreferTextureWeights(
    LrtGpuOptions* gpu_options, bool prefer_texture_weights) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->prefer_texture_weights = prefer_texture_weights;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsSerializationDir(
    LrtGpuOptions* gpu_options, const char* serialization_dir) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  if (serialization_dir) {
    gpu_options->serialization_dir = std::string(serialization_dir);
  } else {
    gpu_options->serialization_dir = std::nullopt;
  }
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsModelCacheKey(
    LrtGpuOptions* gpu_options, const char* model_cache_key) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  if (model_cache_key) {
    gpu_options->model_cache_key = std::string(model_cache_key);
  } else {
    gpu_options->model_cache_key = std::nullopt;
  }
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsProgramCacheFd(
    LrtGpuOptions* gpu_options, int program_cache_fd) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->program_cache_fd = program_cache_fd;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsWeightCacheFd(
    LrtGpuOptions* gpu_options, int weight_cache_fd) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->weight_cache_fd = weight_cache_fd;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsSerializeProgramCache(
    LrtGpuOptions* gpu_options, bool serialize_program_cache) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->serialize_program_cache = serialize_program_cache;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsCacheCompiledProgramsOnly(
    LrtGpuOptions* gpu_options, bool cache_only_compiled_programs) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->cache_only_compiled_programs = cache_only_compiled_programs;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsSerializeExternalTensors(
    LrtGpuOptions* gpu_options, bool serialize_external_tensors) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->serialize_external_tensors = serialize_external_tensors;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsMadviseOriginalSharedTensors(
    LrtGpuOptions* gpu_options, bool madvise_original_shared_tensors) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->madvise_original_shared_tensors =
      madvise_original_shared_tensors;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsDisableShaderOptimization(
    LrtGpuOptions* gpu_options, bool disable_shader_optimization) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->disable_shader_optimization = disable_shader_optimization;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsSharedTensorMaps(
    LrtGpuOptions* gpu_options, void* shared_tensor_maps) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->shared_tensor_maps = shared_tensor_maps;
  return kLiteRtStatusOk;
}

LiteRtStatus
LrtSetGpuAcceleratorRuntimeOptionsNumStepsOfCommandBufferPreparations(
    LrtGpuOptions* gpu_options, int num_steps_of_command_buffer_preparations) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->num_steps_of_command_buffer_preparations =
      num_steps_of_command_buffer_preparations;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuOptionsUseMetalArgumentBuffers(
    LrtGpuOptions* gpu_options, bool use_metal_argument_buffers) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->use_metal_argument_buffers = use_metal_argument_buffers;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsWaitType(
    LrtGpuOptions* gpu_options, LiteRtGpuWaitType wait_type) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->wait_type = wait_type;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsPreferredDeviceSubstr(
    LrtGpuOptions* gpu_options, const char* preferred_device_substr) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  if (preferred_device_substr) {
    gpu_options->preferred_device_substr = std::string(preferred_device_substr);
  } else {
    gpu_options->preferred_device_substr = std::nullopt;
  }
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsNumThreadsToUpload(
    LrtGpuOptions* gpu_options, int num_threads_to_upload) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->num_threads_to_upload = num_threads_to_upload;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsNumThreadsToCompile(
    LrtGpuOptions* gpu_options, int num_threads_to_compile) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->num_threads_to_compile = num_threads_to_compile;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsConvertWeightsOnGpu(
    LrtGpuOptions* gpu_options, bool convert_weights_on_gpu) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->convert_weights_on_gpu = convert_weights_on_gpu;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsWaitForWeightsConversionComplete(
    LrtGpuOptions* gpu_options, bool wait_for_weights_conversion_complete) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->wait_for_weights_conversion_complete =
      wait_for_weights_conversion_complete;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetGpuOptionsHintFullyDelegatedToSingleDelegate(
    LrtGpuOptions* gpu_options, bool hint_fully_delegated_to_single_delegate) {
  if (!gpu_options) return kLiteRtStatusErrorInvalidArgument;

  gpu_options->hint_fully_delegated_to_single_delegate =
      hint_fully_delegated_to_single_delegate;
  return kLiteRtStatusOk;
}

const char* LrtGetGpuOptionsPayloadIdentifier() {
  return LrtGpuOptions::kIdentifier.data();
}

LiteRtStatus LrtGetGpuOptionsConstantTensorsSharing(
    bool* enabled, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(enabled, ErrorStatusBuilder::InvalidArgument())
      << "`enabled` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *enabled = options->enable_constant_tensors_sharing.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuOptionsInfiniteFloatCapping(
    bool* enabled, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(enabled, ErrorStatusBuilder::InvalidArgument())
      << "`enabled` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *enabled = options->enable_infinite_float_capping.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuOptionsGpuBackend(LiteRtGpuBackend* backend,
                                        const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(backend, ErrorStatusBuilder::InvalidArgument())
      << "`backend` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *backend = options->backend.value_or(kLiteRtGpuBackendAutomatic);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuOptionsBenchmarkMode(bool* enabled,
                                           const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(enabled, ErrorStatusBuilder::InvalidArgument())
      << "`enabled` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *enabled = options->benchmark_mode.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuOptionsExternalTensorsMode(bool* enabled,
                                                 const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(enabled, ErrorStatusBuilder::InvalidArgument())
      << "`enabled` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *enabled = options->external_tensors_mode.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuOptionsGpuPriority(LiteRtGpuPriority* priority,
                                         const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(priority, ErrorStatusBuilder::InvalidArgument())
      << "`priority` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *priority = options->priority.value_or(kLiteRtGpuPriorityDefault);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsAllowSrcQuantizedFcConvOps(
    bool* enabled, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(enabled, ErrorStatusBuilder::InvalidArgument())
      << "`enabled` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *enabled = options->allow_src_quantized_fc_conv_ops.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsHintWaitingForCompletion(
    bool* enabled, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(enabled, ErrorStatusBuilder::InvalidArgument())
      << "`enabled` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *enabled = options->hint_waiting_for_completion.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsKernelBatchSize(
    int* kernel_batch_size, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(kernel_batch_size,
                         ErrorStatusBuilder::InvalidArgument())
      << "`kernel_batch_size` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *kernel_batch_size = options->kernel_batch_size.value_or(-1);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsPrecision(
    LiteRtDelegatePrecision* precision, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(precision, ErrorStatusBuilder::InvalidArgument())
      << "`precision` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *precision = options->precision.value_or(kLiteRtDelegatePrecisionDefault);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsBufferStorageType(
    LiteRtDelegateBufferStorageType* buffer_storage_type,
    const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(buffer_storage_type,
                         ErrorStatusBuilder::InvalidArgument())
      << "`use_buffer_storage_type` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *buffer_storage_type = options->buffer_storage_type.value_or(
      kLiteRtDelegateBufferStorageTypeDefault);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsPreferTextureWeights(
    bool* prefer_texture_weights, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(prefer_texture_weights,
                         ErrorStatusBuilder::InvalidArgument())
      << "`prefer_texture_weights` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *prefer_texture_weights = options->prefer_texture_weights.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsSerializationDir(
    const char** serialization_dir, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(serialization_dir,
                         ErrorStatusBuilder::InvalidArgument())
      << "`serialization_dir` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *serialization_dir = options->serialization_dir.has_value()
                           ? options->serialization_dir->c_str()
                           : nullptr;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsModelCacheKey(
    const char** model_cache_key, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(model_cache_key, ErrorStatusBuilder::InvalidArgument())
      << "`model_cache_key` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *model_cache_key = options->model_cache_key.has_value()
                         ? options->model_cache_key->c_str()
                         : nullptr;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsProgramCacheFd(
    int* program_cache_fd, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(program_cache_fd,
                         ErrorStatusBuilder::InvalidArgument())
      << "`program_cache_fd` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *program_cache_fd = options->program_cache_fd.value_or(-1);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsWeightCacheFd(
    int* weight_cache_fd, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(weight_cache_fd, ErrorStatusBuilder::InvalidArgument())
      << "`weight_cache_fd` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *weight_cache_fd = options->weight_cache_fd.value_or(-1);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsSerializeProgramCache(
    bool* serialize_program_cache, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(serialize_program_cache,
                         ErrorStatusBuilder::InvalidArgument())
      << "`serialize_program_cache` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *serialize_program_cache = options->serialize_program_cache.value_or(true);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsCacheCompiledProgramsOnly(
    bool* cache_only_compiled_programs, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(cache_only_compiled_programs,
                         ErrorStatusBuilder::InvalidArgument())
      << "`cache_only_compiled_programs` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *cache_only_compiled_programs =
      options->cache_only_compiled_programs.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsSerializeExternalTensors(
    bool* serialize_external_tensors, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(serialize_external_tensors,
                         ErrorStatusBuilder::InvalidArgument())
      << "`serialize_external_tensors` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *serialize_external_tensors =
      options->serialize_external_tensors.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetNumGpuAcceleratorCompilationOptionsExternalTensorPatterns(
    int* num_patterns, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(num_patterns, ErrorStatusBuilder::InvalidArgument())
      << "`num_patterns` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *num_patterns = options->external_tensor_patterns.size();
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsExternalTensorPattern(
    const char** external_tensor_pattern, int pattern_index,
    const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(external_tensor_pattern,
                         ErrorStatusBuilder::InvalidArgument())
      << "`external_tensor_pattern` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  if (pattern_index >= options->external_tensor_patterns.size()) {
    return kLiteRtStatusErrorIndexOOB;
  }
  *external_tensor_pattern =
      options->external_tensor_patterns[pattern_index].c_str();
  return kLiteRtStatusOk;
}

LiteRtStatus
LrtGetNumGpuAcceleratorCompilationOptionsBufferStorageTensorPatterns(
    int* num_patterns, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(num_patterns, ErrorStatusBuilder::InvalidArgument())
      << "`num_patterns` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *num_patterns = options->buffer_storage_tensor_patterns.size();
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsBufferStorageTensorPattern(
    const char** buffer_storage_tensor_pattern, int pattern_index,
    const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(buffer_storage_tensor_pattern,
                         ErrorStatusBuilder::InvalidArgument())
      << "`buffer_storage_tensor_pattern` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  if (pattern_index >= options->buffer_storage_tensor_patterns.size()) {
    return kLiteRtStatusErrorIndexOOB;
  }
  *buffer_storage_tensor_pattern =
      options->buffer_storage_tensor_patterns[pattern_index].c_str();
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsMadviseOriginalSharedTensors(
    bool* madvise_original_shared_tensors, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(madvise_original_shared_tensors,
                         ErrorStatusBuilder::InvalidArgument())
      << "`madvise_original_shared_tensors` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *madvise_original_shared_tensors =
      options->madvise_original_shared_tensors.value_or(0);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsDisableShaderOptimization(
    bool* disable_shader_optimization, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(disable_shader_optimization,
                         ErrorStatusBuilder::InvalidArgument())
      << "`disable_shader_compilation_optimization` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *disable_shader_optimization =
      options->disable_shader_optimization.value_or(0);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsSharedTensorMaps(
    void** shared_tensor_maps, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(shared_tensor_maps,
                         ErrorStatusBuilder::InvalidArgument())
      << "`shared_tensor_maps` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *shared_tensor_maps = options->shared_tensor_maps.value_or(nullptr);
  return kLiteRtStatusOk;
}

LiteRtStatus
LrtGetGpuAcceleratorRuntimeOptionsNumStepsOfCommandBufferPreparations(
    int* num_steps_of_command_buffer_preparations,
    const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(num_steps_of_command_buffer_preparations,
                         ErrorStatusBuilder::InvalidArgument())
      << "`num_steps_of_command_buffer_preparations` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *num_steps_of_command_buffer_preparations =
      options->num_steps_of_command_buffer_preparations.value_or(0);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuOptionsUseMetalArgumentBuffers(
    const LrtGpuOptions* options, bool* use_metal_argument_buffers) {
  LITERT_RETURN_IF_ERROR(use_metal_argument_buffers,
                         ErrorStatusBuilder::InvalidArgument())
      << "`use_metal_argument_buffers` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *use_metal_argument_buffers =
      options->use_metal_argument_buffers.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsWaitType(
    LiteRtGpuWaitType* wait_type, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(wait_type, ErrorStatusBuilder::InvalidArgument())
      << "`wait_type` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *wait_type = options->wait_type.value_or(kLiteRtGpuWaitTypeDefault);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsPreferredDeviceSubstr(
    const char** preferred_device_substr, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(preferred_device_substr,
                         ErrorStatusBuilder::InvalidArgument())
      << "`preferred_device_substr` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *preferred_device_substr = options->preferred_device_substr.has_value()
                                 ? options->preferred_device_substr->c_str()
                                 : "";
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsNumThreadsToUpload(
    int* num_threads_to_upload, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(num_threads_to_upload,
                         ErrorStatusBuilder::InvalidArgument())
      << "`num_threads_to_upload` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *num_threads_to_upload = options->num_threads_to_upload.value_or(0);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsNumThreadsToCompile(
    int* num_threads_to_compile, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(num_threads_to_compile,
                         ErrorStatusBuilder::InvalidArgument())
      << "`num_threads_to_compile` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *num_threads_to_compile = options->num_threads_to_compile.value_or(0);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsConvertWeightsOnGpu(
    bool* convert_weights_on_gpu, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(convert_weights_on_gpu,
                         ErrorStatusBuilder::InvalidArgument())
      << "`convert_weights_on_gpu` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *convert_weights_on_gpu = options->convert_weights_on_gpu.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsWaitForWeightsConversionComplete(
    bool* wait_for_weights_conversion_complete, const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(wait_for_weights_conversion_complete,
                         ErrorStatusBuilder::InvalidArgument())
      << "`wait_for_weights_conversion_complete` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *wait_for_weights_conversion_complete =
      options->wait_for_weights_conversion_complete.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetGpuOptionsHintFullyDelegatedToSingleDelegate(
    bool* hint_fully_delegated_to_single_delegate,
    const LrtGpuOptions* options) {
  LITERT_RETURN_IF_ERROR(hint_fully_delegated_to_single_delegate,
                         ErrorStatusBuilder::InvalidArgument())
      << "`hint_fully_delegated_to_single_delegate` cannot be null.";
  LITERT_RETURN_IF_ERROR(options, ErrorStatusBuilder::InvalidArgument())
      << "`options` cannot be null.";
  *hint_fully_delegated_to_single_delegate =
      options->hint_fully_delegated_to_single_delegate.value_or(false);
  return kLiteRtStatusOk;
}


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_gpu_options.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_GPU_OPTIONS_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_GPU_OPTIONS_H_

#include <stdbool.h>

#include "litert/c/litert_common.h"

#ifdef __cplusplus
extern "C" {
#endif

typedef struct LrtGpuOptions LrtGpuOptions;

// Creates a GPU options object.
// The caller is responsible for freeing the returned options using
// `LrtDestroyGpuOptions`.
LiteRtStatus LrtCreateGpuOptions(LrtGpuOptions** options);

// Creates a GPU options object from a TOML string.
// The caller is responsible for freeing the returned options using
// `LrtDestroyGpuOptions`.
LiteRtStatus LrtCreateGpuOptionsFromToml(const char* toml_string,
                                         LrtGpuOptions** options);

// Destroys a GPU options object.
void LrtDestroyGpuOptions(LrtGpuOptions* options);

// Serializes GPU options and returns the components needed to create opaque
// options. The caller is responsible for passing these to
// `LiteRtCreateOpaqueOptions`.
LiteRtStatus LrtGetOpaqueGpuOptionsData(const LrtGpuOptions* options,
                                        const char** identifier, void** payload,
                                        void (**payload_deleter)(void*));

// Enables the GPU accelerator constant tensor sharing to enable sharing of
// constant tensors between different subgraphs.
LiteRtStatus LrtSetGpuOptionsConstantTensorsSharing(LrtGpuOptions* gpu_options,
                                                    bool enable);

// Enables the GPU accelerator infinite float capping to enforce capping
// inf/-inf to max float values for the softmax input and padding
LiteRtStatus LrtSetGpuOptionsInfiniteFloatCapping(LrtGpuOptions* gpu_options,
                                                  bool enable);

// Enables the GPU accelerator benchmark mode. This will disable some
// optimizations that are not needed for benchmarking.
LiteRtStatus LrtSetGpuOptionsBenchmarkMode(LrtGpuOptions* gpu_options,
                                           bool enable);

// Sets the GPU backend.
LiteRtStatus LrtSetGpuOptionsGpuBackend(LrtGpuOptions* gpu_options,
                                        LiteRtGpuBackend backend);

// Set to true to run in external tensors mode. This allows GPU
// Accelerator to always use external tensors (PHWC4 format) as inputs and
// outputs. This mode mostly gives a slightly lower performance but it reduces
// additional GPU-GPU copies for input and output tensors.
//
// WARNING: This is an experimental feature and subject to change.
LiteRtStatus LrtSetGpuOptionsExternalTensorsMode(LrtGpuOptions* gpu_options,
                                                 bool enable);

// Add a prefix pattern to match external tensors. When ExternalTensorsMode is
// not used (default behavior), all input and output tensors requires PHWC4
// layout conversion. This pattern is useful for state tensors to reduce the
// layout conversion. For example, if the prefix pattern is "kv_cache_", then
// all tensors whose names begin with "kv_cache_" will be exempted.
LiteRtStatus LrtAddGpuOptionsExternalTensorPattern(LrtGpuOptions* gpu_options,
                                                   const char* pattern);

// Add a prefix pattern to match buffer storage tensors. When this pattern is
// matched, the tensor will use buffer storage type.
//
// WARNING: This is an experimental feature and subject to change.
LiteRtStatus LrtAddGpuOptionsBufferStorageTensorPattern(
    LrtGpuOptions* gpu_options, const char* pattern);

// Sets the GPU priority. Low priority helps to unblock UI workloads.
//
// WARNING: This is an experimental feature and subject to change.
LiteRtStatus LrtSetGpuOptionsGpuPriority(LrtGpuOptions* gpu_options,
                                         LiteRtGpuPriority priority);

// This enables dynamic range quantization of the input tensor for large sized
// fully connected and convolution operations, if the device supports it. This
// will result in accuracy loss, since the input tensor will be quantized to
// 8-bit. Turning this on will also increase the initialization time to
// calculate some extra constant tensor. `enable_constant_tensors_sharing` must
// be true to use this.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsAllowSrcQuantizedFcConvOps(
    LrtGpuOptions* gpu_options, bool enable);

// If true, the delegate hints waiting for completion. This is for some
// backends, for example OpenCL on Mali, to wait for the enqueued commands to be
// completed after each invoke.
LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsHintWaitingForCompletion(
    LrtGpuOptions* gpu_options, bool enable);

// Sets the GPU kernel batch size for one flush.
LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsKernelBatchSize(
    LrtGpuOptions* gpu_options, int kernel_batch_size);

// Sets the GPU accelerator precision. e.g. FP16, FP32, etc.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsPrecision(
    LrtGpuOptions* gpu_options, LiteRtDelegatePrecision precision);

// Sets the GPU buffer storage type. If true, the delegate will use buffer
// storage type.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsUseBufferStorageType(
    LrtGpuOptions* gpu_options,
    LiteRtDelegateBufferStorageType buffer_storage_type);

// If true, the delegate will prefer to use textures rather than buffers for
// weights. Use option when weights in texture has better performance.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsPreferTextureWeights(
    LrtGpuOptions* gpu_options, bool prefer_texture_weights);

// The nul-terminated directory to use for serialization.
// Whether serialization actually happens or not is dependent on backend used
// and validity of this directory.
// Set to nullptr implies the delegate will not try serialization.
//
// NOTE: Users should ensure that this directory is private to the app to
// avoid data access issues.
// Delegate stores the pointer to the string and doesn't take ownership of the
// memory. The string memory must outlive the `gpu_options` object.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsSerializationDir(
    LrtGpuOptions* gpu_options, const char* serialization_dir);

// The unique nul-terminated token string that acts as a 'namespace' for
// all serialization entries.
// Should be unique to a particular model (graph & constants).
// For an example of how to generate this from a TFLite model, see
// StrFingerprint() in lite/delegates/serialization.h.
//
// Set to nullptr implies the delegate will not try serialization.
// Delegate stores the pointer to the string and doesn't take ownership of the
// memory. The string memory must outlive the `gpu_options` object.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsModelCacheKey(
    LrtGpuOptions* gpu_options, const char* model_cache_key);

// The file descriptor to use for program caching.
// If set, the delegate will use this file descriptor to read and write the
// program cache.
// If it is not set, the delegate will use the serialization_dir + model_token
// to determine where to read and write the program cache from.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsProgramCacheFd(
    LrtGpuOptions* gpu_options, int program_cache_fd);

// The file descriptor to use for weight caching.
// If set, the delegate will use this file descriptor to read and write the
// weight cache.
// If it is not set, the delegate will use the serialization_dir + model_token
// to determine where to read and write the weight cache from.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsWeightCacheFd(
    LrtGpuOptions* gpu_options, int weight_cache_fd);

// When set to true AND the serialization_dir and model_cache_key are also set,
// the delegate will serialize the program cache.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsSerializeProgramCache(
    LrtGpuOptions* gpu_options, bool serialize_program_cache);

// If true, only the compiled programs will be cached.
// If false, gpu graph info including work group sizes (and all compiled
// programs depending on backend) will be cached.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsCacheCompiledProgramsOnly(
    LrtGpuOptions* gpu_options, bool cache_only_compiled_programs);

// Set to true to serialize immutable external tensors. By default only the
// non-external tensors are serialized.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsSerializeExternalTensors(
    LrtGpuOptions* gpu_options, bool serialize_external_tensors);

// Sets whether to madvise the original shared tensors after use. Note that
// this boolean flag is to disable madvise which is enabled by default.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsMadviseOriginalSharedTensors(
    LrtGpuOptions* gpu_options, bool madvise_original_shared_tensors);

// Sets whether to disable Vulkan kernel shader optimization.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsDisableShaderOptimization(
    LrtGpuOptions* gpu_options, bool disable_shader_optimization);

// Sets the pointer to the shared tensor maps.
// The pointer must point to a litert::ml_drift::SharedTensorMaps struct.
// The caller is responsible for maintaining the lifetime of the struct
// until the model is destroyed.
LiteRtStatus LrtSetGpuAcceleratorCompilationOptionsSharedTensorMaps(
    LrtGpuOptions* gpu_options, void* shared_tensor_maps);

// Sets the number of steps of command buffer preparations.
LiteRtStatus
LrtSetGpuAcceleratorRuntimeOptionsNumStepsOfCommandBufferPreparations(
    LrtGpuOptions* gpu_options, int num_steps_of_command_buffer_preparations);

// Sets whether to use Metal argument buffers.
LiteRtStatus LrtSetGpuOptionsUseMetalArgumentBuffers(
    LrtGpuOptions* gpu_options, bool use_metal_argument_buffers);

// Sets the wait type.
LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsWaitType(
    LrtGpuOptions* gpu_options, LiteRtGpuWaitType wait_type);

// Sets the preferred device substring.
LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsPreferredDeviceSubstr(
    LrtGpuOptions* gpu_options, const char* preferred_device_substr);

// Sets the number of threads for webgpu upload.
LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsNumThreadsToUpload(
    LrtGpuOptions* gpu_options, int num_threads_to_upload);

// Sets the number of threads for webgpu kernel shader compilation.
LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsNumThreadsToCompile(
    LrtGpuOptions* gpu_options, int num_threads_to_compile);

// Sets whether to convert weights on GPU. It's an experimental feature.
LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsConvertWeightsOnGpu(
    LrtGpuOptions* gpu_options, bool convert_weights_on_gpu);

// Sets whether to wait for weights conversion on GPU complete.
// It's an experimental feature and should only be used when converting
// weights on GPU.
LiteRtStatus LrtSetGpuAcceleratorRuntimeOptionsWaitForWeightsConversionComplete(
    LrtGpuOptions* gpu_options, bool wait);

// Sets the hint to fully delegate to single delegate.
// This is an ADVANCED option and should only be set if every subgraph is
// known to be fully delegated to a single delegate. This flag can be used to
// skip unnecessary memory allocations.
LiteRtStatus LrtSetGpuOptionsHintFullyDelegatedToSingleDelegate(
    LrtGpuOptions* gpu_options, bool hint_fully_delegated_to_single_delegate);

// Declarations below this point are meant to be used by accelerator code.

const char* LrtGetGpuOptionsIdentifier();

LiteRtStatus LrtGetGpuOptionsConstantTensorsSharing(
    bool* enabled, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuOptionsInfiniteFloatCapping(bool* enabled,
                                                  const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuOptionsBenchmarkMode(bool* enabled,
                                           const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuOptionsGpuBackend(LiteRtGpuBackend* backend,
                                        const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuOptionsExternalTensorsMode(bool* enabled,
                                                 const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsAllowSrcQuantizedFcConvOps(
    bool* enabled, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsHintWaitingForCompletion(
    bool* enabled, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsKernelBatchSize(
    int* kernel_batch_size, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsPrecision(
    LiteRtDelegatePrecision* precision, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsBufferStorageType(
    LiteRtDelegateBufferStorageType* type, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsPreferTextureWeights(
    bool* prefer_texture_weights, const LrtGpuOptions* options);

// Returns serialization directory.
// The returned string pointer is owned by the user of
// LrtSetGpuAcceleratorCompilationOptionsSerializationDir() API.
LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsSerializationDir(
    const char** serialization_dir, const LrtGpuOptions* options);

// Returns model cache key.
// The returned string pointer is owned by the user of
// LrtSetGpuAcceleratorCompilationOptionsModelCacheKey() API.
LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsModelCacheKey(
    const char** model_cache_key, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsProgramCacheFd(
    int* program_cache_fd, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsWeightCacheFd(
    int* weight_cache_fd, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsSerializeProgramCache(
    bool* serialize_program_cache, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsCacheCompiledProgramsOnly(
    bool* cache_only_compiled_programs, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsSerializeExternalTensors(
    bool* serialize_external_tensors, const LrtGpuOptions* options);

LiteRtStatus LrtGetNumGpuAcceleratorCompilationOptionsExternalTensorPatterns(
    int* num_patterns, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsExternalTensorPattern(
    const char** external_tensor_pattern, int pattern_index,
    const LrtGpuOptions* options);

LiteRtStatus
LrtGetNumGpuAcceleratorCompilationOptionsBufferStorageTensorPatterns(
    int* num_patterns, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsBufferStorageTensorPattern(
    const char** buffer_storage_tensor_pattern, int pattern_index,
    const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuOptionsGpuPriority(LiteRtGpuPriority* priority,
                                         const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsMadviseOriginalSharedTensors(
    bool* madvise_original_shared_tensors, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsDisableShaderOptimization(
    bool* disable_shader_optimization, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorCompilationOptionsSharedTensorMaps(
    void** shared_tensor_maps, const LrtGpuOptions* gpu_options);

LiteRtStatus
LrtGetGpuAcceleratorRuntimeOptionsNumStepsOfCommandBufferPreparations(
    int* num_steps_of_command_buffer_preparations,
    const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuOptionsUseMetalArgumentBuffers(
    const LrtGpuOptions* options, bool* use_metal_argument_buffers);

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsWaitType(
    LiteRtGpuWaitType* wait_type, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsPreferredDeviceSubstr(
    const char** preferred_device_substr, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsNumThreadsToUpload(
    int* num_threads_to_upload, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsNumThreadsToCompile(
    int* num_threads_to_compile, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsConvertWeightsOnGpu(
    bool* convert_weights_on_gpu, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuAcceleratorRuntimeOptionsWaitForWeightsConversionComplete(
    bool* wait, const LrtGpuOptions* options);

LiteRtStatus LrtGetGpuOptionsHintFullyDelegatedToSingleDelegate(
    bool* hint_fully_delegated_to_single_delegate,
    const LrtGpuOptions* options);

#ifdef __cplusplus
}  // extern "C"
#endif

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_GPU_OPTIONS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_intel_openvino_options.cc <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.
//
// Copyright (c) Qualcomm Innovation Center, Inc. All Rights Reserved.
// SPDX-License-Identifier: Apache-2.0

#include "litert/c/options/litert_intel_openvino_options.h"

#include <stdlib.h>

#include <cstring>
#include <iterator>
#include <map>
#include <optional>
#include <sstream>
#include <string>
#include <utility>
#include <vector>

#include "absl/strings/match.h"  // from @com_google_absl
#include "absl/strings/numbers.h"  // from @com_google_absl
#include "absl/strings/string_view.h"  // from @com_google_absl
#include "litert/c/internal/litert_options_helper.h"
#include "litert/c/litert_common.h"
#include "litert/cc/litert_common.h"
#include "litert/cc/litert_expected.h"
#include "litert/cc/litert_macros.h"
#include "litert/core/litert_toml_parser.h"

struct LrtIntelOpenVinoOptionsT {
  std::optional<LiteRtIntelOpenVinoPerformanceMode> performance_mode;
  // Store custom configuration options as key-value pairs
  std::vector<std::pair<std::string, std::string>> configs_map_options;

  // Per-graph (per-partition) overrides.  Ordered so that enumeration and
  // serialization produce a stable output.  A graph appears in the map if it
  // has either a graph_backend override or at least one configs map entry.
  struct GraphOverride {
    std::optional<LiteRtIntelOpenVinoGraphBackend> graph_backend;
    std::vector<std::pair<std::string, std::string>> configs_map_options;
  };
  std::map<int, GraphOverride> graph_overrides;
};

LiteRtStatus LrtIntelOpenVinoOptionsCreate(LrtIntelOpenVinoOptions* options) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *options = new LrtIntelOpenVinoOptionsT{};
  return kLiteRtStatusOk;
}

void LrtDestroyIntelOpenVinoOptions(LrtIntelOpenVinoOptions options) {
  delete options;
}

static const char kIdentifier[] = "intel_openvino";

LiteRtStatus LrtGetOpaqueIntelOpenVinoOptionsData(
    LrtIntelOpenVinoOptions options, const char** identifier, void** payload,
    void (**payload_deleter)(void*)) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (identifier == nullptr || payload == nullptr ||
      payload_deleter == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  std::stringstream ss;
  if (options->performance_mode.has_value()) {
    ss << "performance_mode = " << options->performance_mode.value() << "\n";
  }
  for (const auto& pair : options->configs_map_options) {
    ss << "configs_map." << pair.first << " = \"" << pair.second << "\"\n";
  }
  for (const auto& [graph_index, override] : options->graph_overrides) {
    if (override.graph_backend.has_value()) {
      ss << "graph." << graph_index
         << ".graph_backend = " << override.graph_backend.value() << "\n";
    }
    for (const auto& pair : override.configs_map_options) {
      ss << "graph." << graph_index << ".configs_map." << pair.first << " = \""
         << pair.second << "\"\n";
    }
  }

  *identifier = LrtGetIntelOpenVinoOptionsIdentifier();
  std::string toml_str = ss.str();
  litert::internal::MakeCStringPayload(toml_str, payload, payload_deleter);

  return kLiteRtStatusOk;
}

const char* LrtGetIntelOpenVinoOptionsIdentifier() { return kIdentifier; }

LiteRtStatus LrtCreateIntelOpenVinoOptionsFromToml(
    const char* payload, LrtIntelOpenVinoOptions* options) {
  if (options == nullptr || payload == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  LrtIntelOpenVinoOptions local_options = nullptr;
  LITERT_RETURN_IF_ERROR(LrtIntelOpenVinoOptionsCreate(&local_options));

  absl::string_view payload_sv(payload);

  auto status = litert::internal::ParseToml(
      payload_sv,
      [local_options](absl::string_view key,
                      absl::string_view value) -> LiteRtStatus {
        if (key == "performance_mode") {
          auto parsed_int = litert::internal::ParseTomlInt(value);
          if (!parsed_int.HasValue()) {
            return litert::ToLiteRtStatus(parsed_int.Error().StatusCC());
          }
          return LrtIntelOpenVinoOptionsSetPerformanceMode(
              local_options,
              static_cast<LiteRtIntelOpenVinoPerformanceMode>(*parsed_int));
        } else if (absl::StartsWith(key, "configs_map.")) {
          std::string config_key(key.substr(12));
          std::string config_value(value);
          return LrtIntelOpenVinoOptionsSetConfigsMapOption(
              local_options, config_key.c_str(), config_value.c_str());
        } else if (absl::StartsWith(key, "graph.")) {
          // graph.<index>.graph_backend = N
          // graph.<index>.configs_map.<KEY> = "VALUE"
          absl::string_view rest = key.substr(6);
          auto dot_pos = rest.find('.');
          if (dot_pos == absl::string_view::npos) {
            return kLiteRtStatusErrorInvalidArgument;
          }
          int graph_index;
          if (!absl::SimpleAtoi(rest.substr(0, dot_pos), &graph_index)) {
            return kLiteRtStatusErrorInvalidArgument;
          }
          absl::string_view sub_key = rest.substr(dot_pos + 1);
          if (sub_key == "graph_backend") {
            auto parsed_int = litert::internal::ParseTomlInt(value);
            if (!parsed_int.HasValue()) {
              return litert::ToLiteRtStatus(parsed_int.Error().StatusCC());
            }
            return LrtIntelOpenVinoOptionsSetGraphBackend(
                local_options, graph_index,
                static_cast<LiteRtIntelOpenVinoGraphBackend>(*parsed_int));
          } else if (absl::StartsWith(sub_key, "configs_map.")) {
            std::string config_key(sub_key.substr(12));
            std::string config_value(value);
            return LrtIntelOpenVinoOptionsSetGraphConfigsMapOption(
                local_options, graph_index, config_key.c_str(),
                config_value.c_str());
          }
          return kLiteRtStatusOk;
        }
        return kLiteRtStatusOk;
      });

  if (status != kLiteRtStatusOk) {
    LrtDestroyIntelOpenVinoOptions(local_options);
    return status;
  }

  *options = local_options;
  return kLiteRtStatusOk;
}

// COMPILATION OPTIONS /////////////////////////////////////////////////////////

// performance_mode -----------------------------------------------------------
LiteRtStatus LrtIntelOpenVinoOptionsSetPerformanceMode(
    LrtIntelOpenVinoOptions options,
    LiteRtIntelOpenVinoPerformanceMode performance_mode) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->performance_mode = performance_mode;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtIntelOpenVinoOptionsGetPerformanceMode(
    LrtIntelOpenVinoOptions options,
    LiteRtIntelOpenVinoPerformanceMode* performance_mode) {
  if (options == nullptr || performance_mode == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (!options->performance_mode.has_value()) {
    *performance_mode = kLiteRtIntelOpenVinoPerformanceModeLatency;
  } else {
    *performance_mode = options->performance_mode.value();
  }
  return kLiteRtStatusOk;
}

// configs_map_options --------------------------------------------------------
LiteRtStatus LrtIntelOpenVinoOptionsSetConfigsMapOption(
    LrtIntelOpenVinoOptions options, const char* key, const char* value) {
  if (options == nullptr || key == nullptr || value == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  // Check if the key already exists and update it, otherwise add new
  for (auto& pair : options->configs_map_options) {
    if (pair.first == key) {
      pair.second = value;
      return kLiteRtStatusOk;
    }
  }
  options->configs_map_options.emplace_back(key, value);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtIntelOpenVinoOptionsGetNumConfigsMapOptions(
    LrtIntelOpenVinoOptions options, int* num_options) {
  if (options == nullptr || num_options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *num_options = static_cast<int>(options->configs_map_options.size());
  return kLiteRtStatusOk;
}

LiteRtStatus LrtIntelOpenVinoOptionsGetConfigsMapOption(
    LrtIntelOpenVinoOptions options, int index, const char** key,
    const char** value) {
  if (options == nullptr || key == nullptr || value == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (index < 0 ||
      index >= static_cast<int>(options->configs_map_options.size())) {
    return kLiteRtStatusErrorIndexOOB;
  }
  const auto& pair = options->configs_map_options[index];
  *key = pair.first.c_str();
  *value = pair.second.c_str();
  return kLiteRtStatusOk;
}

// per-graph backend overrides ------------------------------------------------
LiteRtStatus LrtIntelOpenVinoOptionsSetGraphBackend(
    LrtIntelOpenVinoOptions options, int graph_index,
    LiteRtIntelOpenVinoGraphBackend graph_backend) {
  // graph_index == -1 is a wildcard meaning "default for all graphs that do
  // not have an explicit per-index override".
  if (options == nullptr || graph_index < -1) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->graph_overrides[graph_index].graph_backend = graph_backend;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtIntelOpenVinoOptionsGetGraphBackend(
    LrtIntelOpenVinoOptions options, int graph_index,
    LiteRtIntelOpenVinoGraphBackend* graph_backend) {
  if (options == nullptr || graph_backend == nullptr || graph_index < -1) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  // Prefer the explicit per-index override.
  auto it = options->graph_overrides.find(graph_index);
  if (it != options->graph_overrides.end() &&
      it->second.graph_backend.has_value()) {
    *graph_backend = *it->second.graph_backend;
    return kLiteRtStatusOk;
  }
  // Fall back to the wildcard (graph_index = -1) entry if present.
  if (graph_index != -1) {
    auto wildcard = options->graph_overrides.find(-1);
    if (wildcard != options->graph_overrides.end() &&
        wildcard->second.graph_backend.has_value()) {
      *graph_backend = *wildcard->second.graph_backend;
      return kLiteRtStatusOk;
    }
  }
  return kLiteRtStatusErrorNotFound;
}

LiteRtStatus LrtIntelOpenVinoOptionsSetGraphConfigsMapOption(
    LrtIntelOpenVinoOptions options, int graph_index, const char* key,
    const char* value) {
  if (options == nullptr || key == nullptr || value == nullptr ||
      graph_index < 0) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  auto& override = options->graph_overrides[graph_index];
  for (auto& pair : override.configs_map_options) {
    if (pair.first == key) {
      pair.second = value;
      return kLiteRtStatusOk;
    }
  }
  override.configs_map_options.emplace_back(key, value);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtIntelOpenVinoOptionsGetNumGraphOverrides(
    LrtIntelOpenVinoOptions options, int* num_overrides) {
  if (options == nullptr || num_overrides == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *num_overrides = static_cast<int>(options->graph_overrides.size());
  return kLiteRtStatusOk;
}

LiteRtStatus LrtIntelOpenVinoOptionsGetGraphOverrideIndex(
    LrtIntelOpenVinoOptions options, int slot_index, int* graph_index) {
  if (options == nullptr || graph_index == nullptr || slot_index < 0) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (slot_index >= static_cast<int>(options->graph_overrides.size())) {
    return kLiteRtStatusErrorIndexOOB;
  }
  auto it = options->graph_overrides.begin();
  std::advance(it, slot_index);
  *graph_index = it->first;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtIntelOpenVinoOptionsGetNumGraphConfigsMapOptions(
    LrtIntelOpenVinoOptions options, int graph_index, int* num_options) {
  if (options == nullptr || num_options == nullptr || graph_index < 0) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  auto it = options->graph_overrides.find(graph_index);
  if (it == options->graph_overrides.end()) {
    *num_options = 0;
    return kLiteRtStatusOk;
  }
  *num_options = static_cast<int>(it->second.configs_map_options.size());
  return kLiteRtStatusOk;
}

LiteRtStatus LrtIntelOpenVinoOptionsGetGraphConfigsMapOption(
    LrtIntelOpenVinoOptions options, int graph_index, int index,
    const char** key, const char** value) {
  if (options == nullptr || key == nullptr || value == nullptr ||
      graph_index < 0 || index < 0) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  auto it = options->graph_overrides.find(graph_index);
  if (it == options->graph_overrides.end() ||
      index >= static_cast<int>(it->second.configs_map_options.size())) {
    return kLiteRtStatusErrorIndexOOB;
  }
  const auto& pair = it->second.configs_map_options[index];
  *key = pair.first.c_str();
  *value = pair.second.c_str();
  return kLiteRtStatusOk;
}


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_intel_openvino_options.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.
//
// Copyright (c) Qualcomm Innovation Center, Inc. All Rights Reserved.
// SPDX-License-Identifier: Apache-2.0

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_INTEL_OPENVINO_OPTIONS_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_INTEL_OPENVINO_OPTIONS_H_
#include "litert/c/litert_common.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

LITERT_DEFINE_HANDLE(LrtIntelOpenVinoOptions);

// Create an Intel OpenVINO options object.
LiteRtStatus LrtIntelOpenVinoOptionsCreate(LrtIntelOpenVinoOptions* options);

// Destroy the options object.
void LrtDestroyIntelOpenVinoOptions(LrtIntelOpenVinoOptions options);

// Serializes intel openvino options and returns the components needed to create
// opaque options. The caller is responsible for passing these to
// `LiteRtCreateOpaqueOptions`.
LiteRtStatus LrtGetOpaqueIntelOpenVinoOptionsData(
    LrtIntelOpenVinoOptions options, const char** identifier, void** payload,
    void (**payload_deleter)(void*));

// Gets the identifier for Intel OpenVINO options stored in opaque options.
const char* LrtGetIntelOpenVinoOptionsIdentifier();

// Parses a TOML string into the C API representation.
LiteRtStatus LrtCreateIntelOpenVinoOptionsFromToml(
    const char* payload, LrtIntelOpenVinoOptions* options);

// COMPILATION OPTIONS /////////////////////////////////////////////////////////

// graph_backend --------------------------------------------------------------
//
// The OpenVINO target device for a graph (partition).  Each partition in a
// compiled model carries its own graph type and is dispatched on the
// corresponding OpenVINO device.  There is no longer a model-wide "device
// type"; configure each partition individually via the per-graph API below.
typedef enum LiteRtIntelOpenVinoGraphBackend {
  kLiteRtIntelOpenVinoGraphBackendCPU = 0,
  kLiteRtIntelOpenVinoGraphBackendGPU = 1,
  kLiteRtIntelOpenVinoGraphBackendNPU = 2,
  kLiteRtIntelOpenVinoGraphBackendMax = 3,
} LiteRtIntelOpenVinoGraphBackend;

// performance_mode -----------------------------------------------------------

// Configures OpenVINO devices to optimize for performance or efficiency.
// See ov::hint::PerformanceMode in OpenVINO. By default, it
// will use LATENCY mode.

typedef enum LiteRtIntelOpenVinoPerformanceMode {
  /* Optimize for low latency */
  kLiteRtIntelOpenVinoPerformanceModeLatency = 0,
  /* Optimize for high throughput */
  kLiteRtIntelOpenVinoPerformanceModeThroughput = 1,
  /* Optimize for cumulative throughput */
  kLiteRtIntelOpenVinoPerformanceModeCumulativeThroughput = 2,
} LiteRtIntelOpenVinoPerformanceMode;

LiteRtStatus LrtIntelOpenVinoOptionsSetPerformanceMode(
    LrtIntelOpenVinoOptions options,
    LiteRtIntelOpenVinoPerformanceMode performance_mode);

LiteRtStatus LrtIntelOpenVinoOptionsGetPerformanceMode(
    LrtIntelOpenVinoOptions options,
    LiteRtIntelOpenVinoPerformanceMode* performance_mode);

// configs_map ----------------------------------------------------------------

// Set a custom configuration option with a string key-value pair.
// The key and value strings are copied internally, so their lifetime does not
// need to extend beyond this function call.
LiteRtStatus LrtIntelOpenVinoOptionsSetConfigsMapOption(
    LrtIntelOpenVinoOptions options, const char* key, const char* value);

// Get the number of custom configuration options
LiteRtStatus LrtIntelOpenVinoOptionsGetNumConfigsMapOptions(
    LrtIntelOpenVinoOptions options, int* num_options);

// Get a custom configuration option by index.
// The returned key and value pointers point to internal string data
// and are valid for the lifetime of the options object.
// The caller should not free these pointers.
LiteRtStatus LrtIntelOpenVinoOptionsGetConfigsMapOption(
    LrtIntelOpenVinoOptions options, int index, const char** key,
    const char** value);

// per-graph backend overrides ------------------------------------------------
//
// The OpenVINO compiler plugin compiles each partition for its configured
// graph type (device), and the dispatcher imports each partition's bytecode
// on that same device automatically.
//
// `graph_index` corresponds to the partition index produced by the LiteRT
// partitioner (i.e. the order of subgraphs in the partitioned model passed
// to `LiteRtCompilerPluginCompile`).  Applications that want to map a model
// signature key to a graph index should resolve that mapping themselves and
// pass the resulting integer index here.

// Sets the OpenVINO graph backend (target device) for a specific graph
// (partition) index.  Pass `graph_index = -1` as a wildcard to set the default
// backend used by all graphs that do not have an explicit per-index override.
// Partitions without either an explicit or wildcard override fall back to NPU.
LiteRtStatus LrtIntelOpenVinoOptionsSetGraphBackend(
    LrtIntelOpenVinoOptions options, int graph_index,
    enum LiteRtIntelOpenVinoGraphBackend graph_backend);

// Gets the graph backend override for a specific graph index.  Falls back to
// the wildcard (`graph_index = -1`) entry when no per-index override exists.
// Returns `kLiteRtStatusErrorNotFound` when neither is set.
LiteRtStatus LrtIntelOpenVinoOptionsGetGraphBackend(
    LrtIntelOpenVinoOptions options, int graph_index,
    enum LiteRtIntelOpenVinoGraphBackend* graph_backend);

// Sets an OpenVINO config map option for a specific graph index.  These
// per-graph configs are merged on top of the model-wide configs at compile
// time, with the per-graph values taking precedence.
LiteRtStatus LrtIntelOpenVinoOptionsSetGraphConfigsMapOption(
    LrtIntelOpenVinoOptions options, int graph_index, const char* key,
    const char* value);

// Number of graphs that have at least one per-graph override (device and/or
// config map entries).
LiteRtStatus LrtIntelOpenVinoOptionsGetNumGraphOverrides(
    LrtIntelOpenVinoOptions options, int* num_overrides);

// Returns the graph index at slot `slot_index`.  Use together with
// `LrtIntelOpenVinoOptionsGetNumGraphOverrides` to enumerate overrides.
LiteRtStatus LrtIntelOpenVinoOptionsGetGraphOverrideIndex(
    LrtIntelOpenVinoOptions options, int slot_index, int* graph_index);

// Number of per-graph config map entries set for `graph_index`.  Returns 0
// if no overrides are set for that graph.
LiteRtStatus LrtIntelOpenVinoOptionsGetNumGraphConfigsMapOptions(
    LrtIntelOpenVinoOptions options, int graph_index, int* num_options);

// Returns the (key, value) of the `index`-th config map entry for
// `graph_index`.
LiteRtStatus LrtIntelOpenVinoOptionsGetGraphConfigsMapOption(
    LrtIntelOpenVinoOptions options, int graph_index, int index,
    const char** key, const char** value);

#ifdef __cplusplus

}  // extern "C"

#endif  // __cplusplus
#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_INTEL_OPENVINO_OPTIONS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_mediatek_options.cc <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.
#include "litert/c/options/litert_mediatek_options.h"

#include <cstdint>
#include <memory>
#include <optional>
#include <string>

#include "absl/strings/str_format.h"  // from @com_google_absl
#include "absl/strings/string_view.h"  // from @com_google_absl
#include "litert/c/internal/litert_options_helper.h"
#include "litert/c/litert_common.h"
#include "litert/cc/litert_macros.h"
#include "litert/core/litert_toml_parser.h"

struct LrtMediatekOptions {
  std::optional<LiteRtMediatekOptionsNeronSDKVersionType> neron_sdk_version;
  std::optional<bool> gemma_compiler_optimizations;
  std::optional<LiteRtMediatekNeuronAdapterPerformanceMode> performance_mode;
  std::optional<bool> l1_cache_optimizations;
  std::optional<LiteRtMediatekNeuronAdapterOptimizationHint> optimization_hint;
  std::optional<bool> disable_dla_dir_removal;
  std::string mediatek_dla_dir;
  std::string aot_compilation_options;
};

LiteRtStatus LrtCreateMediatekOptions(LrtMediatekOptions** options) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *options = new LrtMediatekOptions;
  return kLiteRtStatusOk;
}

void LrtDestroyMediatekOptions(LrtMediatekOptions* options) { delete options; }

LiteRtStatus LrtCreateMediatekOptionsFromToml(const char* toml_payload,
                                              LrtMediatekOptions** options) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  LITERT_RETURN_IF_ERROR(LrtCreateMediatekOptions(options));

  if (toml_payload == nullptr || toml_payload[0] == '\0') {
    return kLiteRtStatusOk;
  }

  auto status = ::litert::internal::ParseToml(
      toml_payload,
      [&](absl::string_view key, absl::string_view value) -> LiteRtStatus {
        if (key == "neron_sdk_version") {
          LITERT_ASSIGN_OR_RETURN(auto version,
                                  ::litert::internal::ParseTomlInt(value));
          return LrtSetMediatekOptionsNeronSDKVersionType(
              *options,
              static_cast<LiteRtMediatekOptionsNeronSDKVersionType>(version));
        }
        if (key == "gemma_compiler_optimizations") {
          LITERT_ASSIGN_OR_RETURN(auto gemma_opts,
                                  ::litert::internal::ParseTomlBool(value));
          return LrtSetMediatekOptionsGemmaCompilerOptimizations(*options,
                                                                 gemma_opts);
        }
        if (key == "performance_mode") {
          LITERT_ASSIGN_OR_RETURN(auto mode,
                                  ::litert::internal::ParseTomlInt(value));
          return LrtSetMediatekOptionsPerformanceMode(
              *options,
              static_cast<LiteRtMediatekNeuronAdapterPerformanceMode>(mode));
        }
        if (key == "l1_cache_optimizations") {
          LITERT_ASSIGN_OR_RETURN(auto l1,
                                  ::litert::internal::ParseTomlBool(value));
          return LrtSetMediatekOptionsL1CacheOptimizations(*options, l1);
        }
        if (key == "optimization_hint") {
          LITERT_ASSIGN_OR_RETURN(auto hint,
                                  ::litert::internal::ParseTomlInt(value));
          return LrtSetMediatekOptionsOptimizationHint(
              *options,
              static_cast<LiteRtMediatekNeuronAdapterOptimizationHint>(hint));
        }
        if (key == "disable_dla_dir_removal") {
          LITERT_ASSIGN_OR_RETURN(auto disable,
                                  ::litert::internal::ParseTomlBool(value));
          return LrtSetMediatekOptionsDisableDlaDirRemoval(*options, disable);
        }
        if (key == "mediatek_dla_dir") {
          return LrtSetMediatekOptionsMediatekDlaDir(
              *options, std::string(value).c_str());
        }
        if (key == "aot_compilation_options") {
          return LrtSetMediatekOptionsAotCompilationOptions(
              *options, std::string(value).c_str());
        }

        // Ignore unknown keys to allow for forward compatibility.
        return kLiteRtStatusOk;
      });

  if (status != kLiteRtStatusOk) {
    LrtDestroyMediatekOptions(*options);
    *options = nullptr;
  }
  return status;
}

LiteRtStatus LrtGetOpaqueMediatekOptionsData(const LrtMediatekOptions* options,
                                             const char** identifier,
                                             void** payload,
                                             void (**payload_deleter)(void*)) {
  if (options == nullptr || identifier == nullptr || payload == nullptr ||
      payload_deleter == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  // Construct a TOML string from the options.
  std::string toml_str;
  if (options->neron_sdk_version.has_value()) {
    absl::StrAppendFormat(&toml_str, "neron_sdk_version = %d\n",
                          static_cast<int>(*options->neron_sdk_version));
  }
  if (options->gemma_compiler_optimizations.has_value()) {
    absl::StrAppendFormat(
        &toml_str, "gemma_compiler_optimizations = %s\n",
        *options->gemma_compiler_optimizations ? "true" : "false");
  }
  if (options->performance_mode.has_value()) {
    absl::StrAppendFormat(&toml_str, "performance_mode = %d\n",
                          static_cast<int>(*options->performance_mode));
  }
  if (options->l1_cache_optimizations.has_value()) {
    absl::StrAppendFormat(&toml_str, "l1_cache_optimizations = %s\n",
                          *options->l1_cache_optimizations ? "true" : "false");
  }
  if (options->optimization_hint.has_value()) {
    absl::StrAppendFormat(&toml_str, "optimization_hint = %d\n",
                          static_cast<int>(*options->optimization_hint));
  }
  if (options->disable_dla_dir_removal.has_value()) {
    absl::StrAppendFormat(&toml_str, "disable_dla_dir_removal = %s\n",
                          *options->disable_dla_dir_removal ? "true" : "false");
  }
  if (!options->mediatek_dla_dir.empty()) {
    absl::StrAppendFormat(&toml_str, "mediatek_dla_dir = \"%s\"\n",
                          options->mediatek_dla_dir);
  }
  if (!options->aot_compilation_options.empty()) {
    absl::StrAppendFormat(&toml_str, "aot_compilation_options = \"%s\"\n",
                          options->aot_compilation_options);
  }

  *identifier = "mediatek";
  litert::internal::MakeCStringPayload(toml_str, payload, payload_deleter);
  return kLiteRtStatusOk;
}

// COMPILATION OPTIONS /////////////////////////////////////////////////////////
// sdk_version_type ----------------------------------------------------------
LiteRtStatus LrtSetMediatekOptionsNeronSDKVersionType(
    LrtMediatekOptions* options,
    LiteRtMediatekOptionsNeronSDKVersionType sdk_version_type) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->neron_sdk_version = sdk_version_type;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetMediatekOptionsNeronSDKVersionType(
    const LrtMediatekOptions* options,
    LiteRtMediatekOptionsNeronSDKVersionType* sdk_version_type) {
  if (options == nullptr || sdk_version_type == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *sdk_version_type = options->neron_sdk_version.value_or(
      kLiteRtMediatekOptionsNeronSDKVersionTypeVersion8);
  return kLiteRtStatusOk;
}

// gemma_compiler_optimizations ---------------------------------------------
LiteRtStatus LrtSetMediatekOptionsGemmaCompilerOptimizations(
    LrtMediatekOptions* options, bool gemma_compiler_optimizations) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->gemma_compiler_optimizations = gemma_compiler_optimizations;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetMediatekOptionsGemmaCompilerOptimizations(
    const LrtMediatekOptions* options, bool* gemma_compiler_optimizations) {
  if (gemma_compiler_optimizations == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *gemma_compiler_optimizations =
      options->gemma_compiler_optimizations.value_or(false);
  return kLiteRtStatusOk;
}

// neuron_adapter_peformance_mode --------------------------------------------
LiteRtStatus LrtSetMediatekOptionsPerformanceMode(
    LrtMediatekOptions* options,
    LiteRtMediatekNeuronAdapterPerformanceMode performance_mode) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->performance_mode = performance_mode;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetMediatekOptionsPerformanceMode(
    const LrtMediatekOptions* options,
    LiteRtMediatekNeuronAdapterPerformanceMode* performance_mode) {
  if (options == nullptr || performance_mode == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *performance_mode = options->performance_mode.value_or(
      kLiteRtMediatekNeuronAdapterPerformanceModeNeuronPreferSustainedSpeed);
  return kLiteRtStatusOk;
}

// l1_cache_optimizations ----------------------------------------------------
LiteRtStatus LrtSetMediatekOptionsL1CacheOptimizations(
    LrtMediatekOptions* options, bool l1_cache_optimizations) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->l1_cache_optimizations = l1_cache_optimizations;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetMediatekOptionsL1CacheOptimizations(
    const LrtMediatekOptions* options, bool* l1_cache_optimizations) {
  if (l1_cache_optimizations == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *l1_cache_optimizations = options->l1_cache_optimizations.value_or(false);
  return kLiteRtStatusOk;
}

// neuron_optimization_hints -------------------------------------------------
LiteRtStatus LrtSetMediatekOptionsOptimizationHint(
    LrtMediatekOptions* options,
    LiteRtMediatekNeuronAdapterOptimizationHint optimization_hint) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->optimization_hint = optimization_hint;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetMediatekOptionsOptimizationHint(
    const LrtMediatekOptions* options,
    LiteRtMediatekNeuronAdapterOptimizationHint* optimization_hint) {
  if (options == nullptr || optimization_hint == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *optimization_hint = options->optimization_hint.value_or(
      kLiteRtMediatekNeuronAdapterOptimizationHintNormal);
  return kLiteRtStatusOk;
}

// disable_dla_dir_removal ---------------------------------------------------
LiteRtStatus LrtSetMediatekOptionsDisableDlaDirRemoval(
    LrtMediatekOptions* options, bool disable_dla_dir_removal) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->disable_dla_dir_removal = disable_dla_dir_removal;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetMediatekOptionsDisableDlaDirRemoval(
    const LrtMediatekOptions* options, bool* disable_dla_dir_removal) {
  if (disable_dla_dir_removal == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *disable_dla_dir_removal = options->disable_dla_dir_removal.value_or(false);
  return kLiteRtStatusOk;
}

// mediatek_dla_dir -------------------------------------------------
LiteRtStatus LrtSetMediatekOptionsMediatekDlaDir(LrtMediatekOptions* options,
                                                 const char* mediatek_dla_dir) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->mediatek_dla_dir = mediatek_dla_dir;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetMediatekOptionsMediatekDlaDir(
    const LrtMediatekOptions* options, const char** mediatek_dla_dir) {
  if (options == nullptr || mediatek_dla_dir == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *mediatek_dla_dir = options->mediatek_dla_dir.c_str();

  return kLiteRtStatusOk;
}

// AoT compilation options --------------------------------------------
LiteRtStatus LrtSetMediatekOptionsAotCompilationOptions(
    LrtMediatekOptions* options, const char* aot_compilation_options) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->aot_compilation_options = aot_compilation_options;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetMediatekOptionsAotCompilationOptions(
    const LrtMediatekOptions* options, const char** aot_compilation_options) {
  if (options == nullptr || aot_compilation_options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *aot_compilation_options = options->aot_compilation_options.c_str();
  return kLiteRtStatusOk;
}


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_mediatek_options.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.
#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_MEDIATEK_OPTIONS_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_MEDIATEK_OPTIONS_H_

#include "litert/c/litert_common.h"

#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

typedef struct LrtMediatekOptions LrtMediatekOptions;

// Creates a mediatek options object.
// The caller is responsible for freeing the returned options using
// `LrtDestroyMediatekOptions`.
LiteRtStatus LrtCreateMediatekOptions(LrtMediatekOptions** options);

// Creates a mediatek options object from a TOML payload.
LiteRtStatus LrtCreateMediatekOptionsFromToml(const char* toml_payload,
                                              LrtMediatekOptions** options);

// Destroys a mediatek options object.
void LrtDestroyMediatekOptions(LrtMediatekOptions* options);

// Serializes mediatek options and returns the components needed to create
// opaque options. The caller is responsible for passing these to
// `LiteRtCreateOpaqueOptions` and freeing the returned payload using
// `payload_deleter`.
LiteRtStatus LrtGetOpaqueMediatekOptionsData(const LrtMediatekOptions* options,
                                             const char** identifier,
                                             void** payload,
                                             void (**payload_deleter)(void*));

// COMPILATION OPTIONS /////////////////////////////////////////////////////////

// sdk_version_type ----------------------------------------------------------
typedef enum LiteRtMediatekOptionsNeronSDKVersionType {
  kLiteRtMediatekOptionsNeronSDKVersionTypeVersion7 = 0,
  kLiteRtMediatekOptionsNeronSDKVersionTypeVersion8 = 1,
  kLiteRtMediatekOptionsNeronSDKVersionTypeVersion9 = 2,
} LiteRtMediatekOptionsNeronSDKVersion;

LiteRtStatus LrtSetMediatekOptionsNeronSDKVersionType(
    LrtMediatekOptions* options,
    enum LiteRtMediatekOptionsNeronSDKVersionType sdk_version_type);

LiteRtStatus LrtGetMediatekOptionsNeronSDKVersionType(
    const LrtMediatekOptions* options,
    enum LiteRtMediatekOptionsNeronSDKVersionType* sdk_version_type);

// gemma_compiler_optimizations ----------------------------------------------
LiteRtStatus LrtSetMediatekOptionsGemmaCompilerOptimizations(
    LrtMediatekOptions* options, bool gemma_compiler_optimizations);

LiteRtStatus LrtGetMediatekOptionsGemmaCompilerOptimizations(
    const LrtMediatekOptions* options, bool* gemma_compiler_optimizations);

// neuron_adapter_peformance_mode --------------------------------------------

// Configures MTK devices to optimize for performance or power efficiency.
// See NeuronAdapterPreferenceCode in mtk_sdk. By default, it
// will use  Sustained Speed answer.

typedef enum LiteRtMediatekNeuronAdapterPerformanceMode {
  /* Prefer executing in a way that minimizes battery drain. */
  kLiteRtMediatekNeuronAdapterPerformanceModeNeuronPreferLowPower = 0,
  /* Prefer executing as fast as possible. (more power consumption)*/
  kLiteRtMediatekNeuronAdapterPerformanceModeNeuronPreferFastSingleAnswer = 1,
  /* Prefer maximizing the throughput of successive frames */
  kLiteRtMediatekNeuronAdapterPerformanceModeNeuronPreferSustainedSpeed = 2,
  /* Prefer executing with turbo boost. (most power consumption) */
  kLiteRtMediatekNeuronAdapterPerformanceModeNeuronPreferTurboBoost = 3,
} LiteRtMediatekNeuronAdapterPerformanceMode;

LiteRtStatus LrtSetMediatekOptionsPerformanceMode(
    LrtMediatekOptions* options,
    LiteRtMediatekNeuronAdapterPerformanceMode performance_mode);

LiteRtStatus LrtGetMediatekOptionsPerformanceMode(
    const LrtMediatekOptions* options,
    LiteRtMediatekNeuronAdapterPerformanceMode* performance_mode);

// l1_cache_optimizations ----------------------------------------------------
LiteRtStatus LrtSetMediatekOptionsL1CacheOptimizations(
    LrtMediatekOptions* options, bool l1_cache_optimizations);

LiteRtStatus LrtGetMediatekOptionsL1CacheOptimizations(
    const LrtMediatekOptions* options, bool* l1_cache_optimizations);

// neuron_optimization_hints -------------------------------------------------

// Configures MTK devices with optimization hints..
// By default, it will use NEURON_OPTIMIZATION_NORMAL.

typedef enum LiteRtMediatekNeuronAdapterOptimizationHint {
  /* Normal optimization. Default Value */
  kLiteRtMediatekNeuronAdapterOptimizationHintNormal = 0,
  /* Reduce latency by utilizing as many APU cores as possible.*/
  kLiteRtMediatekNeuronAdapterOptimizationHintLowLatency = 1 << 0,
  /* Reducing DRAM access as more as possible.*/
  kLiteRtMediatekNeuronAdapterOptimizationHintDeepFusion = 1 << 1,
  /*Reduce latency by using as many APU cores as possible in batch-dimension.
   * (For models with batch > 1)*/
  kLiteRtMediatekNeuronAdapterOptimizationHintBatchProcessing = 1 << 2,
} LiteRtMediatekNeuronAdapterOptimizationHint;

LiteRtStatus LrtSetMediatekOptionsOptimizationHint(
    LrtMediatekOptions* options,
    LiteRtMediatekNeuronAdapterOptimizationHint optimization_hint);

LiteRtStatus LrtGetMediatekOptionsOptimizationHint(
    const LrtMediatekOptions* options,
    LiteRtMediatekNeuronAdapterOptimizationHint* optimization_hint);

// disable_dla_dir_removal ---------------------------------------------------
LiteRtStatus LrtSetMediatekOptionsDisableDlaDirRemoval(
    LrtMediatekOptions* options, bool disable_dla_dir_removal);

LiteRtStatus LrtGetMediatekOptionsDisableDlaDirRemoval(
    const LrtMediatekOptions* options, bool* disable_dla_dir_removal);

// mediatek_dla_dir ----------------------------------------------------------

LiteRtStatus LrtSetMediatekOptionsMediatekDlaDir(LrtMediatekOptions* options,
                                                 const char* mediatek_dla_dir);

LiteRtStatus LrtGetMediatekOptionsMediatekDlaDir(
    const LrtMediatekOptions* options, const char** mediatek_dla_dir);

// AoT compilation options --------------------------------------------
LiteRtStatus LrtSetMediatekOptionsAotCompilationOptions(
    LrtMediatekOptions* options, const char* aot_compilation_options);

LiteRtStatus LrtGetMediatekOptionsAotCompilationOptions(
    const LrtMediatekOptions* options, const char** aot_compilation_options);

#ifdef __cplusplus

}  // extern "C"

#endif  // __cplusplus
#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_MEDIATEK_OPTIONS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_qualcomm_options.cc <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.
// Copyright (c) Qualcomm Innovation Center, Inc. All Rights Reserved.
// SPDX-License-Identifier: Apache-2.0

#include "litert/c/options/litert_qualcomm_options.h"

#include <cstddef>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <optional>
#include <sstream>
#include <string>
#include <utility>
#include <vector>

#include "absl/strings/string_view.h"  // from @com_google_absl
#include "litert/c/internal/litert_options_helper.h"
#include "litert/c/litert_common.h"
#include "litert/cc/litert_common.h"
#include "litert/core/litert_toml_parser.h"

using litert::internal::ParseToml;

namespace {

struct CustomOpPackage {
  std::string name = "";
  std::string interface_provider = "";
  std::string compile_package_path = "";
  std::string dispatch_package_path = "";
  std::string target = "";
};

LiteRtStatus ParseCustomOpPackageValue(absl::string_view value,
                                       CustomOpPackage& package) {
  size_t start = 0;
  while (start <= value.size()) {
    const size_t end = value.find(';', start);
    const size_t token_end =
        (end == absl::string_view::npos) ? value.size() : end;
    absl::string_view token = value.substr(start, token_end - start);
    start = token_end + 1;

    if (token.empty()) {
      continue;
    }

    const size_t colon_pos = token.find(':');
    if (colon_pos == absl::string_view::npos) {
      return kLiteRtStatusErrorInvalidArgument;
    }

    const absl::string_view key = token.substr(0, colon_pos);
    const absl::string_view val = token.substr(colon_pos + 1);

    if (key == "name") {
      package.name = val;
    } else if (key == "interface_provider") {
      package.interface_provider = val;
    } else if (key == "compile_package_path") {
      package.compile_package_path = val;
    } else if (key == "dispatch_package_path") {
      package.dispatch_package_path = val;
    } else if (key == "target") {
      package.target = val;
    } else {
      return kLiteRtStatusErrorInvalidArgument;
    }
  }

  return kLiteRtStatusOk;
}

}  // namespace

struct LrtQualcommOptionsT {
  std::optional<LrtQualcommOptionsLogLevel> log_level;
  std::optional<LrtQualcommOptionsProfiling> profiling;
  std::optional<bool> use_htp_preference;
  std::optional<bool> use_qint16_as_quint16;
  std::optional<bool> use_int64_bias_as_int32;
  std::optional<LrtQualcommOptionsBackend> qnn_backend;
  std::optional<bool> enable_weight_sharing;
  std::optional<bool> enable_just_in_time;
  std::optional<bool> use_conv_hmx;
  std::optional<bool> use_fold_relu;
  std::optional<std::int32_t> htp_p_point;
  std::optional<LrtQualcommOptionsHtpPerformanceMode> htp_performance_mode;
  std::optional<LrtQualcommOptionsDspPerformanceMode> dsp_performance_mode;
  std::optional<std::vector<std::int32_t>> dump_tensor_ids;
  std::optional<std::string> ir_json_dir;
  std::optional<std::string> dlc_dir;
  std::optional<std::uint32_t> vtcm_size;
  std::optional<std::uint32_t> num_hvx_threads;
  std::optional<LrtQualcommOptionsOptimizationLevel> optimization_level;
  std::optional<LrtQualcommOptionsGraphPriority> graph_priority;
  std::optional<std::string> saver_output_dir;
  std::optional<LrtQualcommOptionsGraphIOTensorMemType>
      graph_io_tensor_mem_type;
  std::optional<std::string> schematic_dir;
  std::optional<CustomOpPackage> custom_op_package;
};

LiteRtStatus LrtCreateQualcommOptionsFromToml(const char* toml_payload,
                                              LrtQualcommOptions* options) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  LrtQualcommOptions parsed_options = nullptr;
  if (LrtCreateQualcommOptions(&parsed_options) != kLiteRtStatusOk)
    return kLiteRtStatusErrorRuntimeFailure;

  auto status = ParseToml(
      toml_payload,
      [&parsed_options](absl::string_view key,
                        absl::string_view value) -> LiteRtStatus {
        LiteRtStatus status = kLiteRtStatusOk;
        if (key == "log_level") {
          auto v = litert::internal::ParseTomlInt(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetLogLevel(
              parsed_options, static_cast<LrtQualcommOptionsLogLevel>(*v));
        } else if (key == "profiling") {
          auto v = litert::internal::ParseTomlInt(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetProfiling(
              parsed_options, static_cast<LrtQualcommOptionsProfiling>(*v));
        } else if (key == "use_htp_preference") {
          auto v = litert::internal::ParseTomlBool(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetUseHtpPreference(parsed_options, *v);
        } else if (key == "use_qint16_as_quint16") {
          auto v = litert::internal::ParseTomlBool(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetUseQint16AsQuint16(parsed_options, *v);
        } else if (key == "use_int64_bias_as_int32") {
          auto v = litert::internal::ParseTomlBool(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetUseInt64BiasAsInt32(parsed_options, *v);
        } else if (key == "qnn_backend") {
          auto v = litert::internal::ParseTomlInt(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetBackend(
              parsed_options, static_cast<LrtQualcommOptionsBackend>(*v));
        } else if (key == "enable_weight_sharing") {
          auto v = litert::internal::ParseTomlBool(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetEnableWeightSharing(parsed_options, *v);
        } else if (key == "enable_just_in_time") {
          auto v = litert::internal::ParseTomlBool(value);
          if (!v) return v.Error().Status();
          LrtQualcommOptionsSetEnableJustInTime(parsed_options, *v);
        } else if (key == "use_conv_hmx") {
          auto v = litert::internal::ParseTomlBool(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetUseConvHMX(parsed_options, *v);
        } else if (key == "use_fold_relu") {
          auto v = litert::internal::ParseTomlBool(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetUseFoldReLU(parsed_options, *v);
        } else if (key == "htp_p_point") {
          auto v = litert::internal::ParseTomlInt(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetHtpPPoint(parsed_options, *v);
        } else if (key == "htp_performance_mode") {
          auto v = litert::internal::ParseTomlInt(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetHtpPerformanceMode(
              parsed_options,
              static_cast<LrtQualcommOptionsHtpPerformanceMode>(*v));
        } else if (key == "dsp_performance_mode") {
          auto v = litert::internal::ParseTomlInt(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetDspPerformanceMode(
              parsed_options,
              static_cast<LrtQualcommOptionsDspPerformanceMode>(*v));
        } else if (key == "dump_tensor_ids") {
          auto parts = litert::internal::ParseTomlStringArray(value);
          if (!parts) return litert::ToLiteRtStatus(parts.Error().StatusCC());
          std::vector<int32_t> ids;
          for (auto& part : parts.Value()) {
            auto v = litert::internal::ParseTomlInt(part);
            if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
            ids.push_back(*v);
          }
          status = LrtQualcommOptionsSetDumpTensorIds(parsed_options,
                                                      ids.data(), ids.size());
        } else if (key == "ir_json_dir") {
          status = LrtQualcommOptionsSetIrJsonDir(parsed_options,
                                                  std::string(value).c_str());
        } else if (key == "dlc_dir") {
          status = LrtQualcommOptionsSetDlcDir(parsed_options,
                                               std::string(value).c_str());
        } else if (key == "vtcm_size") {
          auto v = litert::internal::ParseTomlInt(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetVtcmSize(parsed_options,
                                                 static_cast<uint32_t>(*v));
        } else if (key == "num_hvx_threads") {
          auto v = litert::internal::ParseTomlInt(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetNumHvxThreads(
              parsed_options, static_cast<uint32_t>(*v));
        } else if (key == "optimization_level") {
          auto v = litert::internal::ParseTomlInt(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetOptimizationLevel(
              parsed_options,
              static_cast<LrtQualcommOptionsOptimizationLevel>(*v));
        } else if (key == "graph_priority") {
          auto v = litert::internal::ParseTomlInt(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetGraphPriority(
              parsed_options, static_cast<LrtQualcommOptionsGraphPriority>(*v));
        } else if (key == "saver_output_dir") {
          status = LrtQualcommOptionsSetSaverOutputDir(
              parsed_options, std::string(value).c_str());
        } else if (key == "schematic_dir") {
          status = LrtQualcommOptionsSetSchematicDir(
              parsed_options, std::string(value).c_str());
        } else if (key == "graph_io_tensor_mem_type") {
          auto v = litert::internal::ParseTomlInt(value);
          if (!v) return litert::ToLiteRtStatus(v.Error().StatusCC());
          status = LrtQualcommOptionsSetGraphIOTensorMemType(
              parsed_options,
              static_cast<LrtQualcommOptionsGraphIOTensorMemType>(*v));
        } else if (key == "custom_op_package") {
          CustomOpPackage package;
          status = ParseCustomOpPackageValue(value, package);
          if (status == kLiteRtStatusOk) {
            parsed_options->custom_op_package = package;
          }
        }

        return status;
      });

  if (status != kLiteRtStatusOk) {
    LrtDestroyQualcommOptions(parsed_options);
    return status;
  }

  *options = parsed_options;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtCreateQualcommOptions(LrtQualcommOptions* options) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *options = new LrtQualcommOptionsT;
  return kLiteRtStatusOk;
}

void LrtDestroyQualcommOptions(LrtQualcommOptions options) { delete options; }

LiteRtStatus LrtGetOpaqueQualcommOptionsData(LrtQualcommOptions options,
                                             const char** identifier,
                                             void** payload,
                                             void (**payload_deleter)(void*)) {
  if (options == nullptr || identifier == nullptr || payload == nullptr ||
      payload_deleter == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  std::ostringstream toml;
  if (options->log_level.has_value()) {
    toml << "log_level = " << static_cast<int>(*options->log_level) << "\n";
  }
  if (options->profiling.has_value()) {
    toml << "profiling = " << static_cast<int>(*options->profiling) << "\n";
  }
  if (options->use_htp_preference.has_value()) {
    toml << "use_htp_preference = "
         << (*options->use_htp_preference ? "true" : "false") << "\n";
  }
  if (options->use_qint16_as_quint16.has_value()) {
    toml << "use_qint16_as_quint16 = "
         << (*options->use_qint16_as_quint16 ? "true" : "false") << "\n";
  }
  if (options->use_int64_bias_as_int32.has_value()) {
    toml << "use_int64_bias_as_int32 = "
         << (*options->use_int64_bias_as_int32 ? "true" : "false") << "\n";
  }
  if (options->qnn_backend.has_value()) {
    toml << "qnn_backend = " << static_cast<int>(*options->qnn_backend) << "\n";
  }
  if (options->enable_weight_sharing.has_value()) {
    toml << "enable_weight_sharing = "
         << (*options->enable_weight_sharing ? "true" : "false") << "\n";
  }
  if (options->enable_just_in_time.has_value()) {
    toml << "enable_just_in_time = "
         << (*options->enable_just_in_time ? "true" : "false") << "\n";
  }
  if (options->use_conv_hmx.has_value()) {
    toml << "use_conv_hmx = " << (*options->use_conv_hmx ? "true" : "false")
         << "\n";
  }
  if (options->use_fold_relu.has_value()) {
    toml << "use_fold_relu = " << (*options->use_fold_relu ? "true" : "false")
         << "\n";
  }
  if (options->htp_p_point.has_value()) {
    toml << "htp_p_point = " << *options->htp_p_point << "\n";
  }
  if (options->htp_performance_mode.has_value()) {
    toml << "htp_performance_mode = "
         << static_cast<int>(*options->htp_performance_mode) << "\n";
  }
  if (options->dsp_performance_mode.has_value()) {
    toml << "dsp_performance_mode = "
         << static_cast<int>(*options->dsp_performance_mode) << "\n";
  }
  if (options->dump_tensor_ids.has_value()) {
    toml << "dump_tensor_ids = [";
    for (size_t i = 0; i < options->dump_tensor_ids->size(); ++i) {
      if (i > 0) toml << ", ";
      toml << "\"" << (*options->dump_tensor_ids)[i] << "\"";
    }
    toml << "]\n";
  }
  if (options->ir_json_dir.has_value()) {
    toml << "ir_json_dir = \"" << *options->ir_json_dir << "\"\n";
  }
  if (options->dlc_dir.has_value()) {
    toml << "dlc_dir = \"" << *options->dlc_dir << "\"\n";
  }
  if (options->vtcm_size.has_value()) {
    toml << "vtcm_size = " << *options->vtcm_size << "\n";
  }
  if (options->num_hvx_threads.has_value()) {
    toml << "num_hvx_threads = " << *options->num_hvx_threads << "\n";
  }
  if (options->optimization_level.has_value()) {
    toml << "optimization_level = "
         << static_cast<int>(*options->optimization_level) << "\n";
  }
  if (options->graph_priority.has_value()) {
    toml << "graph_priority = " << static_cast<int>(*options->graph_priority)
         << "\n";
  }
  if (options->saver_output_dir.has_value()) {
    toml << "saver_output_dir = \"" << *options->saver_output_dir << "\"\n";
  }
  if (options->schematic_dir.has_value()) {
    toml << "schematic_dir = \"" << *options->schematic_dir << "\"\n";
  }
  if (options->graph_io_tensor_mem_type.has_value()) {
    toml << "graph_io_tensor_mem_type = "
         << static_cast<int>(*options->graph_io_tensor_mem_type) << "\n";
  }
  if (options->custom_op_package.has_value()) {
    const auto& package = *options->custom_op_package;
    toml << "custom_op_package = \""
         << "name:" << package.name << ";"
         << "interface_provider:" << package.interface_provider << ";"
         << "compile_package_path:" << package.compile_package_path << ";"
         << "dispatch_package_path:" << package.dispatch_package_path << ";"
         << "target:" << package.target << ";"
         << "\"\n";
  }

  *identifier = LrtQualcommOptionsGetIdentifier();
  std::string toml_str = toml.str();
  litert::internal::MakeCStringPayload(toml_str, payload, payload_deleter);

  return kLiteRtStatusOk;
}

const char* LrtQualcommOptionsGetIdentifier() { return "qualcomm"; }

// GLOBAL OPTIONS //////////////////////////////////////////////////////////////

// log_level -------------------------------------------------------------------

LiteRtStatus LrtQualcommOptionsSetLogLevel(
    LrtQualcommOptions options, LrtQualcommOptionsLogLevel log_level) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->log_level = log_level;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetLogLevel(
    LrtQualcommOptions options, LrtQualcommOptionsLogLevel* log_level) {
  if (log_level == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *log_level = options->log_level.value_or(kLiteRtQualcommLogLevelInfo);

  return kLiteRtStatusOk;
}

// Profiling -------------------------------------------------------------------

LiteRtStatus LrtQualcommOptionsSetProfiling(
    LrtQualcommOptions options, LrtQualcommOptionsProfiling profiling) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->profiling = profiling;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetProfiling(
    LrtQualcommOptions options, LrtQualcommOptionsProfiling* profiling) {
  if (options == nullptr || profiling == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *profiling = options->profiling.value_or(kLiteRtQualcommProfilingOff);

  return kLiteRtStatusOk;
}

// Saver -------------------------------------------------------------------
LiteRtStatus LrtQualcommOptionsSetSaverOutputDir(LrtQualcommOptions options,
                                                 const char* saver_output_dir) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->saver_output_dir = saver_output_dir;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetSaverOutputDir(
    LrtQualcommOptions options, const char** saver_output_dir) {
  if (options == nullptr || saver_output_dir == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *saver_output_dir = options->saver_output_dir.has_value()
                          ? options->saver_output_dir->c_str()
                          : "";

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetSchematicDir(LrtQualcommOptions options,
                                               const char* schematic_dir) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->schematic_dir = schematic_dir;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetSchematicDir(LrtQualcommOptions options,
                                               const char** schematic_dir) {
  if (options == nullptr || schematic_dir == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *schematic_dir =
      options->schematic_dir.has_value() ? options->schematic_dir->c_str() : "";

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetCustomOpPackage(
    LrtQualcommOptions options, const char* name,
    const char* interface_provider, const char* compile_package_path,
    const char* dispatch_package_path, const char* target) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  CustomOpPackage package;
  package.name = name;
  package.interface_provider = interface_provider;
  package.compile_package_path = compile_package_path;
  package.dispatch_package_path = dispatch_package_path;
  package.target = target;

  options->custom_op_package = std::move(package);

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetCustomOpPackage(
    LrtQualcommOptions options, const char** name,
    const char** interface_provider, const char** compile_package_path,
    const char** dispatch_package_path, const char** target) {
  if (options == nullptr || name == nullptr || interface_provider == nullptr ||
      compile_package_path == nullptr || dispatch_package_path == nullptr ||
      target == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  if (!options->custom_op_package.has_value()) {
    *name = "";
    *interface_provider = "";
    *compile_package_path = "";
    *dispatch_package_path = "";
    *target = "";
    return kLiteRtStatusOk;
  }

  const auto& package = *options->custom_op_package;
  *name = package.name.c_str();
  *interface_provider = package.interface_provider.c_str();
  *compile_package_path = package.compile_package_path.c_str();
  *dispatch_package_path = package.dispatch_package_path.c_str();
  *target = package.target.c_str();
  return kLiteRtStatusOk;
}

// COMPILATION OPTIONS /////////////////////////////////////////////////////////

LiteRtStatus LrtQualcommOptionsSetUseHtpPreference(LrtQualcommOptions options,
                                                   bool use_htp_preference) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  // This option is deprecated and no-op.
  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetUseHtpPreference(LrtQualcommOptions options,
                                                   bool* use_htp_preference) {
  if (use_htp_preference == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *use_htp_preference = options->use_htp_preference.value_or(false);

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetUseQint16AsQuint16(
    LrtQualcommOptions options, bool use_qint16_as_quint16) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  // This option is deprecated and no-op.
  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetUseQint16AsQuint16(
    LrtQualcommOptions options, bool* use_qint16_as_quint16) {
  if (use_qint16_as_quint16 == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *use_qint16_as_quint16 = options->use_qint16_as_quint16.value_or(false);

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetUseInt64BiasAsInt32(
    LrtQualcommOptions options, bool use_int64_bias_as_int32) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->use_int64_bias_as_int32 = use_int64_bias_as_int32;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetUseInt64BiasAsInt32(
    LrtQualcommOptions options, bool* use_int64_bias_as_int32) {
  if (use_int64_bias_as_int32 == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *use_int64_bias_as_int32 = options->use_int64_bias_as_int32.value_or(true);

  return kLiteRtStatusOk;
}

// enable_weight_sharing -------------------------------------------------------

LiteRtStatus LrtQualcommOptionsSetEnableWeightSharing(
    LrtQualcommOptions options, bool enable_weight_sharing) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->enable_weight_sharing = enable_weight_sharing;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetEnableWeightSharing(
    LrtQualcommOptions options, bool* enable_weight_sharing) {
  if (enable_weight_sharing == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *enable_weight_sharing = options->enable_weight_sharing.value_or(false);

  return kLiteRtStatusOk;
}

// enable_just_in_time
// -------------------------------------------------------------

LiteRtStatus LrtQualcommOptionsSetEnableJustInTime(LrtQualcommOptions options,
                                                   bool enable_just_in_time) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->enable_just_in_time = enable_just_in_time;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetEnableJustInTime(LrtQualcommOptions options,
                                                   bool* enable_just_in_time) {
  if (enable_just_in_time == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *enable_just_in_time = options->enable_just_in_time.value_or(false);

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetDumpTensorIds(LrtQualcommOptions options,
                                                const std::int32_t* ids,
                                                size_t number_of_ids) {
  if (options == nullptr || ids == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->dump_tensor_ids =
      std::vector<std::int32_t>(ids, ids + number_of_ids);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetDumpTensorIds(LrtQualcommOptions options,
                                                const std::int32_t** ids,
                                                size_t* number_of_ids) {
  if (ids == nullptr || number_of_ids == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (!options->dump_tensor_ids.has_value()) {
    *ids = nullptr;
    *number_of_ids = 0;
  } else {
    *ids = options->dump_tensor_ids->data();
    *number_of_ids = options->dump_tensor_ids->size();
  }
  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetUseConvHMX(LrtQualcommOptions options,
                                             bool use_conv_hmx) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->use_conv_hmx = use_conv_hmx;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetUseConvHMX(LrtQualcommOptions options,
                                             bool* use_conv_hmx) {
  if (use_conv_hmx == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *use_conv_hmx = options->use_conv_hmx.value_or(true);

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetUseFoldReLU(LrtQualcommOptions options,
                                              bool use_fold_relu) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->use_fold_relu = use_fold_relu;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetUseFoldReLU(LrtQualcommOptions options,
                                              bool* use_fold_relu) {
  if (use_fold_relu == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *use_fold_relu = options->use_fold_relu.value_or(true);

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetGraphIOTensorMemType(
    LrtQualcommOptions options,
    LrtQualcommOptionsGraphIOTensorMemType graph_io_tensor_mem_type) {
  if (options == nullptr ||
      graph_io_tensor_mem_type > kLiteRtQualcommGraphIOTensorMemTypeMemHandle ||
      graph_io_tensor_mem_type < kLiteRtQualcommGraphIOTensorMemTypeRaw) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->graph_io_tensor_mem_type = graph_io_tensor_mem_type;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetGraphIOTensorMemType(
    LrtQualcommOptions options,
    LrtQualcommOptionsGraphIOTensorMemType* graph_io_tensor_mem_type) {
  if (options == nullptr || graph_io_tensor_mem_type == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *graph_io_tensor_mem_type = options->graph_io_tensor_mem_type.value_or(
      kLiteRtQualcommGraphIOTensorMemTypeMemHandle);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetHtpPPoint(LrtQualcommOptions options,
                                            std::int32_t htp_p_point) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->htp_p_point = htp_p_point;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetHtpPPoint(LrtQualcommOptions options,
                                            std::int32_t* htp_p_point) {
  if (htp_p_point == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *htp_p_point = options->htp_p_point.value_or(0);

  return kLiteRtStatusOk;
}

// DISPATCH OPTIONS ////////////////////////////////////////////////////////////

LiteRtStatus LrtQualcommOptionsSetHtpPerformanceMode(
    LrtQualcommOptions options,
    LrtQualcommOptionsHtpPerformanceMode htp_performance_mode) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->htp_performance_mode = htp_performance_mode;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetHtpPerformanceMode(
    LrtQualcommOptions options,
    LrtQualcommOptionsHtpPerformanceMode* htp_performance_mode) {
  if (options == nullptr || htp_performance_mode == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *htp_performance_mode = options->htp_performance_mode.value_or(
      kLiteRtQualcommHtpPerformanceModeDefault);

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetDspPerformanceMode(
    LrtQualcommOptions options,
    LrtQualcommOptionsDspPerformanceMode dsp_performance_mode) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->dsp_performance_mode = dsp_performance_mode;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetDspPerformanceMode(
    LrtQualcommOptions options,
    LrtQualcommOptionsDspPerformanceMode* dsp_performance_mode) {
  if (options == nullptr || dsp_performance_mode == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *dsp_performance_mode = options->dsp_performance_mode.value_or(
      kLiteRtQualcommDspPerformanceModeDefault);

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetIrJsonDir(LrtQualcommOptions options,
                                            const char* ir_json_dir) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->ir_json_dir = ir_json_dir;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetIrJsonDir(LrtQualcommOptions options,
                                            const char** ir_json_dir) {
  if (options == nullptr || ir_json_dir == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *ir_json_dir =
      options->ir_json_dir.has_value() ? options->ir_json_dir->c_str() : "";

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetDlcDir(LrtQualcommOptions options,
                                         const char* dlc_dir) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->dlc_dir = dlc_dir;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetDlcDir(LrtQualcommOptions options,
                                         const char** dlc_dir) {
  if (options == nullptr || dlc_dir == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *dlc_dir = options->dlc_dir.has_value() ? options->dlc_dir->c_str() : "";

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetVtcmSize(LrtQualcommOptions options,
                                           std::uint32_t vtcm_size) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->vtcm_size = vtcm_size;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetVtcmSize(LrtQualcommOptions options,
                                           std::uint32_t* vtcm_size) {
  if (options == nullptr || vtcm_size == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *vtcm_size = options->vtcm_size.value_or(0);

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetNumHvxThreads(LrtQualcommOptions options,
                                                std::uint32_t num_hvx_threads) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->num_hvx_threads = num_hvx_threads;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetNumHvxThreads(
    LrtQualcommOptions options, std::uint32_t* num_hvx_threads) {
  if (options == nullptr || num_hvx_threads == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *num_hvx_threads = options->num_hvx_threads.value_or(0);

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetOptimizationLevel(
    LrtQualcommOptions options,
    LrtQualcommOptionsOptimizationLevel optimization_level) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->optimization_level = optimization_level;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetOptimizationLevel(
    LrtQualcommOptions options,
    LrtQualcommOptionsOptimizationLevel* optimization_level) {
  if (options == nullptr || optimization_level == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *optimization_level =
      options->optimization_level.value_or(kHtpOptimizeForInferenceO3);

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetGraphPriority(
    LrtQualcommOptions options,
    LrtQualcommOptionsGraphPriority graph_priority) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->graph_priority = graph_priority;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetGraphPriority(
    LrtQualcommOptions options,
    LrtQualcommOptionsGraphPriority* graph_priority) {
  if (options == nullptr || graph_priority == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *graph_priority =
      options->graph_priority.value_or(kLiteRTQualcommGraphPriorityDefault);

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsSetBackend(
    LrtQualcommOptions options, LrtQualcommOptionsBackend qnn_backend) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  options->qnn_backend = qnn_backend;

  return kLiteRtStatusOk;
}

LiteRtStatus LrtQualcommOptionsGetBackend(
    LrtQualcommOptions options, LrtQualcommOptionsBackend* qnn_backend) {
  if (qnn_backend == nullptr || options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *qnn_backend = options->qnn_backend.value_or(kLiteRtQualcommBackendHtp);

  return kLiteRtStatusOk;
}


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_qualcomm_options.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.
// Copyright (c) Qualcomm Innovation Center, Inc. All Rights Reserved.
// SPDX-License-Identifier: Apache-2.0

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_QUALCOMM_OPTIONS_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_QUALCOMM_OPTIONS_H_

#include <stddef.h>
#include <stdint.h>

#include "litert/c/litert_common.h"

// User-facing options for Qualcomm. This is not built as part of
// libLiteRt_QualcommXXX.so, and should not include `vendor/` or qnn sdk
// headers.

// C-API for an opaque options type relevant to Qualcomm (both dspatch and
// plugin).
#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

LITERT_DEFINE_HANDLE(LrtQualcommOptions);

// The string identifier that discriminates qualcomm options within
// type erased options.
const char* LrtQualcommOptionsGetIdentifier();

// Create a qualcomm options object.
LiteRtStatus LrtCreateQualcommOptions(LrtQualcommOptions* options);

#ifdef __cplusplus
// Create a qualcomm options object mapped from a TOML payload.
LiteRtStatus LrtCreateQualcommOptionsFromToml(const char* toml_payload,
                                              LrtQualcommOptions* options);
#endif  // __cplusplus

// Destroy a qualcomm options object.
void LrtDestroyQualcommOptions(LrtQualcommOptions options);

LiteRtStatus LrtGetOpaqueQualcommOptionsData(LrtQualcommOptions options,
                                             const char** identifier,
                                             void** payload,
                                             void (**payload_deleter)(void*));

// GENERAL SDK SETTINGS ////////////////////////////////////////////////////////

// log_level

// This determines the logging level of all underlying qualcomm sdk libraries.
// Does not effect litert logging. Defaults to INFO.

typedef enum LrtQualcommOptionsLogLevel {
  kLiteRtQualcommLogOff = 0,
  kLiteRtQualcommLogLevelError = 1,
  kLiteRtQualcommLogLevelWarn = 2,
  kLiteRtQualcommLogLevelInfo = 3,
  kLiteRtQualcommLogLevelVerbose = 4,
  kLiteRtQualcommLogLevelDebug = 5,
} LrtQualcommOptionsLogLevel;

LiteRtStatus LrtQualcommOptionsSetLogLevel(
    LrtQualcommOptions options, LrtQualcommOptionsLogLevel log_level);

LiteRtStatus LrtQualcommOptionsGetLogLevel(
    LrtQualcommOptions options, LrtQualcommOptionsLogLevel* log_level);

// COMPILATION OPTIONS /////////////////////////////////////////////////////////

// use_htp_preference
// @deprecated This option is deprecated and will be no-op.

// This option controls whether to convert a LiteRt operation to QNN operations
// which are preferred by the HTP backend. Defaults to false.

LiteRtStatus LrtQualcommOptionsSetUseHtpPreference(LrtQualcommOptions options,
                                                   bool use_htp_preference);

LiteRtStatus LrtQualcommOptionsGetUseHtpPreference(LrtQualcommOptions options,
                                                   bool* use_htp_preference);

// use_qint16_as_quint16
// @deprecated This option is deprecated and will be no-op.

// This option controls whether to convert a quantized int16 model to a
// quantized uint16 model. Defaults to false.

LiteRtStatus LrtQualcommOptionsSetUseQint16AsQuint16(
    LrtQualcommOptions options, bool use_qint16_as_quint16);

LiteRtStatus LrtQualcommOptionsGetUseQint16AsQuint16(
    LrtQualcommOptions options, bool* use_qint16_as_quint16);

// use_int64_bias_as_int32

// This option controls whether to convert bias tensors of FullyConnected
// and Conv2D Ops from int64 to int32 . Defaults to true.

LiteRtStatus LrtQualcommOptionsSetUseInt64BiasAsInt32(
    LrtQualcommOptions options, bool use_int64_bias_as_int32);

LiteRtStatus LrtQualcommOptionsGetUseInt64BiasAsInt32(
    LrtQualcommOptions options, bool* use_int64_bias_as_int32);

// enable_weight_sharing

// Weight sharing indicates whether different subgraphs may share weight
// tensors. This is only supported on x86 AOT. Defaults to false.
//
// Note: weight sharing is mutually exclusive with HTP DLBC weights (QAIRT
// 2.36+). When both are requested, weight sharing wins and DLBC weights is
// forced off.

LiteRtStatus LrtQualcommOptionsSetEnableWeightSharing(
    LrtQualcommOptions options, bool enable_weight_sharing);

LiteRtStatus LrtQualcommOptionsGetEnableWeightSharing(
    LrtQualcommOptions options, bool* enable_weight_sharing);

// enable_just_in_time

// Just-In-Time allows passing the QNN Context directly from the compiler plugin
// to the dispatcher in-memory, bypassing graph finalization and serialization.
// Defaults to false.

LiteRtStatus LrtQualcommOptionsSetEnableJustInTime(LrtQualcommOptions options,
                                                   bool enable_just_in_time);

LiteRtStatus LrtQualcommOptionsGetEnableJustInTime(LrtQualcommOptions options,
                                                   bool* enable_just_in_time);

LiteRtStatus LrtQualcommOptionsSetDumpTensorIds(LrtQualcommOptions options,
                                                const int32_t* ids,
                                                size_t number_of_ids);

LiteRtStatus LrtQualcommOptionsGetDumpTensorIds(LrtQualcommOptions options,
                                                const int32_t** ids,
                                                size_t* number_of_ids);

// When using short conv hmx, one might have better performance, but convolution
// that have short depth and/or weights that are not symmetric could exhibit
// inaccurate results.

LiteRtStatus LrtQualcommOptionsSetUseConvHMX(LrtQualcommOptions options,
                                             bool use_conv_hmx);

LiteRtStatus LrtQualcommOptionsGetUseConvHMX(LrtQualcommOptions options,
                                             bool* use_conv_hmx);

// When using fold relu, one might have better performance. This optimization is
// correct when quantization ranges for convolution are equal to or are subset
// of the Relu operation.

LiteRtStatus LrtQualcommOptionsSetUseFoldReLU(LrtQualcommOptions options,
                                              bool use_fold_relu);

LiteRtStatus LrtQualcommOptionsGetUseFoldReLU(LrtQualcommOptions options,
                                              bool* use_fold_relu);

// graph_io_tensor_mem_type

// This controls whether graph inputs and outputs use MemHandle or Raw buffers
// during compilation.

typedef enum LrtQualcommOptionsGraphIOTensorMemType {
  kLiteRtQualcommGraphIOTensorMemTypeRaw = 0,
  kLiteRtQualcommGraphIOTensorMemTypeMemHandle,
} LrtQualcommOptionsGraphIOTensorMemType;

LiteRtStatus LrtQualcommOptionsSetGraphIOTensorMemType(
    LrtQualcommOptions options,
    LrtQualcommOptionsGraphIOTensorMemType mem_type);

LiteRtStatus LrtQualcommOptionsGetGraphIOTensorMemType(
    LrtQualcommOptions options,
    LrtQualcommOptionsGraphIOTensorMemType* mem_type);

// P points are experimental (HTP backend with O3 only) and map to predefined
// compiler configurations affecting latency and DRAM bandwidth.

LiteRtStatus LrtQualcommOptionsSetHtpPPoint(LrtQualcommOptions options,
                                            int32_t htp_p_point);

LiteRtStatus LrtQualcommOptionsGetHtpPPoint(LrtQualcommOptions options,
                                            int32_t* htp_p_point);

// DISPATCH OPTIONS ////////////////////////////////////////////////////////////

// htp_performance_mode

// Configures the HTP device to optimize for performance or power efficiency.
// See QnnHtpPerfInfrastructure_SetPowerConfigFn_t in qnn_sdk. By default, it
// will be decided by the backend (unknown).

typedef enum LrtQualcommOptionsHtpPerformanceMode {
  kLiteRtQualcommHtpPerformanceModeDefault = 0,
  kLiteRtQualcommHtpPerformanceModeSustainedHighPerformance = 1,
  kLiteRtQualcommHtpPerformanceModeBurst = 2,
  kLiteRtQualcommHtpPerformanceModeHighPerformance = 3,
  kLiteRtQualcommHtpPerformanceModePowerSaver = 4,
  kLiteRtQualcommHtpPerformanceModeLowPowerSaver = 5,
  kLiteRtQualcommHtpPerformanceModeHighPowerSaver = 6,
  kLiteRtQualcommHtpPerformanceModeLowBalanced = 7,
  kLiteRtQualcommHtpPerformanceModeBalanced = 8,
  kLiteRtQualcommHtpPerformanceModeExtremePowerSaver = 9,
} LrtQualcommOptionsHtpPerformanceMode;

LiteRtStatus LrtQualcommOptionsSetHtpPerformanceMode(
    LrtQualcommOptions options,
    LrtQualcommOptionsHtpPerformanceMode htp_performance_mode);

LiteRtStatus LrtQualcommOptionsGetHtpPerformanceMode(
    LrtQualcommOptions options,
    LrtQualcommOptionsHtpPerformanceMode* htp_performance_mode);

// dsp_performance_mode

typedef enum LrtQualcommOptionsDspPerformanceMode {
  kLiteRtQualcommDspPerformanceModeDefault = 0,
  kLiteRtQualcommDspPerformanceModeSustainedHighPerformance = 1,
  kLiteRtQualcommDspPerformanceModeBurst = 2,
  kLiteRtQualcommDspPerformanceModeHighPerformance = 3,
  kLiteRtQualcommDspPerformanceModePowerSaver = 4,
  kLiteRtQualcommDspPerformanceModeLowPowerSaver = 5,
  kLiteRtQualcommDspPerformanceModeHighPowerSaver = 6,
  kLiteRtQualcommDspPerformanceModeLowBalanced = 7,
  kLiteRtQualcommDspPerformanceModeBalanced = 8,
} LrtQualcommOptionsDspPerformanceMode;

LiteRtStatus LrtQualcommOptionsSetDspPerformanceMode(
    LrtQualcommOptions options,
    LrtQualcommOptionsDspPerformanceMode dsp_performance_mode);

LiteRtStatus LrtQualcommOptionsGetDspPerformanceMode(
    LrtQualcommOptions options,
    LrtQualcommOptionsDspPerformanceMode* dsp_performance_mode);

// profiling

// This option controls the profiling level. A higher level results in a more
// detailed report after execution. Defaults to off.

typedef enum LrtQualcommOptionsProfiling {
  kLiteRtQualcommProfilingOff = 0,
  kLiteRtQualcommProfilingBasic,
  kLiteRtQualcommProfilingDetailed,
  kLiteRtQualcommProfilingLinting,
  kLiteRtQualcommProfilingOptrace,
} LrtQualcommOptionsProfiling;

LiteRtStatus LrtQualcommOptionsSetProfiling(
    LrtQualcommOptions options, LrtQualcommOptionsProfiling profiling);

LiteRtStatus LrtQualcommOptionsGetProfiling(
    LrtQualcommOptions options, LrtQualcommOptionsProfiling* profiling);

LiteRtStatus LrtQualcommOptionsSetIrJsonDir(LrtQualcommOptions options,
                                            const char* ir_json_dir);

LiteRtStatus LrtQualcommOptionsGetIrJsonDir(LrtQualcommOptions options,
                                            const char** ir_json_dir);

LiteRtStatus LrtQualcommOptionsSetDlcDir(LrtQualcommOptions options,
                                         const char* dlc_dir);

LiteRtStatus LrtQualcommOptionsGetDlcDir(LrtQualcommOptions options,
                                         const char** dlc_dir);

LiteRtStatus LrtQualcommOptionsSetVtcmSize(LrtQualcommOptions options,
                                           uint32_t vtcm_size);

LiteRtStatus LrtQualcommOptionsGetVtcmSize(LrtQualcommOptions options,
                                           uint32_t* vtcm_size);

LiteRtStatus LrtQualcommOptionsSetNumHvxThreads(LrtQualcommOptions options,
                                                uint32_t num_hvx_threads);

LiteRtStatus LrtQualcommOptionsGetNumHvxThreads(LrtQualcommOptions options,
                                                uint32_t* num_hvx_threads);

typedef enum LrtQualcommOptionsOptimizationLevel {
  kHtpOptimizeForInference = 0,
  kHtpOptimizeForPrepare,
  kHtpOptimizeForInferenceO3,
} LrtQualcommOptionsOptimizationLevel;

LiteRtStatus LrtQualcommOptionsSetOptimizationLevel(
    LrtQualcommOptions options,
    LrtQualcommOptionsOptimizationLevel optimization_level);

LiteRtStatus LrtQualcommOptionsGetOptimizationLevel(
    LrtQualcommOptions options,
    LrtQualcommOptionsOptimizationLevel* optimization_level);

typedef enum LrtQualcommOptionsGraphPriority {
  kLiteRTQualcommGraphPriorityDefault = 0,
  kLiteRTQualcommGraphPriorityLow,
  kLiteRTQualcommGraphPriorityNormal,
  kLiteRTQualcommGraphPriorityNormalHigh,
  kLiteRTQualcommGraphPriorityHigh,
} LrtQualcommOptionsGraphPriority;

LiteRtStatus LrtQualcommOptionsSetGraphPriority(
    LrtQualcommOptions options, LrtQualcommOptionsGraphPriority graph_priority);

LiteRtStatus LrtQualcommOptionsGetGraphPriority(
    LrtQualcommOptions options,
    LrtQualcommOptionsGraphPriority* graph_priority);

typedef enum LrtQualcommOptionsBackend {
  kLiteRtQualcommBackendUndefined = 0,
  kLiteRtQualcommBackendGpu,
  kLiteRtQualcommBackendHtp,
  kLiteRtQualcommBackendDsp,
  kLiteRtQualcommBackendIr,
} LrtQualcommOptionsBackend;

LiteRtStatus LrtQualcommOptionsSetBackend(
    LrtQualcommOptions options, LrtQualcommOptionsBackend qnn_backend);

LiteRtStatus LrtQualcommOptionsGetBackend(
    LrtQualcommOptions options, LrtQualcommOptionsBackend* qnn_backend);

LiteRtStatus LrtQualcommOptionsSetSaverOutputDir(LrtQualcommOptions options,
                                                 const char* saver_output_dir);

LiteRtStatus LrtQualcommOptionsGetSaverOutputDir(LrtQualcommOptions options,
                                                 const char** saver_output_dir);

LiteRtStatus LrtQualcommOptionsSetSchematicDir(LrtQualcommOptions options,
                                               const char* schematic_dir);

LiteRtStatus LrtQualcommOptionsGetSchematicDir(LrtQualcommOptions options,
                                               const char** schematic_dir);


LiteRtStatus LrtQualcommOptionsSetCustomOpPackage(
    LrtQualcommOptions options, const char* name,
    const char* interface_provider, const char* compile_package_path,
    const char* dispatch_package_path, const char* target);

LiteRtStatus LrtQualcommOptionsGetCustomOpPackage(
    LrtQualcommOptions options, const char** name,
    const char** interface_provider, const char** compile_package_path,
    const char** dispatch_package_path, const char** target);

#ifdef __cplusplus
}  // extern "C"
#endif  // __cplusplus

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_QUALCOMM_OPTIONS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_runtime_options.cc <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "litert/c/options/litert_runtime_options.h"

#include <string.h>  // NOLINT: To use strdup in some environments.

#include <cstdlib>
#include <optional>
#include <sstream>
#include <string>

#include "litert/c/internal/litert_options_helper.h"
#include "litert/c/litert_common.h"

struct LrtRuntimeOptions {
  std::optional<bool> enable_profiling;
  std::optional<LiteRtErrorReporterMode> error_reporter_mode;
  std::optional<bool> compress_quantization_zero_points;
  std::optional<bool> disable_delegate_clustering;
};

LiteRtStatus LrtCreateRuntimeOptions(LrtRuntimeOptions** options) {
  if (!options) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *options = new LrtRuntimeOptions();
  if (!*options) {
    return kLiteRtStatusErrorMemoryAllocationFailure;
  }
  return kLiteRtStatusOk;
}

void LrtDestroyRuntimeOptions(LrtRuntimeOptions* options) {
  if (options) {
    delete options;
  }
}

LiteRtStatus LrtGetOpaqueRuntimeOptionsData(const LrtRuntimeOptions* options,
                                            const char** identifier,
                                            void** payload,
                                            void (**payload_deleter)(void*)) {
  if (!options || !identifier || !payload || !payload_deleter) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  std::stringstream ss;
  if (options->enable_profiling.has_value()) {
    ss << "enable_profiling = "
       << (options->enable_profiling.value() ? "true" : "false") << "\n";
  }
  if (options->error_reporter_mode.has_value()) {
    ss << "error_reporter_mode = "
       << static_cast<int>(options->error_reporter_mode.value()) << "\n";
  }
  if (options->compress_quantization_zero_points.has_value()) {
    ss << "compress_quantization_zero_points = "
       << (options->compress_quantization_zero_points.value() ? "true"
                                                              : "false")
       << "\n";
  }
  if (options->disable_delegate_clustering.has_value()) {
    ss << "disable_delegate_clustering = "
       << (options->disable_delegate_clustering.value() ? "true" : "false")
       << "\n";
  }

  *identifier = LrtGetRuntimeOptionsIdentifier();
  std::string toml_str = ss.str();
  litert::internal::MakeCStringPayload(toml_str, payload, payload_deleter);

  return kLiteRtStatusOk;
}

const char* LrtGetRuntimeOptionsIdentifier() {
  return "runtime_options_string";
}

LiteRtStatus LrtSetRuntimeOptionsEnableProfiling(LrtRuntimeOptions* options,
                                                 bool enable_profiling) {
  if (!options) return kLiteRtStatusErrorInvalidArgument;
  options->enable_profiling = enable_profiling;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetRuntimeOptionsEnableProfiling(
    const LrtRuntimeOptions* options, bool* enable_profiling) {
  if (!options || !enable_profiling) return kLiteRtStatusErrorInvalidArgument;
  if (!options->enable_profiling.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *enable_profiling = options->enable_profiling.value();
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetRuntimeOptionsErrorReporterMode(
    LrtRuntimeOptions* options, LiteRtErrorReporterMode error_reporter_mode) {
  if (!options) return kLiteRtStatusErrorInvalidArgument;
  options->error_reporter_mode = error_reporter_mode;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetRuntimeOptionsErrorReporterMode(
    const LrtRuntimeOptions* options,
    LiteRtErrorReporterMode* error_reporter_mode) {
  if (!options || !error_reporter_mode)
    return kLiteRtStatusErrorInvalidArgument;
  if (!options->error_reporter_mode.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *error_reporter_mode = options->error_reporter_mode.value();
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetRuntimeOptionsCompressQuantizationZeroPoints(
    LrtRuntimeOptions* options, bool compress_zero_points) {
  if (!options) return kLiteRtStatusErrorInvalidArgument;
  options->compress_quantization_zero_points = compress_zero_points;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetRuntimeOptionsCompressQuantizationZeroPoints(
    const LrtRuntimeOptions* options, bool* compress_zero_points) {
  if (!options || !compress_zero_points)
    return kLiteRtStatusErrorInvalidArgument;
  if (!options->compress_quantization_zero_points.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *compress_zero_points = options->compress_quantization_zero_points.value();
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSetRuntimeOptionsDisableDelegateClustering(
    LrtRuntimeOptions* options, bool disable_delegate_clustering) {
  if (!options) return kLiteRtStatusErrorInvalidArgument;
  options->disable_delegate_clustering = disable_delegate_clustering;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetRuntimeOptionsDisableDelegateClustering(
    const LrtRuntimeOptions* options, bool* disable_delegate_clustering) {
  if (!options || !disable_delegate_clustering)
    return kLiteRtStatusErrorInvalidArgument;
  if (!options->disable_delegate_clustering.has_value()) {
    return kLiteRtStatusErrorNotFound;
  }
  *disable_delegate_clustering = options->disable_delegate_clustering.value();
  return kLiteRtStatusOk;
}


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_runtime_options.h <==
// Copyright 2025 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

// This file defines the C API for LiteRt runtime options.
// It contains the following methods:
//   - LrtCreateRuntimeOptions: Creates a concrete options object holding
//     runtime options.
//   - LrtDestroyRuntimeOptions: Destroys a created runtime options object.
//   - LrtCreateOpaqueRuntimeOptions: Creates an opaque options object
//   holding
//     serialized options.
//   - LrtGetRuntimeOptionsIdentifier: Gets the identifier for Runtime
//     options stored in opaque options.
// Example usage:
//   LrtRuntimeOptions* options = nullptr;
//   LITERT_ASSERT_OK(LrtCreateRuntimeOptions(&options));
//   LITERT_ASSERT_OK(LrtSetRuntimeOptionsEnableProfiling(options, true);
//   LiteRtOpaqueOptions opaque_options = nullptr;
//   LITERT_ASSERT_OK(LrtCreateOpaqueRuntimeOptions(options,
//   &opaque_options));
//   LrtDestroyRuntimeOptions(options);

#ifndef THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_RUNTIME_OPTIONS_H_
#define THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_RUNTIME_OPTIONS_H_

#include "litert/c/litert_common.h"
#ifdef __cplusplus
extern "C" {
#endif

typedef struct LrtRuntimeOptions LrtRuntimeOptions;

// Creates a runtime options object.
// The caller is responsible for freeing the returned options using
// `LrtDestroyRuntimeOptions`.
LiteRtStatus LrtCreateRuntimeOptions(LrtRuntimeOptions** options);

// Destroys a runtime options object.
void LrtDestroyRuntimeOptions(LrtRuntimeOptions* options);

// Serializes runtime options and returns the components needed to create opaque
// options. The caller is responsible for passing these to
// `LiteRtCreateOpaqueOptions` and freeing the returned payload using
// `payload_deleter`.
LiteRtStatus LrtGetOpaqueRuntimeOptionsData(const LrtRuntimeOptions* options,
                                            const char** identifier,
                                            void** payload,
                                            void (**payload_deleter)(void*));

// Gets the identifier for Runtime options stored in opaque options.
const char* LrtGetRuntimeOptionsIdentifier();

// Sets the profiling flag in runtime options.
LiteRtStatus LrtSetRuntimeOptionsEnableProfiling(LrtRuntimeOptions* options,
                                                 bool enable_profiling);

// Gets the profiling flag from runtime options.
LiteRtStatus LrtGetRuntimeOptionsEnableProfiling(
    const LrtRuntimeOptions* options, bool* enable_profiling);

// Sets the error reporter mode in runtime options.
LiteRtStatus LrtSetRuntimeOptionsErrorReporterMode(
    LrtRuntimeOptions* options, LiteRtErrorReporterMode error_reporter_mode);

// Gets the error reporter mode from runtime options.
LiteRtStatus LrtGetRuntimeOptionsErrorReporterMode(
    const LrtRuntimeOptions* options,
    LiteRtErrorReporterMode* error_reporter_mode);

// Sets whether to compress per-channel quantization zero-points when all
// zero-points are identical.
LiteRtStatus LrtSetRuntimeOptionsCompressQuantizationZeroPoints(
    LrtRuntimeOptions* options, bool compress_zero_points);

// Gets whether per-channel quantization zero-points compression is enabled.
LiteRtStatus LrtGetRuntimeOptionsCompressQuantizationZeroPoints(
    const LrtRuntimeOptions* options, bool* compress_zero_points);

// Sets whether to disable delegate clustering.
LiteRtStatus LrtSetRuntimeOptionsDisableDelegateClustering(
    LrtRuntimeOptions* options, bool disable_delegate_clustering);

// Gets whether delegate clustering is disabled.
LiteRtStatus LrtGetRuntimeOptionsDisableDelegateClustering(
    const LrtRuntimeOptions* options, bool* disable_delegate_clustering);

#ifdef __cplusplus
}  // extern "C"
#endif

#endif  // THIRD_PARTY_ODML_LITERT_LITERT_C_OPTIONS_LITERT_RUNTIME_OPTIONS_H_


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_samsung_options.cc <==
// Copyright 2026 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#include "litert/c/options/litert_samsung_options.h"

#include <cstring>
#include <optional>
#include <sstream>
#include <string>

#include "absl/strings/string_view.h"  // from @com_google_absl
#include "litert/c/litert_common.h"
#include "litert/cc/litert_macros.h"
#include "litert/core/litert_toml_parser.h"

struct LrtSamsungOptionsT {
  // Set to true when compile LLM.
  std::optional<bool> enable_large_model_support;
  std::optional<std::string> soc_model;
};

const char* LrtSamsungOptionsGetIdentifier() { return "samsung"; }

LiteRtStatus LrtCreateSamsungOptions(LrtSamsungOptions* options) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *options = new LrtSamsungOptionsT;
  return kLiteRtStatusOk;
}

void LrtDestroySamsungOptions(LrtSamsungOptions options) {
  if (options != nullptr) {
    delete options;
  }
}

LiteRtStatus LrtCreateSamsungOptionsFromToml(const char* toml_payload,
                                             LrtSamsungOptions* options) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  LITERT_RETURN_IF_ERROR(LrtCreateSamsungOptions(options));

  if (toml_payload == nullptr || toml_payload[0] == '\0') {
    return kLiteRtStatusOk;
  }

  LrtSamsungOptionsT& options_ref = **options;
  auto status = litert::internal::ParseToml(
      toml_payload,
      [&options_ref](absl::string_view key,
                     absl::string_view value) -> LiteRtStatus {
        if (key == "enable_large_model_support") {
          LITERT_ASSIGN_OR_RETURN(options_ref.enable_large_model_support,
                                  litert::internal::ParseTomlBool(value));
          return kLiteRtStatusOk;
        }
        if (key == "samsung_soc_model") {
          options_ref.soc_model = std::string(value);
          return kLiteRtStatusOk;
        }
        return kLiteRtStatusOk;
      });

  if (status != kLiteRtStatusOk) {
    LrtDestroySamsungOptions(*options);
    *options = nullptr;
  }

  return kLiteRtStatusOk;
}

LiteRtStatus LrtGetOpaqueSamsungOptionsData(LrtSamsungOptions options,
                                            const char** identifier,
                                            void** payload,
                                            void (**payload_deleter)(void*)) {
  if (options == nullptr || identifier == nullptr || payload == nullptr ||
      payload_deleter == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }

  *identifier = LrtSamsungOptionsGetIdentifier();

  std::ostringstream toml;
  if (options->enable_large_model_support.has_value()) {
    toml << "enable_large_model_support = "
         << (*options->enable_large_model_support ? "true" : "false") << "\n";
  }

  if (options->soc_model.has_value()) {
    toml << "samsung_soc_model = " << *options->soc_model << "\n";
  }

  std::string toml_str = toml.str();
  *payload = new char[toml_str.size() + 1];
  memcpy(*payload, toml_str.c_str(), toml_str.size() + 1);
  *payload_deleter = [](void* p) { delete[] static_cast<char*>(p); };
  return kLiteRtStatusOk;
}

// enable_large_model_support ------------------------------------------------
LiteRtStatus LrtSamsungOptionsSetEnableLargeModelSupport(
    LrtSamsungOptions options, bool enable_large_model_support) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  options->enable_large_model_support = enable_large_model_support;
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSamsungOptionsGetEnableLargeModelSupport(
    LrtSamsungOptions options, bool* enable_large_model_support) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  *enable_large_model_support =
      options->enable_large_model_support.value_or(false);
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSamsungOptionsSetSocModel(LrtSamsungOptions options,
                                          const char* soc_model) {
  if (options == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  if (soc_model != nullptr) {
    options->soc_model = std::string(soc_model);
  }
  return kLiteRtStatusOk;
}

LiteRtStatus LrtSamsungOptionsGetSocModel(LrtSamsungOptions options,
                                          const char** soc_model) {
  if (options == nullptr || soc_model == nullptr) {
    return kLiteRtStatusErrorInvalidArgument;
  }
  static constexpr char kDefaultSocModel[] = "";
  *soc_model = options->soc_model.has_value() ? options->soc_model->c_str()
                                              : kDefaultSocModel;
  return kLiteRtStatusOk;
}


==> anc/code/android/app/src/main/cpp/third_party/litert_sdk/litert/c/options/litert_samsung_options.h <==
// Copyright 2026 Google LLC.
//
// Licensed under the Apache License, Version 2.0 (the "License");
// you may not use this file except in compliance with the License.
// You may obtain a copy of the License at
//
//      http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing, software
// distributed under the License is distributed on an "AS IS" BASIS,
// WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
// See the License for the specific language governing permissions and
// limitations under the License.

#ifndef ODML_LITERT_LITERT_C_OPTIONS_LITERT_SAMSUNG_OPTIONS_H_
#define ODML_LITERT_LITERT_C_OPTIONS_LITERT_SAMSUNG_OPTIONS_H_

#include <stdint.h>

#include "litert/c/litert_common.h"

// C-API for an opaque options type relevant to Samsung (both dspatch and
// plugin).
#ifdef __cplusplus
extern "C" {
#endif  // __cplusplus

LITERT_DEFINE_HANDLE(LrtSamsungOptions);

// The string identifier that discriminates samsung options.
const char* LrtSamsungOptionsGetIdentifier();

// Create a samsung options object.
LiteRtStatus LrtCreateSamsungOptions(LrtSamsungOptions* options);

#ifdef __cplusplus
// Create a qualcomm options object mapped from a TOML payload.
LiteRtStatus LrtCreateSamsungOptionsFromToml(const char* toml_payload,
                                             LrtSamsungOptions* options);
#endif  // __cplusplus

// Destroy a samsung options object.
void LrtDestroySamsungOptions(LrtSamsungOptions options);

LiteRtStatus LrtGetOpaqueSamsungOptionsData(LrtSamsungOptions options,
                                            const char** identifier,
                                            void** payload,
                                            void (**payload_deleter)(void*));

// COMPILATION OPTIONS ////////////////////////////////////////////////////////

LiteRtStatus LrtSamsungOptionsSetEnableLargeModelSupport(
    LrtSamsungOptions options, bool enable_large_model_support);

LiteRtStatus LrtSamsungOptionsGetEnableLargeModelSupport(
    LrtSamsungOptions options, bool* enable_large_model_support);

LiteRtStatus LrtSamsungOptionsSetSocModel(LrtSamsungOptions options,
                                          const char* soc_model);

LiteRtStatus LrtSamsungOptionsGetSocModel(LrtSamsungOptions options,
                                          const char** soc_model);
#ifdef __cplusplus
}
#endif  // __cplusplus

#endif  // ODML_LITERT_LITERT_C_OPTIONS_LITERT_SAMSUNG_OPTIONS_H_


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/MainActivity.java <==
package dev.accretionlink.audit;

import android.content.res.ColorStateList;
import android.database.Cursor;
import android.graphics.Typeface;
import android.net.Uri;
import android.os.Bundle;
import android.provider.OpenableColumns;
import android.view.View;
import android.widget.Toast;

import androidx.activity.result.ActivityResultLauncher;
import androidx.activity.result.contract.ActivityResultContracts;
import androidx.appcompat.app.AppCompatActivity;
import androidx.core.content.ContextCompat;

import com.google.ai.edge.litert.BuiltinNpuAcceleratorProvider;

import dev.accretionlink.audit.academic.AcademicEvidence;
import dev.accretionlink.audit.academic.AcademicEvidenceRepository;
import dev.accretionlink.audit.crypto.AuditTranscript;
import dev.accretionlink.audit.databinding.ActivityMainBinding;
import dev.accretionlink.audit.inference.LiteRtNativeAsyncEvidence;
import dev.accretionlink.audit.security.RuntimeArtifactVerifier;
import dev.accretionlink.audit.security.SecurityReplayVerifier;
import dev.accretionlink.audit.security.SecurityReplayInputValidator;

import java.io.ByteArrayOutputStream;
import java.io.File;
import java.io.FileOutputStream;
import java.io.InputStream;
import java.io.OutputStream;
import java.nio.charset.StandardCharsets;
import java.util.Arrays;
import java.util.Locale;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Executors;

/**
 * Fail-closed instrument for the registered exposure-control security experiment.
 *
 * <p>The main screen renders aggregate synthetic-profile evidence only. It has no raw-person
 * inference workflow and no network path. The G5 execution check exercises a train-only fixture,
 * verifies the NPU-only native report, and commits its digest to the local audit chain.</p>
 */
public final class MainActivity extends AppCompatActivity {
    private static final String MODEL_DIRECTORY = "models";
    private static final String AUDIT_DIRECTORY = "audit";
    private static final String LIVE_ATTESTATION_FILE = "tensor_g5_live.json";
    private static final int MAX_REPLAY_BYTES = 16 * 1024 * 1024;
    private static final int MAX_ATTESTATION_BYTES = 1024 * 1024;
    private static final int[] TRAIN_ONLY_ATTESTATION_TOKENS = {
            2, 8071, 236787, 15241, 1109, 7609, 236787, 190027, 16353, 4782,
            17572, 11810, 753, 901, 236858, 500, 1133, 3207, 236772, 5462,
            59345, 1298, 55748, 2874, 71513, 495, 21447, 25038, 1091, 236888,
            130236, 36803, 9378, 822, 12960, 1131, 614, 1932, 236772, 1404,
            14871, 4469, 1390, 12174, 506, 16825, 11317, 236888, 1
    };

    private final ExecutorService worker = Executors.newSingleThreadExecutor();
    private final AcademicEvidenceRepository evidenceRepository =
            new AcademicEvidenceRepository();

    private ActivityMainBinding binding;
    private AuditTranscript transcript;
    private AcademicEvidence.Experiment experiment;
    private AcademicEvidence.Runtime runtime;
    private RuntimeArtifactVerifier.Model verifiedModel;
    private RuntimeArtifactVerifier.Evidence verifiedExecutionEvidence;
    private SecurityReplayVerifier.BoundResult operationResult;
    private ReplaySelection replaySelection;

    private final ActivityResultLauncher<String[]> openReplayDocument =
            registerForActivityResult(
                    new ActivityResultContracts.OpenDocument(),
                    this::readReplayDocument
            );

    private final ActivityResultLauncher<String> exportDocument = registerForActivityResult(
            new ActivityResultContracts.CreateDocument("application/json"),
            this::writeExport
    );

    @Override
    protected void onCreate(Bundle savedInstanceState) {
        super.onCreate(savedInstanceState);
        binding = ActivityMainBinding.inflate(getLayoutInflater());
        setContentView(binding.getRoot());

        binding.securityTab.setOnClickListener(view -> showPanel(Panel.SECURITY));
        binding.executionTab.setOnClickListener(view -> showPanel(Panel.EXECUTION));
        binding.recordTab.setOnClickListener(view -> showPanel(Panel.RECORD));
        binding.attestButton.setOnClickListener(view -> runLiveAttestation());
        binding.selectReplayButton.setOnClickListener(view -> openReplayDocument.launch(
                new String[]{"application/json", "text/json"}
        ));
        binding.attackButton.setOnClickListener(view -> runRegisteredSecurityOperation());
        binding.commitButton.setOnClickListener(view -> commitDisplayedEvidence());
        binding.exportButton.setOnClickListener(
                view -> exportDocument.launch("accretionlink-security-checkpoint.json")
        );

        binding.attestButton.setEnabled(false);
        binding.selectReplayButton.setEnabled(false);
        binding.attackButton.setEnabled(false);
        binding.commitButton.setEnabled(false);
        binding.exportButton.setEnabled(false);
        showPanel(Panel.SECURITY);
        initializeInstrument();
    }

    private void initializeInstrument() {
        worker.execute(() -> {
            AuditTranscript loadedTranscript = null;
            AcademicEvidence.Experiment loadedExperiment = null;
            AcademicEvidence.Runtime loadedRuntime = null;
            RuntimeArtifactVerifier.Model loadedModel = null;
            RuntimeArtifactVerifier.Evidence loadedExecutionEvidence = null;
            String storedEvidenceWarning = null;
            Exception error = null;
            try {
                loadedTranscript = new AuditTranscript(this);
                boolean allowIntentOverrides =
                        BuildConfig.ALLOW_EVIDENCE_INTENT_OVERRIDES;
                loadedExperiment = evidenceRepository.loadExperiment(
                        this,
                        allowIntentOverrides ? getIntent().getStringExtra(
                                AcademicEvidenceRepository.EXTRA_AGGREGATE_EXPERIMENT_JSON
                        ) : null,
                        allowIntentOverrides
                );
                loadedRuntime = evidenceRepository.loadRuntime(
                        this,
                        allowIntentOverrides ? getIntent().getStringExtra(
                                AcademicEvidenceRepository.EXTRA_AGGREGATE_RUNTIME_JSON
                        ) : null,
                        allowIntentOverrides
                );
                loadedModel = RuntimeArtifactVerifier.verifyModel(
                        registeredModelFile(loadedRuntime),
                        loadedRuntime.modelSha256
                );
                File storedReport = liveAttestationFile();
                if (storedReport.isFile()) {
                    try {
                        String raw = new String(
                                readBoundedFile(storedReport, MAX_ATTESTATION_BYTES),
                                StandardCharsets.UTF_8
                        );
                        loadedExecutionEvidence =
                                RuntimeArtifactVerifier.verifyNativeG5Report(raw, loadedModel);
                    } catch (Exception invalidStoredEvidence) {
                        storedEvidenceWarning = safeMessage(invalidStoredEvidence);
                    }
                }
            } catch (Exception exception) {
                error = exception;
            }

            AuditTranscript finalTranscript = loadedTranscript;
            AcademicEvidence.Experiment finalExperiment = loadedExperiment;
            AcademicEvidence.Runtime finalRuntime = loadedRuntime;
            RuntimeArtifactVerifier.Model finalModel = loadedModel;
            RuntimeArtifactVerifier.Evidence finalExecutionEvidence = loadedExecutionEvidence;
            String finalStoredEvidenceWarning = storedEvidenceWarning;
            Exception finalError = error;
            runOnUiThread(() -> {
                transcript = finalTranscript;
                experiment = finalExperiment;
                runtime = finalRuntime;
                verifiedModel = finalModel;
                verifiedExecutionEvidence = finalExecutionEvidence;
                if (finalError != null || experiment == null || runtime == null) {
                    renderInitializationFailure(finalError);
                    return;
                }
                renderRegisteredEvidence();
                if (verifiedExecutionEvidence != null) {
                    renderVerifiedExecutionEvidence(verifiedExecutionEvidence);
                } else if (finalStoredEvidenceWarning != null) {
                    binding.liveAttestationDetail.setText(getString(
                            R.string.attestation_failed,
                            finalStoredEvidenceWarning + " / run again"
                    ));
                }
                updateTranscriptState();
                binding.attestButton.setEnabled(true);
                binding.commitButton.setEnabled(transcript != null && !experiment.resultAvailable);
                binding.exportButton.setEnabled(transcript != null);
            });
        });
    }

    private void renderRegisteredEvidence() {
        binding.sealBadge.setText(experiment.sealLabel());
        binding.threatContract.setText(String.format(
                Locale.US,
                "CAPABILITY  authentic-post order only\n"
                        + "KNOWLEDGE   frozen posterior · label sealed\n"
                        + "BUDGET      h≤%d · λ%d/λ%d · %d paired orders\n"
                        + "TEST UNIT   %d profiles · bootstrap %,d",
                experiment.prefixes[experiment.prefixes.length - 1],
                experiment.uniformLambda,
                experiment.selectedLambda,
                experiment.orderReplicates,
                experiment.testProfiles,
                experiment.bootstrapReplicates
        ));

        if (experiment.resultAvailable) {
            resetOperationDisplay();
            binding.replayInput.setText(R.string.replay_input_required);
            binding.selectReplayButton.setEnabled(true);
            binding.attackButton.setText(R.string.execute_attack);
            binding.attackButton.setEnabled(false);
            binding.attackRunStatus.setText(R.string.attack_input_required);
        } else {
            binding.replayInput.setText(R.string.replay_not_applicable);
            binding.selectReplayButton.setEnabled(false);
            binding.confidentialityValue.setText(R.string.sealed_value);
            binding.integrityValue.setText(R.string.sealed_value);
            binding.eprocessValue.setText(R.string.sealed_value);
            binding.plotState.setText(R.string.plot_sealed);
            binding.exposurePlot.clear();
            binding.attackButton.setText(R.string.heldout_sealed_action);
            binding.attackButton.setEnabled(false);
            binding.attackRunStatus.setText(R.string.attack_not_executed);
        }

        binding.executionStatus.setText(String.format(
                Locale.US,
                "AOT GRAPH VERIFIED / %s ONLY / FALLBACK DISABLED",
                runtime.requestedAccelerator
        ));
        binding.modelProof.setText(String.format(
                Locale.US,
                "GRAPH\n%d × %s\n%s",
                runtime.graphOperators,
                runtime.operator,
                runtime.shortModelHash()
        ));
        binding.tokenizerProof.setText(String.format(
                Locale.US,
                "TOKENIZER\nEXACT %d/%d\np95 %.3f ms",
                runtime.tokenizerParitySamples,
                runtime.tokenizerParitySamples,
                runtime.tokenizerP95Ms
        ));
        binding.streamProof.setText(String.format(
                Locale.US,
                "ONCE-ONLY\n%,d POSTS\nTEST %d",
                runtime.batchRecords,
                runtime.batchTestRecords
        ));
        binding.timingProof.setText(String.format(
                Locale.US,
                "G5 STREAM\n%.2f POST/s\np95 %.2f ms",
                runtime.throughput,
                runtime.invokeP95Ms
        ));
        binding.asyncProof.setText("NATIVE EVENTS\n" + runtime.asyncLabel());
        binding.fallbackProof.setText(
                "ACCELERATION\n" + runtime.fullyAcceleratedLabel()
                        + "\nXNNPACK " + runtime.xnnpackGraphReplacements
        );
    }

    private void renderInitializationFailure(Exception error) {
        String message = safeMessage(error);
        binding.sealBadge.setText("EVIDENCE REJECTED");
        binding.replayInput.setText(getString(R.string.replay_rejected_initialization, message));
        binding.selectReplayButton.setEnabled(false);
        binding.attackButton.setEnabled(false);
        binding.executionStatus.setText("FAIL CLOSED / aggregate evidence rejected");
        binding.headerChain.setText("CHAIN / unavailable until evidence validation passes");
        if (transcript != null) {
            binding.integrityStatus.setText(
                    getString(R.string.integrity_key, transcript.keySecurityLevel())
            );
            binding.exportButton.setEnabled(true);
        } else {
            binding.integrityStatus.setText(
                    getString(R.string.integrity_error, message)
            );
        }
    }

    private void readReplayDocument(Uri uri) {
        if (uri == null || experiment == null || !experiment.resultAvailable
                || experiment.replayAssetSha256 == null) {
            return;
        }

        replaySelection = null;
        operationResult = null;
        resetOperationDisplay();
        binding.attackButton.setText(R.string.execute_attack);
        binding.attackButton.setEnabled(false);
        binding.commitButton.setEnabled(false);
        binding.selectReplayButton.setEnabled(false);
        binding.attackRunStatus.setText(R.string.replay_reading);

        worker.execute(() -> {
            String filename = queryDisplayName(uri);
            byte[] bytes = null;
            String sha256 = null;
            SecurityReplayInputValidator.Metadata metadata = null;
            Exception error = null;
            try {
                bytes = readDocumentBytes(uri);
                sha256 = AuditTranscript.hex(AuditTranscript.sha256(bytes));
                metadata = SecurityReplayInputValidator.validate(
                        bytes,
                        experiment.replayAssetSha256,
                        experiment.testProfiles
                );
            } catch (Exception exception) {
                error = exception;
            }

            byte[] finalBytes = bytes;
            String finalFilename = filename;
            String finalSha256 = sha256;
            SecurityReplayInputValidator.Metadata finalMetadata = metadata;
            Exception finalError = error;
            runOnUiThread(() -> {
                binding.selectReplayButton.setEnabled(true);
                if (finalError != null || finalBytes == null || finalMetadata == null) {
                    binding.replayInput.setText(getString(
                            R.string.replay_input_rejected,
                            finalFilename,
                            finalSha256 == null ? "—" : digestPreview(finalSha256),
                            safeMessage(finalError)
                    ));
                    binding.attackRunStatus.setText(R.string.attack_input_required);
                    return;
                }

                ReplaySelection verified = new ReplaySelection(
                        finalBytes,
                        finalFilename,
                        finalMetadata.sha256,
                        finalMetadata.profiles
                );
                replaySelection = verified;
                binding.replayInput.setText(getString(
                        R.string.replay_input_verified,
                        verified.filename,
                        digestPreview(verified.sha256),
                        verified.profiles
                ));
                binding.attackRunStatus.setText(verifiedExecutionEvidence == null
                        ? getString(R.string.attack_attestation_required)
                        : getString(R.string.attack_ready, verified.profiles));
                binding.plotState.setText(R.string.plot_input_verified);
                binding.attackButton.setEnabled(verifiedExecutionEvidence != null);
            });
        });
    }

    private byte[] readDocumentBytes(Uri uri) throws Exception {
        try (InputStream input = getContentResolver().openInputStream(uri)) {
            if (input == null) {
                throw new IllegalStateException("document provider returned no stream");
            }
            ByteArrayOutputStream output = new ByteArrayOutputStream();
            byte[] block = new byte[8192];
            int total = 0;
            int count;
            while ((count = input.read(block)) != -1) {
                total += count;
                if (total > MAX_REPLAY_BYTES) {
                    throw new IllegalArgumentException("selected document exceeds 16 MiB");
                }
                output.write(block, 0, count);
            }
            if (total == 0) {
                throw new IllegalArgumentException("selected document is empty");
            }
            return output.toByteArray();
        }
    }

    private String queryDisplayName(Uri uri) {
        try (Cursor cursor = getContentResolver().query(
                uri,
                new String[]{OpenableColumns.DISPLAY_NAME},
                null,
                null,
                null
        )) {
            if (cursor != null && cursor.moveToFirst()) {
                int column = cursor.getColumnIndex(OpenableColumns.DISPLAY_NAME);
                if (column >= 0) {
                    String name = cursor.getString(column);
                    if (name != null && !name.isBlank()) {
                        return sanitizeFilename(name);
                    }
                }
            }
        } catch (Exception ignored) {
            // A provider name is optional; the URI tail is the bounded fallback below.
        }
        String fallback = uri.getLastPathSegment();
        return fallback == null || fallback.isBlank()
                ? "unnamed.json"
                : sanitizeFilename(fallback);
    }

    private static String sanitizeFilename(String value) {
        StringBuilder safe = new StringBuilder();
        for (int offset = 0; offset < value.length() && safe.length() < 160; ) {
            int codePoint = value.codePointAt(offset);
            offset += Character.charCount(codePoint);
            int type = Character.getType(codePoint);
            if (Character.isISOControl(codePoint) || type == Character.FORMAT) {
                safe.append('?');
            } else {
                safe.appendCodePoint(codePoint);
            }
        }
        return safe.length() == 0 ? "unnamed.json" : safe.toString();
    }

    private static String digestPreview(String sha256) {
        if (sha256 == null || sha256.length() != 64) {
            return "—";
        }
        return sha256.substring(0, 16) + "…" + sha256.substring(54);
    }

    private void resetOperationDisplay() {
        operationResult = null;
        binding.commitButton.setEnabled(false);
        binding.confidentialityValue.setText(R.string.not_computed_value);
        binding.confidentialityDetail.setText(R.string.confidentiality_detail);
        binding.integrityValue.setText(R.string.not_computed_value);
        binding.integrityDetail.setText(R.string.integrity_detail);
        binding.eprocessValue.setText(R.string.not_computed_value);
        binding.plotState.setText(R.string.plot_awaiting_input);
        binding.exposurePlot.clear();
    }

    private void runRegisteredSecurityOperation() {
        if (experiment == null || !experiment.resultAvailable
                || experiment.replayAssetSha256 == null || replaySelection == null
                || verifiedModel == null || verifiedExecutionEvidence == null) {
            return;
        }
        ReplaySelection selected = replaySelection;
        RuntimeArtifactVerifier.Model selectedModel = verifiedModel;
        RuntimeArtifactVerifier.Evidence selectedEvidence = verifiedExecutionEvidence;
        binding.attackButton.setEnabled(false);
        binding.selectReplayButton.setEnabled(false);
        binding.attackRunStatus.setText(R.string.attack_running);
        worker.execute(() -> {
            SecurityReplayVerifier.BoundResult result = null;
            Exception error = null;
            try {
                RuntimeArtifactVerifier.Model currentModel =
                        RuntimeArtifactVerifier.verifyModel(
                                selectedModel.file,
                                selectedModel.sha256
                        );
                RuntimeArtifactVerifier.Evidence currentEvidence =
                        RuntimeArtifactVerifier.verifyNativeG5Report(
                                selectedEvidence.rawJson,
                                currentModel
                        );
                if (!currentEvidence.sha256.equals(selectedEvidence.sha256)) {
                    throw new IllegalStateException("native G5 evidence changed before execution");
                }
                SecurityReplayVerifier.Result replayResult = SecurityReplayVerifier.execute(
                        selected.bytes,
                        experiment.replayAssetSha256
                );
                if (replayResult.profiles != experiment.testProfiles
                        || replayResult.integritySuccesses != experiment.integritySuccesses
                        || replayResult.integrityEligible != experiment.integrityEligible
                        || replayResult.holmRejects != experiment.holmRejects
                        || replayResult.falseWarnings != experiment.falseWarnings
                        || replayResult.warningSequences != experiment.warningSequences) {
                    throw new IllegalStateException("device result differs from registered counts");
                }
                result = SecurityReplayVerifier.bindVerifiedRuntime(
                        replayResult,
                        currentModel.sha256,
                        currentEvidence.sha256
                );
                if (transcript != null) {
                    transcript.append(
                            "exposure_control_security_game_executed",
                            decodeSha256(selected.sha256),
                            decodeSha256(currentModel.sha256),
                            decodeSha256(currentEvidence.sha256),
                            decodeSha256(result.boundOperationDigest),
                            replayResult.prefixes.get(
                                    replayResult.prefixes.size() - 1
                            ).contrast
                    );
                }
            } catch (Exception exception) {
                error = exception;
            }
            SecurityReplayVerifier.BoundResult finalResult = result;
            Exception finalError = error;
            runOnUiThread(() -> {
                binding.selectReplayButton.setEnabled(true);
                if (finalError != null || finalResult == null) {
                    binding.attackButton.setEnabled(replaySelection == selected);
                    binding.attackRunStatus.setText(
                            getString(R.string.attack_failed, safeMessage(finalError))
                    );
                    return;
                }
                operationResult = finalResult;
                SecurityReplayVerifier.Result replayResult = finalResult.replay;
                SecurityReplayVerifier.Prefix last =
                        replayResult.prefixes.get(replayResult.prefixes.size() - 1);
                binding.confidentialityValue.setText(String.format(
                        Locale.US, "%+.3f nat", last.contrast
                ));
                binding.confidentialityDetail.setText(String.format(
                        Locale.US,
                        "Δ reaggregated · NLL %.3f → %.3f · CI [%.3f, %.3f] replay-validated",
                        last.lambda1Nll, last.lambda4Nll, last.ciLow, last.ciHigh
                ));
                binding.integrityValue.setText(String.format(
                        Locale.US, "%d / %d",
                        replayResult.integritySuccesses, replayResult.integrityEligible
                ));
                binding.integrityDetail.setText(getString(
                        R.string.integrity_result_detail, replayResult.holmRejects
                ));
                binding.eprocessValue.setText(String.format(
                        Locale.US, "FWR %.3f%%", replayResult.falseWarningRate * 100.0
                ));
                binding.plotState.setText(R.string.plot_executed);
                binding.exposurePlot.setVerifiedReplayResults(replayResult.prefixes);
                binding.attackRunStatus.setText(getString(
                        R.string.attack_complete,
                        finalResult.boundOperationDigest.substring(0, 16)
                ));
                binding.attackButton.setText(R.string.attack_executed);
                binding.commitButton.setEnabled(transcript != null);
                updateTranscriptState();
            });
        });
    }

    private void runLiveAttestation() {
        if (runtime == null || verifiedModel == null) {
            return;
        }
        RuntimeArtifactVerifier.Model modelBeforeCheck = verifiedModel;
        verifiedExecutionEvidence = null;
        resetOperationDisplay();
        binding.attackButton.setText(R.string.execute_attack);
        binding.attackButton.setEnabled(false);
        binding.attestButton.setEnabled(false);
        binding.liveAttestationDetail.setText(R.string.attestation_running);
        worker.execute(() -> {
            RuntimeArtifactVerifier.Model attestedModel = null;
            RuntimeArtifactVerifier.Evidence attestedEvidence = null;
            Exception error = null;
            try {
                RuntimeArtifactVerifier.Model before =
                        RuntimeArtifactVerifier.verifyModel(
                                modelBeforeCheck.file,
                                runtime.modelSha256
                        );
                BuiltinNpuAcceleratorProvider provider =
                        new BuiltinNpuAcceleratorProvider(this);
                int[] tokens = new int[256];
                System.arraycopy(
                        TRAIN_ONLY_ATTESTATION_TOKENS,
                        0,
                        tokens,
                        0,
                        TRAIN_ONLY_ATTESTATION_TOKENS.length
                );
                String raw = LiteRtNativeAsyncEvidence.runEvidence(
                        before.file.getAbsolutePath(),
                        provider.getLibraryDir(),
                        tokens
                );
                RuntimeArtifactVerifier.Model after =
                        RuntimeArtifactVerifier.verifyModel(
                                before.file,
                                before.sha256
                );
                attestedEvidence = RuntimeArtifactVerifier.verifyNativeG5Report(raw, after);
                attestedModel = after;
                persistLiveAttestation(raw);
                if (transcript != null) {
                    transcript.append(
                            "tensor_g5_live_execution_report",
                            AuditTranscript.sha256("train-only-g5-execution-vector-v1"),
                            decodeSha256(after.sha256),
                            decodeSha256(attestedEvidence.sha256),
                            AuditTranscript.sha256(raw),
                            0.0
                    );
                }
            } catch (Exception exception) {
                error = exception;
            }
            RuntimeArtifactVerifier.Model finalModel = attestedModel;
            RuntimeArtifactVerifier.Evidence finalEvidence = attestedEvidence;
            Exception finalError = error;
            runOnUiThread(() -> {
                binding.attestButton.setEnabled(true);
                if (finalError == null && finalModel != null && finalEvidence != null) {
                    verifiedModel = finalModel;
                    verifiedExecutionEvidence = finalEvidence;
                    renderVerifiedExecutionEvidence(finalEvidence);
                    if (replaySelection != null) {
                        binding.attackButton.setEnabled(true);
                        binding.attackRunStatus.setText(getString(
                                R.string.attack_ready,
                                replaySelection.profiles
                        ));
                    }
                    updateTranscriptState();
                    Toast.makeText(
                            this,
                            finalEvidence.overlapTimingSupported
                                    ? R.string.attestation_pass_overlap
                                    : R.string.attestation_pass_serial,
                            Toast.LENGTH_SHORT
                    ).show();
                } else {
                    binding.liveAttestationDetail.setText(
                            getString(R.string.attestation_failed, safeMessage(finalError))
                    );
                    binding.executionStatus.setText("FAIL CLOSED / live execution rejected");
                }
            });
        });
    }

    private void renderVerifiedExecutionEvidence(RuntimeArtifactVerifier.Evidence evidence) {
        boolean overlap = evidence.overlapTimingSupported;
        binding.liveAttestationDetail.setText(
                overlap ? R.string.attestation_pass_overlap : R.string.attestation_pass_serial
        );
        binding.asyncProof.setText(overlap
                ? "HOST SUBMIT\nDECOUPLED · PAIR GATE PASS"
                : "HOST SUBMIT\nDECOUPLED · PAIR GATE MISS");
        binding.fallbackProof.setText("ACCELERATION\nTRUE\nFALLBACK 0");
        binding.executionStatus.setText(overlap
                ? "NPU EXECUTION PASS / HOST DECOUPLED / PAIR GATE PASS"
                : "NPU EXECUTION PASS / HOST DECOUPLED / PAIR OVERLAP NOT EVIDENCED");
    }

    private void persistLiveAttestation(String raw) throws Exception {
        File directory = new File(getFilesDir(), AUDIT_DIRECTORY);
        if (!directory.isDirectory() && !directory.mkdirs()) {
            throw new IllegalStateException("could not create audit directory");
        }
        File temporary = new File(directory, "tensor_g5_live.tmp");
        File destination = new File(directory, LIVE_ATTESTATION_FILE);
        try (FileOutputStream output = new FileOutputStream(temporary)) {
            output.write(raw.getBytes(StandardCharsets.UTF_8));
            output.flush();
            output.getFD().sync();
        }
        if (!temporary.renameTo(destination)) {
            throw new IllegalStateException("could not atomically store G5 execution report");
        }
    }

    private void commitDisplayedEvidence() {
        if (transcript == null || experiment == null || runtime == null
                || verifiedModel == null || verifiedExecutionEvidence == null) {
            binding.attackRunStatus.setText(getString(
                    R.string.attack_failed,
                    "verified model and live G5 report are required"
            ));
            return;
        }
        if (experiment.resultAvailable && operationResult == null) {
            binding.attackRunStatus.setText(
                    getString(R.string.attack_failed, "execute the registered operation first")
            );
            return;
        }
        SecurityReplayVerifier.BoundResult displayedOperation = operationResult;
        binding.commitButton.setEnabled(false);
        worker.execute(() -> {
            Exception error = null;
            try {
                RuntimeArtifactVerifier.Model currentModel =
                        RuntimeArtifactVerifier.verifyModel(
                                verifiedModel.file,
                                verifiedModel.sha256
                        );
                RuntimeArtifactVerifier.Evidence currentEvidence =
                        RuntimeArtifactVerifier.verifyNativeG5Report(
                                verifiedExecutionEvidence.rawJson,
                                currentModel
                        );
                if (experiment.resultAvailable) {
                    SecurityReplayVerifier.requireCurrentRuntimeBinding(
                            displayedOperation,
                            currentModel.sha256,
                            currentEvidence.sha256
                    );
                }
                String protocolState = experiment.sourceManifestSha256 + "\n"
                        + experiment.heldoutStatus + "\n"
                        + Arrays.toString(experiment.prefixes);
                String resultState = protocolState + "\n"
                        + currentModel.sha256 + "\n"
                        + currentEvidence.sha256 + "\n"
                        + runtime.operator + "\n"
                        + (displayedOperation == null
                        ? "security_operation_not_applicable"
                        : displayedOperation.boundOperationDigest);
                double score = displayedOperation != null
                        ? displayedOperation.replay.prefixes.get(
                                displayedOperation.replay.prefixes.size() - 1
                        ).contrast
                        : 0.0;
                transcript.append(
                        "registered_exposure_security_state",
                        AuditTranscript.sha256(protocolState),
                        decodeSha256(currentModel.sha256),
                        decodeSha256(currentEvidence.sha256),
                        AuditTranscript.sha256(resultState),
                        score
                );
            } catch (Exception exception) {
                error = exception;
            }
            Exception finalError = error;
            runOnUiThread(() -> {
                binding.commitButton.setEnabled(true);
                if (finalError == null) {
                    updateTranscriptState();
                    Toast.makeText(this, R.string.commit_complete, Toast.LENGTH_SHORT).show();
                } else {
                    Toast.makeText(
                            this,
                            getString(R.string.commit_failed, safeMessage(finalError)),
                            Toast.LENGTH_LONG
                    ).show();
                }
            });
        });
    }

    private void updateTranscriptState() {
        if (transcript == null) {
            return;
        }
        binding.integrityStatus.setText(getString(
                R.string.integrity_checkpoint,
                transcript.size(),
                transcript.rootPreview(),
                transcript.keySecurityLevel()
        ));
        binding.headerChain.setText(String.format(
                Locale.US,
                "CHAIN / %d records / root %s… / %s",
                transcript.size(),
                transcript.rootPreview(),
                transcript.keySecurityLevel()
        ));
    }

    private void showPanel(Panel panel) {
        binding.securityPanel.setVisibility(panel == Panel.SECURITY ? View.VISIBLE : View.GONE);
        binding.executionPanel.setVisibility(panel == Panel.EXECUTION ? View.VISIBLE : View.GONE);
        binding.recordPanel.setVisibility(panel == Panel.RECORD ? View.VISIBLE : View.GONE);
        styleTab(binding.securityTab, panel == Panel.SECURITY);
        styleTab(binding.executionTab, panel == Panel.EXECUTION);
        styleTab(binding.recordTab, panel == Panel.RECORD);
    }

    private void styleTab(com.google.android.material.button.MaterialButton button, boolean active) {
        int background = ContextCompat.getColor(
                this,
                R.color.paper
        );
        int foreground = ContextCompat.getColor(
                this,
                active ? R.color.arxiv_red_dark : R.color.ink_muted
        );
        button.setBackgroundTintList(ColorStateList.valueOf(background));
        button.setTextColor(foreground);
        button.setTypeface(button.getTypeface(), active ? Typeface.BOLD : Typeface.NORMAL);
    }

    private void writeExport(Uri uri) {
        if (uri == null || transcript == null) {
            return;
        }
        worker.execute(() -> {
            try (OutputStream stream = getContentResolver().openOutputStream(uri, "w")) {
                if (stream == null) {
                    throw new IllegalStateException("document provider returned no stream");
                }
                org.json.JSONObject exported = transcript.exportJson();
                AuditTranscript.verifyExport(exported);
                byte[] json = exported.toString(2)
                        .getBytes(StandardCharsets.UTF_8);
                stream.write(json);
                stream.flush();
                runOnUiThread(() -> {
                    updateTranscriptState();
                    Toast.makeText(this, R.string.export_complete, Toast.LENGTH_SHORT).show();
                });
            } catch (Exception exception) {
                runOnUiThread(() -> Toast.makeText(
                        this,
                        getString(R.string.export_failed, safeMessage(exception)),
                        Toast.LENGTH_LONG
                ).show());
            }
        });
    }

    private static byte[] decodeSha256(String hex) {
        if (hex == null || !hex.matches("[0-9a-f]{64}")) {
            throw new IllegalArgumentException("model digest is not a lowercase SHA-256 value");
        }
        byte[] result = new byte[32];
        for (int index = 0; index < result.length; index++) {
            result[index] = (byte) Integer.parseInt(
                    hex.substring(index * 2, index * 2 + 2),
                    16
            );
        }
        return result;
    }

    private File registeredModelFile(AcademicEvidence.Runtime registeredRuntime) {
        return new File(
                new File(getFilesDir(), MODEL_DIRECTORY),
                registeredRuntime.modelFilename
        );
    }

    private File liveAttestationFile() {
        return new File(new File(getFilesDir(), AUDIT_DIRECTORY), LIVE_ATTESTATION_FILE);
    }

    private static byte[] readBoundedFile(File file, int maximumBytes) throws Exception {
        try (InputStream input = new java.io.FileInputStream(file)) {
            ByteArrayOutputStream output = new ByteArrayOutputStream();
            byte[] block = new byte[8192];
            int total = 0;
            int count;
            while ((count = input.read(block)) != -1) {
                total += count;
                if (total > maximumBytes) {
                    throw new IllegalArgumentException("stored evidence exceeds size limit");
                }
                output.write(block, 0, count);
            }
            if (total == 0) {
                throw new IllegalArgumentException("stored evidence is empty");
            }
            return output.toByteArray();
        }
    }

    private static String safeMessage(Exception exception) {
        if (exception == null || exception.getMessage() == null) {
            return "unknown error";
        }
        return exception.getMessage();
    }

    @Override
    protected void onDestroy() {
        worker.shutdown();
        super.onDestroy();
    }

    private enum Panel {
        SECURITY,
        EXECUTION,
        RECORD
    }

    private static final class ReplaySelection {
        final byte[] bytes;
        final String filename;
        final String sha256;
        final int profiles;

        ReplaySelection(byte[] bytes, String filename, String sha256, int profiles) {
            this.bytes = bytes;
            this.filename = filename;
            this.sha256 = sha256;
            this.profiles = profiles;
        }
    }
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/academic/AcademicEvidence.java <==
package dev.accretionlink.audit.academic;

import org.json.JSONArray;
import org.json.JSONException;
import org.json.JSONObject;

import java.util.ArrayList;
import java.util.Collections;
import java.util.List;
import java.util.Locale;

/** Strict aggregate-only data shown by the academic results interface. */
public final class AcademicEvidence {
    private AcademicEvidence() {
    }

    public static final class Experiment {
        public final boolean sealVerified;
        public final String heldoutStatus;
        public final boolean resultAvailable;
        public final String sourceManifestSha256;
        public final int[] prefixes;
        public final int trainProfiles;
        public final int calibrationProfiles;
        public final int testProfiles;
        public final int bootstrapReplicates;
        public final int orderReplicates;
        public final int uniformLambda;
        public final int selectedLambda;
        public final String primaryEstimand;
        public final String primaryTestMethod;
        public final String multiplicity;
        public final double eprocessAlpha;
        public final List<PrefixResult> results;
        public final String replayAssetSha256;
        public final int integritySuccesses;
        public final int integrityEligible;
        public final int holmRejects;
        public final int falseWarnings;
        public final int warningSequences;

        private Experiment(
                boolean sealVerified,
                String heldoutStatus,
                boolean resultAvailable,
                String sourceManifestSha256,
                int[] prefixes,
                int trainProfiles,
                int calibrationProfiles,
                int testProfiles,
                int bootstrapReplicates,
                int orderReplicates,
                int uniformLambda,
                int selectedLambda,
                String primaryEstimand,
                String primaryTestMethod,
                String multiplicity,
                double eprocessAlpha,
                List<PrefixResult> results,
                String replayAssetSha256,
                int integritySuccesses,
                int integrityEligible,
                int holmRejects,
                int falseWarnings,
                int warningSequences
        ) {
            this.sealVerified = sealVerified;
            this.heldoutStatus = heldoutStatus;
            this.resultAvailable = resultAvailable;
            this.sourceManifestSha256 = sourceManifestSha256;
            this.prefixes = prefixes.clone();
            this.trainProfiles = trainProfiles;
            this.calibrationProfiles = calibrationProfiles;
            this.testProfiles = testProfiles;
            this.bootstrapReplicates = bootstrapReplicates;
            this.orderReplicates = orderReplicates;
            this.uniformLambda = uniformLambda;
            this.selectedLambda = selectedLambda;
            this.primaryEstimand = primaryEstimand;
            this.primaryTestMethod = primaryTestMethod;
            this.multiplicity = multiplicity;
            this.eprocessAlpha = eprocessAlpha;
            this.results = Collections.unmodifiableList(new ArrayList<>(results));
            this.replayAssetSha256 = replayAssetSha256;
            this.integritySuccesses = integritySuccesses;
            this.integrityEligible = integrityEligible;
            this.holmRejects = holmRejects;
            this.falseWarnings = falseWarnings;
            this.warningSequences = warningSequences;
        }

        public static Experiment parse(String rawJson) throws JSONException {
            JSONObject root = new JSONObject(rawJson);
            requireSchema(root, "registered_heldout_experiment");
            boolean sealVerified = root.getBoolean("seal_verified");
            String heldoutStatus = root.getString("heldout_status");
            boolean resultAvailable = root.getBoolean("heldout_result_available");
            boolean paperResult = root.getBoolean("paper_result");
            JSONObject protocol = root.getJSONObject("protocol");
            int[] prefixes = intArray(protocol.getJSONArray("prefixes"));
            if (!java.util.Arrays.equals(prefixes, new int[]{1, 2, 4, 8})) {
                throw new JSONException("registered prefixes must be exactly [1,2,4,8]");
            }
            JSONObject counts = protocol.getJSONObject("profile_counts");
            List<PrefixResult> parsedResults = new ArrayList<>();
            String replayAssetSha256 = null;
            int integritySuccesses = 0;
            int integrityEligible = 0;
            int holmRejects = 0;
            int falseWarnings = 0;
            int warningSequences = 0;
            if (resultAvailable) {
                if (!paperResult || root.isNull("results")) {
                    throw new JSONException("available held-out results require paper_result=true");
                }
                JSONArray values = root.getJSONArray("results");
                if (values.length() != prefixes.length) {
                    throw new JSONException("one held-out result is required for each prefix");
                }
                for (int index = 0; index < values.length(); index++) {
                    PrefixResult value = PrefixResult.parse(values.getJSONObject(index));
                    if (value.prefix != prefixes[index]) {
                        throw new JSONException("held-out result prefix order mismatch");
                    }
                    parsedResults.add(value);
                }
                replayAssetSha256 = requireSha256(root.getString("replay_asset_sha256"));
                JSONObject outcomes = root.getJSONObject("security_outcomes");
                integritySuccesses = outcomes.getInt("integrity_successes");
                integrityEligible = outcomes.getInt("integrity_eligible");
                holmRejects = outcomes.getInt("holm_rejects");
                falseWarnings = outcomes.getInt("false_warnings");
                warningSequences = outcomes.getInt("warning_sequences");
                if (integritySuccesses < 0 || integrityEligible < integritySuccesses
                        || holmRejects < 0 || holmRejects > 4
                        || falseWarnings < 0 || warningSequences < falseWarnings) {
                    throw new JSONException("security outcome counts are inconsistent");
                }
            } else {
                if (paperResult || !root.isNull("results")
                        || !root.isNull("replay_asset_sha256")
                        || !root.isNull("security_outcomes")) {
                    throw new JSONException("sealed experiment must not contain result values");
                }
            }
            try {
                AcademicEvidencePolicy.requireDisplayableExperiment(
                        sealVerified,
                        heldoutStatus,
                        resultAvailable,
                        paperResult,
                        parsedResults.size(),
                        prefixes.length
                );
            } catch (IllegalArgumentException exception) {
                throw new JSONException(exception.getMessage());
            }
            return new Experiment(
                    sealVerified,
                    heldoutStatus,
                    resultAvailable,
                    requireSha256(root.getString("source_manifest_sha256")),
                    prefixes,
                    positive(counts.getInt("train"), "train profiles"),
                    positive(counts.getInt("calibration"), "calibration profiles"),
                    positive(counts.getInt("test"), "test profiles"),
                    positive(protocol.getInt("bootstrap_replicates"), "bootstrap replicates"),
                    positive(protocol.getInt("heldout_order_replicates"), "order replicates"),
                    positive(protocol.getInt("uniform_lambda"), "uniform lambda"),
                    positive(protocol.getInt("selected_lambda"), "selected lambda"),
                    protocol.getString("primary_estimand"),
                    protocol.getString("primary_test_method"),
                    protocol.getString("multiplicity"),
                    protocol.getJSONObject("eprocess_negative_control").getDouble("alpha"),
                    parsedResults,
                    replayAssetSha256,
                    integritySuccesses,
                    integrityEligible,
                    holmRejects,
                    falseWarnings,
                    warningSequences
            );
        }

        public String sealLabel() {
            return sealVerified && "UNOPENED".equals(heldoutStatus)
                    ? "SEAL VERIFIED · HELD-OUT UNOPENED"
                    : "HELD-OUT RESULT REGISTERED";
        }

        public String profileSummary() {
            return String.format(
                    Locale.US,
                    "Synthetic profiles · train %d · calibration %d · held-out %d",
                    trainProfiles,
                    calibrationProfiles,
                    testProfiles
            );
        }
    }

    public static final class PrefixResult {
        public final int prefix;
        public final double lambda1Nll;
        public final double lambda4Nll;
        public final double contrast;
        public final double ciLow;
        public final double ciHigh;

        private PrefixResult(
                int prefix,
                double lambda1Nll,
                double lambda4Nll,
                double contrast,
                double ciLow,
                double ciHigh
        ) {
            this.prefix = prefix;
            this.lambda1Nll = lambda1Nll;
            this.lambda4Nll = lambda4Nll;
            this.contrast = contrast;
            this.ciLow = ciLow;
            this.ciHigh = ciHigh;
        }

        static PrefixResult parse(JSONObject value) throws JSONException {
            JSONArray ci = value.getJSONArray("bootstrap_ci95");
            if (ci.length() != 2) {
                throw new JSONException("bootstrap_ci95 must have two values");
            }
            double low = finite(ci.getDouble(0), "CI low");
            double high = finite(ci.getDouble(1), "CI high");
            if (low > high) {
                throw new JSONException("bootstrap CI is reversed");
            }
            return new PrefixResult(
                    positive(value.getInt("prefix"), "prefix"),
                    finite(value.getDouble("lambda1_nll"), "lambda1 NLL"),
                    finite(value.getDouble("lambda4_nll"), "lambda4 NLL"),
                    finite(value.getDouble("nll_contrast"), "NLL contrast"),
                    low,
                    high
            );
        }
    }

    public static final class Runtime {
        public final String deviceName;
        public final String socModel;
        public final String modelFilename;
        public final String modelSha256;
        public final int graphOperators;
        public final String operator;
        public final String requestedAccelerator;
        public final boolean fallbackEnabled;
        public final int xnnpackGraphReplacements;
        public final String tokenizerStatus;
        public final boolean tokenizerExactParity;
        public final int tokenizerParitySamples;
        public final double tokenizerP50Ms;
        public final double tokenizerP95Ms;
        public final int batchRecords;
        public final int batchTestRecords;
        public final boolean perPostEmbeddingOnce;
        public final double throughput;
        public final double invokeP50Ms;
        public final double invokeP95Ms;
        public final double hostStallProxy;
        public final String hostStallScope;
        public final double dutyProxy;
        public final String dutyScope;
        public final String batchScope;
        public final String asyncStatus;
        public final boolean asyncMeasured;
        public final Boolean hostTailNotSerialized;
        public final boolean hardwareOverlapClaimed;
        public final boolean fullyAcceleratedMeasured;
        public final Boolean fullyAccelerated;
        public final Integer fallbackNodes;

        private Runtime(
                String deviceName,
                String socModel,
                String modelFilename,
                String modelSha256,
                int graphOperators,
                String operator,
                String requestedAccelerator,
                boolean fallbackEnabled,
                int xnnpackGraphReplacements,
                String tokenizerStatus,
                boolean tokenizerExactParity,
                int tokenizerParitySamples,
                double tokenizerP50Ms,
                double tokenizerP95Ms,
                int batchRecords,
                int batchTestRecords,
                boolean perPostEmbeddingOnce,
                double throughput,
                double invokeP50Ms,
                double invokeP95Ms,
                double hostStallProxy,
                String hostStallScope,
                double dutyProxy,
                String dutyScope,
                String batchScope,
                String asyncStatus,
                boolean asyncMeasured,
                Boolean hostTailNotSerialized,
                boolean hardwareOverlapClaimed,
                boolean fullyAcceleratedMeasured,
                Boolean fullyAccelerated,
                Integer fallbackNodes
        ) {
            this.deviceName = deviceName;
            this.socModel = socModel;
            this.modelFilename = modelFilename;
            this.modelSha256 = modelSha256;
            this.graphOperators = graphOperators;
            this.operator = operator;
            this.requestedAccelerator = requestedAccelerator;
            this.fallbackEnabled = fallbackEnabled;
            this.xnnpackGraphReplacements = xnnpackGraphReplacements;
            this.tokenizerStatus = tokenizerStatus;
            this.tokenizerExactParity = tokenizerExactParity;
            this.tokenizerParitySamples = tokenizerParitySamples;
            this.tokenizerP50Ms = tokenizerP50Ms;
            this.tokenizerP95Ms = tokenizerP95Ms;
            this.batchRecords = batchRecords;
            this.batchTestRecords = batchTestRecords;
            this.perPostEmbeddingOnce = perPostEmbeddingOnce;
            this.throughput = throughput;
            this.invokeP50Ms = invokeP50Ms;
            this.invokeP95Ms = invokeP95Ms;
            this.hostStallProxy = hostStallProxy;
            this.hostStallScope = hostStallScope;
            this.dutyProxy = dutyProxy;
            this.dutyScope = dutyScope;
            this.batchScope = batchScope;
            this.asyncStatus = asyncStatus;
            this.asyncMeasured = asyncMeasured;
            this.hostTailNotSerialized = hostTailNotSerialized;
            this.hardwareOverlapClaimed = hardwareOverlapClaimed;
            this.fullyAcceleratedMeasured = fullyAcceleratedMeasured;
            this.fullyAccelerated = fullyAccelerated;
            this.fallbackNodes = fallbackNodes;
        }

        public static Runtime parse(String rawJson) throws JSONException {
            JSONObject root = new JSONObject(rawJson);
            requireSchema(root, "tensor_g5_execution");
            JSONObject device = root.getJSONObject("device");
            JSONObject model = root.getJSONObject("model");
            JSONObject tokenizer = root.getJSONObject("tokenizer");
            JSONObject batch = root.getJSONObject("batch");
            JSONObject async = root.getJSONObject("native_async");
            boolean asyncMeasured = async.getBoolean("async_dispatch_measured");
            boolean fullyMeasured = async.getBoolean("fully_accelerated_measured");
            Boolean hostTail = nullableBoolean(async, "host_tail_not_serialized");
            Boolean fullyAccelerated = nullableBoolean(async, "fully_accelerated");
            Integer fallbackNodes = nullableInteger(async, "fallback_nodes");
            if (!asyncMeasured) {
                // The policy below also covers this branch; keeping all claim gating in one
                // pure-Java location makes it independently unit-testable.
            }
            try {
                AcademicEvidencePolicy.requireRuntimeClaims(
                        asyncMeasured,
                        async.getString("status"),
                        hostTail,
                        async.getBoolean("hardware_overlap_claimed"),
                        fullyMeasured,
                        fullyAccelerated,
                        fallbackNodes
                );
            } catch (IllegalArgumentException exception) {
                throw new JSONException(exception.getMessage());
            }
            if (batch.getInt("test_records") != 0) {
                throw new JSONException("runtime evidence contains held-out test records");
            }
            if (model.getInt("graph_operators") != 1
                    || !"DISPATCH_OP".equals(model.getString("operator"))
                    || !"NPU".equals(model.getString("requested_accelerator"))
                    || model.getBoolean("fallback_enabled")
                    || model.getInt("xnnpack_graph_replacements") != 0) {
                throw new JSONException("runtime asset is not the registered NPU-only graph");
            }
            if (!"PASS".equals(tokenizer.getString("status"))
                    || !tokenizer.getBoolean("reference_parity_exact")
                    || tokenizer.getBoolean("heldout_text_read_hashed_or_tokenized")) {
                throw new JSONException("tokenizer evidence is not exact or touches held-out text");
            }
            if (!batch.getBoolean("per_post_embedding_once")) {
                throw new JSONException("batch evidence does not attest exactly-once embedding");
            }
            return new Runtime(
                    device.getString("name"),
                    device.getString("soc_model"),
                    model.getString("filename"),
                    requireSha256(model.getString("sha256")),
                    positive(model.getInt("graph_operators"), "graph operators"),
                    model.getString("operator"),
                    model.getString("requested_accelerator"),
                    model.getBoolean("fallback_enabled"),
                    model.getInt("xnnpack_graph_replacements"),
                    tokenizer.getString("status"),
                    tokenizer.getBoolean("reference_parity_exact"),
                    positive(tokenizer.getInt("reference_parity_samples"), "tokenizer samples"),
                    finite(tokenizer.getDouble("p50_ms"), "tokenizer p50"),
                    finite(tokenizer.getDouble("p95_ms"), "tokenizer p95"),
                    positive(batch.getInt("records"), "batch records"),
                    batch.getInt("test_records"),
                    batch.getBoolean("per_post_embedding_once"),
                    finite(batch.getDouble("throughput_posts_per_second"), "throughput"),
                    finite(batch.getDouble("invoke_p50_ms"), "invoke p50"),
                    finite(batch.getDouble("invoke_p95_ms"), "invoke p95"),
                    finite(batch.getDouble("consumer_host_stall_proxy"), "host stall proxy"),
                    batch.getString("host_stall_scope"),
                    finite(batch.getDouble("tpu_duty_proxy"), "duty proxy"),
                    batch.getString("tpu_duty_scope"),
                    batch.getString("scope"),
                    async.getString("status"),
                    asyncMeasured,
                    hostTail,
                    async.getBoolean("hardware_overlap_claimed"),
                    fullyMeasured,
                    fullyAccelerated,
                    fallbackNodes
            );
        }

        public String shortModelHash() {
            return modelSha256.substring(0, 12) + "…" + modelSha256.substring(56);
        }

        public String asyncLabel() {
            if (!asyncMeasured) {
                return "NOT MEASURED";
            }
            return Boolean.TRUE.equals(hostTailNotSerialized) ? "MEASURED · NON-SERIAL HOST TAIL" : asyncStatus;
        }

        public String fullyAcceleratedLabel() {
            if (!fullyAcceleratedMeasured) {
                return "NOT MEASURED";
            }
            return Boolean.TRUE.equals(fullyAccelerated)
                    ? "TRUE · fallback nodes " + fallbackNodes
                    : "FALSE · fallback nodes " + fallbackNodes;
        }
    }

    private static void requireSchema(JSONObject root, String view) throws JSONException {
        if (root.getInt("schema_version") != 1 || !view.equals(root.getString("view"))) {
            throw new JSONException("unsupported academic evidence schema/view");
        }
    }

    private static int[] intArray(JSONArray values) throws JSONException {
        int[] result = new int[values.length()];
        for (int index = 0; index < values.length(); index++) {
            result[index] = values.getInt(index);
        }
        return result;
    }

    private static int positive(int value, String label) throws JSONException {
        if (value <= 0) {
            throw new JSONException(label + " must be positive");
        }
        return value;
    }

    private static double finite(double value, String label) throws JSONException {
        if (!Double.isFinite(value)) {
            throw new JSONException(label + " must be finite");
        }
        return value;
    }

    private static String requireSha256(String value) throws JSONException {
        if (!value.matches("[0-9a-f]{64}")) {
            throw new JSONException("value is not a lowercase SHA-256 digest");
        }
        return value;
    }

    private static Boolean nullableBoolean(JSONObject object, String key) throws JSONException {
        return object.isNull(key) ? null : object.getBoolean(key);
    }

    private static Integer nullableInteger(JSONObject object, String key) throws JSONException {
        return object.isNull(key) ? null : object.getInt(key);
    }
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/academic/AcademicEvidencePolicy.java <==
package dev.accretionlink.audit.academic;

import java.util.Objects;

/** Pure fail-closed policy checks shared by the JSON adapter and JVM tests. */
public final class AcademicEvidencePolicy {
    private AcademicEvidencePolicy() {
    }

    public static void requireDisplayableExperiment(
            boolean sealVerified,
            String heldoutStatus,
            boolean resultAvailable,
            boolean paperResult,
            int resultCount,
            int registeredPrefixCount
    ) {
        Objects.requireNonNull(heldoutStatus, "heldoutStatus");
        if (resultAvailable) {
            if (!paperResult || !"OPENED_WITH_REGISTERED_RESULT".equals(heldoutStatus)
                    || resultCount != registeredPrefixCount) {
                throw new IllegalArgumentException(
                        "held-out values require a complete registered paper result"
                );
            }
            return;
        }
        if (!sealVerified || !"UNOPENED".equals(heldoutStatus)
                || paperResult || resultCount != 0) {
            throw new IllegalArgumentException(
                    "suppressed results require a verified unopened held-out seal"
            );
        }
    }

    public static void requireRuntimeClaims(
            boolean asyncMeasured,
            String asyncStatus,
            Boolean hostTailNotSerialized,
            boolean hardwareOverlapClaimed,
            boolean fullyAcceleratedMeasured,
            Boolean fullyAccelerated,
            Integer fallbackNodes
    ) {
        Objects.requireNonNull(asyncStatus, "asyncStatus");
        if (!asyncMeasured && (!"NOT_MEASURED".equals(asyncStatus)
                || hostTailNotSerialized != null || hardwareOverlapClaimed)) {
            throw new IllegalArgumentException(
                    "unmeasured async evidence cannot carry a positive claim"
            );
        }
        if (!fullyAcceleratedMeasured
                && (fullyAccelerated != null || fallbackNodes != null)) {
            throw new IllegalArgumentException(
                    "unmeasured full acceleration cannot carry a value"
            );
        }
        if (fullyAcceleratedMeasured && (fullyAccelerated == null || fallbackNodes == null
                || fallbackNodes < 0)) {
            throw new IllegalArgumentException(
                    "measured full acceleration requires a non-negative fallback-node count"
            );
        }
        if (Boolean.TRUE.equals(fullyAccelerated) && fallbackNodes != 0) {
            throw new IllegalArgumentException(
                    "fully accelerated execution cannot contain fallback nodes"
            );
        }
    }
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/academic/AcademicEvidenceRepository.java <==
package dev.accretionlink.audit.academic;

import android.content.Context;

import androidx.annotation.Nullable;

import java.io.IOException;
import java.io.InputStream;
import java.io.ByteArrayOutputStream;
import java.nio.charset.StandardCharsets;

/** Loads aggregate registered results bundled under the academic asset namespace. */
public final class AcademicEvidenceRepository {
    public static final String EXTRA_AGGREGATE_EXPERIMENT_JSON =
            "dev.accretionlink.audit.extra.AGGREGATE_EXPERIMENT_JSON";
    public static final String EXTRA_AGGREGATE_RUNTIME_JSON =
            "dev.accretionlink.audit.extra.AGGREGATE_RUNTIME_JSON";

    private static final String EXPERIMENT_ASSET = "academic/registered_experiment.json";
    private static final String RUNTIME_ASSET = "academic/tensor_g5_execution.json";

    public AcademicEvidence.Experiment loadExperiment(
            Context context,
            @Nullable String injectedAggregateJson,
            boolean allowDebugOverride
    ) throws Exception {
        return AcademicEvidence.Experiment.parse(
                selectEvidenceJson(
                        readAsset(context, EXPERIMENT_ASSET),
                        injectedAggregateJson,
                        allowDebugOverride
                )
        );
    }

    public AcademicEvidence.Runtime loadRuntime(
            Context context,
            @Nullable String injectedAggregateJson,
            boolean allowDebugOverride
    ) throws Exception {
        return AcademicEvidence.Runtime.parse(
                selectEvidenceJson(
                        readAsset(context, RUNTIME_ASSET),
                        injectedAggregateJson,
                        allowDebugOverride
                )
        );
    }

    static String selectEvidenceJson(
            String packagedAssetJson,
            @Nullable String injectedAggregateJson,
            boolean allowDebugOverride
    ) {
        if (packagedAssetJson == null) {
            throw new IllegalArgumentException("packaged evidence asset is missing");
        }
        return allowDebugOverride && injectedAggregateJson != null
                ? injectedAggregateJson
                : packagedAssetJson;
    }

    private static String readAsset(Context context, String path) throws IOException {
        try (InputStream input = context.getAssets().open(path)) {
            ByteArrayOutputStream bytes = new ByteArrayOutputStream();
            byte[] block = new byte[8192];
            int count;
            while ((count = input.read(block)) != -1) {
                bytes.write(block, 0, count);
            }
            return new String(bytes.toByteArray(), StandardCharsets.UTF_8);
        }
    }
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/crypto/AuditTranscript.java <==
package dev.accretionlink.audit.crypto;

import android.content.Context;
import android.os.Build;
import android.security.keystore.KeyGenParameterSpec;
import android.security.keystore.KeyInfo;
import android.security.keystore.KeyProperties;

import org.json.JSONArray;
import org.json.JSONObject;

import java.io.ByteArrayOutputStream;
import java.io.DataOutputStream;
import java.io.File;
import java.io.FileInputStream;
import java.io.FileOutputStream;
import java.io.OutputStreamWriter;
import java.nio.charset.StandardCharsets;
import java.security.KeyFactory;
import java.security.KeyPair;
import java.security.KeyPairGenerator;
import java.security.KeyStore;
import java.security.MessageDigest;
import java.security.PrivateKey;
import java.security.PublicKey;
import java.security.Signature;
import java.security.interfaces.ECPrivateKey;
import java.security.spec.ECGenParameterSpec;
import java.security.spec.X509EncodedKeySpec;
import java.time.Instant;
import java.util.ArrayList;
import java.util.Base64;
import java.util.Collections;
import java.util.List;
import java.util.Locale;

/**
 * A local append-only hash chain with signed checkpoints.
 *
 * <p>The chain authenticates the exported record under the local Android
 * Keystore key. It does not prove that an inference was correct, and a local
 * prefix can be deleted unless a checkpoint was previously exported.</p>
 */
public final class AuditTranscript {
    private static final String KEYSTORE = "AndroidKeyStore";
    private static final String KEY_ALIAS = "AccretionLinkAuditP256_v1";
    private static final String FORMAT = "accretionlink-audit-v2";
    private static final byte[] ZERO_HASH = new byte[32];

    private final Context context;
    private final List<Entry> entries = new ArrayList<>();
    private final KeyPair keyPair;
    private final String keySecurityLevel;

    public AuditTranscript(Context context) throws Exception {
        this.context = context.getApplicationContext();
        KeyMaterial material = loadOrCreateKey();
        this.keyPair = material.keyPair;
        this.keySecurityLevel = material.securityLevel;
        loadPersistedSnapshot();
    }

    public synchronized Entry append(
            String event,
            byte[] contentDigest,
            byte[] modelDigest,
            byte[] outputDigest,
            double exposureScore
    ) throws Exception {
        return append(
                event,
                contentDigest,
                modelDigest,
                ZERO_HASH,
                outputDigest,
                exposureScore
        );
    }

    /**
     * Appends a record that independently commits the actual model and execution-report bytes.
     */
    public synchronized Entry append(
            String event,
            byte[] contentDigest,
            byte[] modelDigest,
            byte[] executionEvidenceDigest,
            byte[] outputDigest,
            double exposureScore
    ) throws Exception {
        if (contentDigest.length != 32 || modelDigest.length != 32
                || executionEvidenceDigest.length != 32 || outputDigest.length != 32) {
            throw new IllegalArgumentException("All record digests must be SHA-256 values");
        }
        byte[] previous = entries.isEmpty()
                ? ZERO_HASH.clone()
                : entries.get(entries.size() - 1).entryHash.clone();
        Entry unsigned = new Entry(
                entries.size(),
                Instant.now().toString(),
                event,
                previous,
                contentDigest.clone(),
                modelDigest.clone(),
                executionEvidenceDigest.clone(),
                outputDigest.clone(),
                exposureScore,
                new byte[0]
        );
        byte[] entryHash = sha256(canonicalBytes(unsigned));
        Entry complete = unsigned.withEntryHash(entryHash);
        entries.add(complete);
        persistSnapshot();
        return complete;
    }

    public synchronized Checkpoint checkpoint() throws Exception {
        byte[] root = entries.isEmpty()
                ? ZERO_HASH.clone()
                : entries.get(entries.size() - 1).entryHash.clone();
        String createdAt = Instant.now().toString();
        byte[] payload = checkpointPayload(entries.size(), createdAt, root);
        Signature signer = Signature.getInstance("SHA256withECDSA");
        signer.initSign(keyPair.getPrivate());
        signer.update(payload);
        return new Checkpoint(
                createdAt,
                entries.size(),
                root,
                signer.sign(),
                keyPair.getPublic().getEncoded(),
                keySecurityLevel
        );
    }

    public synchronized JSONObject exportJson() throws Exception {
        JSONArray records = new JSONArray();
        for (Entry entry : entries) {
            records.put(entry.toJson());
        }
        Checkpoint checkpoint = checkpoint();
        JSONObject limitations = new JSONObject()
                .put("model_correctness_proven", false)
                .put("remote_attestation_included", false)
                .put("prefix_truncation_detectable_without_prior_checkpoint", false)
                .put("raw_post_text_recorded", false)
                .put("execution_report_digest_recorded", true);
        JSONObject canonicalization = new JSONObject()
                .put("record", "length-prefixed big-endian fields in exported field order")
                .put("checkpoint", "format-checkpoint, record_count, created_at, root_sha256")
                .put("signature", "SHA256withECDSA over the canonical checkpoint payload");
        return new JSONObject()
                .put("format", FORMAT)
                .put("records", records)
                .put("checkpoint", checkpoint.toJson())
                .put("canonicalization", canonicalization)
                .put("limitations", limitations);
    }

    /** Verifies every exported record hash, the chain root, and the ECDSA checkpoint signature. */
    public static void verifyExport(JSONObject export) throws Exception {
        if (!FORMAT.equals(export.getString("format"))) {
            throw new SecurityException("unsupported transcript format");
        }
        JSONArray records = export.getJSONArray("records");
        byte[] previous = ZERO_HASH.clone();
        for (int index = 0; index < records.length(); index++) {
            JSONObject value = records.getJSONObject(index);
            if (value.getLong("index") != index) {
                throw new SecurityException("transcript record index changed");
            }
            byte[] claimedPrevious = unhex(value.getString("previous_sha256"));
            if (!MessageDigest.isEqual(previous, claimedPrevious)) {
                throw new SecurityException("transcript previous hash changed");
            }
            Entry record = new Entry(
                    index,
                    value.getString("created_at"),
                    value.getString("event"),
                    claimedPrevious,
                    unhex(value.getString("content_sha256")),
                    unhex(value.getString("model_sha256")),
                    unhex(value.getString("execution_evidence_sha256")),
                    unhex(value.getString("output_sha256")),
                    value.getDouble("exposure_score"),
                    new byte[0]
            );
            byte[] calculated = sha256(canonicalBytes(record));
            byte[] claimed = unhex(value.getString("entry_sha256"));
            if (!MessageDigest.isEqual(calculated, claimed)) {
                throw new SecurityException("transcript record hash changed");
            }
            previous = calculated;
        }

        JSONObject checkpoint = export.getJSONObject("checkpoint");
        if (!"SHA256withECDSA/P-256".equals(checkpoint.getString("algorithm"))
                || checkpoint.getInt("record_count") != records.length()
                || !MessageDigest.isEqual(
                previous,
                unhex(checkpoint.getString("root_sha256"))
        )) {
            throw new SecurityException("checkpoint metadata differs from the record chain");
        }
        String createdAt = checkpoint.getString("created_at");
        byte[] payload = checkpointPayload(records.length(), createdAt, previous);
        KeyFactory factory = KeyFactory.getInstance("EC");
        PublicKey publicKey = factory.generatePublic(new X509EncodedKeySpec(
                Base64.getDecoder().decode(checkpoint.getString("public_key_spki_base64"))
        ));
        Signature verifier = Signature.getInstance("SHA256withECDSA");
        verifier.initVerify(publicKey);
        verifier.update(payload);
        if (!verifier.verify(Base64.getDecoder().decode(
                checkpoint.getString("signature_der_base64")
        ))) {
            throw new SecurityException("checkpoint signature verification failed");
        }
    }

    public synchronized int size() {
        return entries.size();
    }

    public synchronized String rootPreview() {
        byte[] root = entries.isEmpty() ? ZERO_HASH : entries.get(entries.size() - 1).entryHash;
        return hex(root).substring(0, 16);
    }

    public synchronized List<Entry> entries() {
        return Collections.unmodifiableList(new ArrayList<>(entries));
    }

    public String keySecurityLevel() {
        return keySecurityLevel;
    }

    private void persistSnapshot() throws Exception {
        File dir = new File(context.getFilesDir(), "audit");
        if (!dir.exists() && !dir.mkdirs()) {
            throw new IllegalStateException("Could not create audit directory");
        }
        File temporary = new File(dir, "transcript.tmp");
        File destination = new File(dir, "transcript.json");
        try (FileOutputStream stream = new FileOutputStream(temporary);
             OutputStreamWriter writer = new OutputStreamWriter(stream, StandardCharsets.UTF_8)) {
            writer.write(exportJson().toString(2));
            writer.flush();
            stream.getFD().sync();
        }
        if (!temporary.renameTo(destination)) {
            throw new IllegalStateException("Could not atomically replace transcript snapshot");
        }
    }

    private void loadPersistedSnapshot() throws Exception {
        File snapshot = new File(new File(context.getFilesDir(), "audit"), "transcript.json");
        if (!snapshot.isFile()) {
            return;
        }
        if (snapshot.length() <= 0 || snapshot.length() > 16L * 1024L * 1024L) {
            throw new SecurityException("persisted transcript size is invalid");
        }
        ByteArrayOutputStream bytes = new ByteArrayOutputStream((int) snapshot.length());
        byte[] block = new byte[8192];
        try (FileInputStream input = new FileInputStream(snapshot)) {
            int count;
            while ((count = input.read(block)) != -1) {
                bytes.write(block, 0, count);
            }
        }
        JSONObject export = new JSONObject(bytes.toString(StandardCharsets.UTF_8.name()));
        verifyExport(export);
        byte[] exportedPublicKey = Base64.getDecoder().decode(
                export.getJSONObject("checkpoint").getString("public_key_spki_base64")
        );
        if (!MessageDigest.isEqual(exportedPublicKey, keyPair.getPublic().getEncoded())) {
            throw new SecurityException("persisted transcript belongs to a different local key");
        }
        JSONArray records = export.getJSONArray("records");
        entries.clear();
        for (int index = 0; index < records.length(); index++) {
            JSONObject value = records.getJSONObject(index);
            entries.add(new Entry(
                    value.getLong("index"),
                    value.getString("created_at"),
                    value.getString("event"),
                    unhex(value.getString("previous_sha256")),
                    unhex(value.getString("content_sha256")),
                    unhex(value.getString("model_sha256")),
                    unhex(value.getString("execution_evidence_sha256")),
                    unhex(value.getString("output_sha256")),
                    value.getDouble("exposure_score"),
                    unhex(value.getString("entry_sha256"))
            ));
        }
    }

    private KeyMaterial loadOrCreateKey() throws Exception {
        KeyStore store = KeyStore.getInstance(KEYSTORE);
        store.load(null);
        if (!store.containsAlias(KEY_ALIAS)) {
            try {
                generateKey(true);
            } catch (Exception strongBoxFailure) {
                generateKey(false);
            }
            store.load(null);
        }
        KeyStore.PrivateKeyEntry entry = (KeyStore.PrivateKeyEntry) store.getEntry(KEY_ALIAS, null);
        KeyPair pair = new KeyPair(entry.getCertificate().getPublicKey(), entry.getPrivateKey());
        return new KeyMaterial(pair, securityLevel(entry.getPrivateKey()));
    }

    private void generateKey(boolean strongBox) throws Exception {
        KeyPairGenerator generator = KeyPairGenerator.getInstance(
                KeyProperties.KEY_ALGORITHM_EC,
                KEYSTORE
        );
        KeyGenParameterSpec.Builder builder = new KeyGenParameterSpec.Builder(
                KEY_ALIAS,
                KeyProperties.PURPOSE_SIGN | KeyProperties.PURPOSE_VERIFY
        )
                .setAlgorithmParameterSpec(new ECGenParameterSpec("secp256r1"))
                .setDigests(KeyProperties.DIGEST_SHA256)
                .setUserAuthenticationRequired(false);
        if (Build.VERSION.SDK_INT >= Build.VERSION_CODES.P) {
            builder.setIsStrongBoxBacked(strongBox);
        }
        generator.initialize(builder.build());
        generator.generateKeyPair();
    }

    private String securityLevel(PrivateKey privateKey) {
        try {
            KeyFactory factory = KeyFactory.getInstance(privateKey.getAlgorithm(), KEYSTORE);
            KeyInfo info = factory.getKeySpec(privateKey, KeyInfo.class);
            if (Build.VERSION.SDK_INT >= Build.VERSION_CODES.S) {
                int level = info.getSecurityLevel();
                if (level == KeyProperties.SECURITY_LEVEL_STRONGBOX) {
                    return "StrongBox";
                }
                if (level == KeyProperties.SECURITY_LEVEL_TRUSTED_ENVIRONMENT) {
                    return "TrustedEnvironment";
                }
                if (level == KeyProperties.SECURITY_LEVEL_SOFTWARE) {
                    return "Software";
                }
                return "Unknown(" + level + ")";
            }
            return info.isInsideSecureHardware() ? "SecureHardware" : "Software";
        } catch (Exception ignored) {
            return "Unknown";
        }
    }

    private static byte[] canonicalBytes(Entry entry) throws Exception {
        ByteArrayOutputStream bytes = new ByteArrayOutputStream();
        try (DataOutputStream data = new DataOutputStream(bytes)) {
            writeString(data, FORMAT);
            data.writeLong(entry.index);
            writeString(data, entry.createdAt);
            writeString(data, entry.event);
            writeBytes(data, entry.previousHash);
            writeBytes(data, entry.contentDigest);
            writeBytes(data, entry.modelDigest);
            writeBytes(data, entry.executionEvidenceDigest);
            writeBytes(data, entry.outputDigest);
            data.writeLong(Double.doubleToLongBits(entry.exposureScore));
        }
        return bytes.toByteArray();
    }

    private static byte[] checkpointPayload(int count, String createdAt, byte[] root) throws Exception {
        ByteArrayOutputStream bytes = new ByteArrayOutputStream();
        try (DataOutputStream data = new DataOutputStream(bytes)) {
            writeString(data, FORMAT + "-checkpoint");
            data.writeLong(count);
            writeString(data, createdAt);
            writeBytes(data, root);
        }
        return bytes.toByteArray();
    }

    private static void writeString(DataOutputStream data, String value) throws Exception {
        writeBytes(data, value.getBytes(StandardCharsets.UTF_8));
    }

    private static void writeBytes(DataOutputStream data, byte[] value) throws Exception {
        data.writeInt(value.length);
        data.write(value);
    }

    public static byte[] sha256(byte[] value) throws Exception {
        return MessageDigest.getInstance("SHA-256").digest(value);
    }

    public static byte[] sha256(String value) throws Exception {
        return sha256(value.getBytes(StandardCharsets.UTF_8));
    }

    public static String hex(byte[] value) {
        StringBuilder builder = new StringBuilder(value.length * 2);
        for (byte item : value) {
            builder.append(String.format(Locale.US, "%02x", item & 0xff));
        }
        return builder.toString();
    }

    private static byte[] unhex(String value) {
        if (value == null || !value.matches("[0-9a-f]{64}")) {
            throw new IllegalArgumentException("value is not a lowercase SHA-256 digest");
        }
        byte[] result = new byte[32];
        for (int index = 0; index < result.length; index++) {
            result[index] = (byte) Integer.parseInt(
                    value.substring(index * 2, index * 2 + 2),
                    16
            );
        }
        return result;
    }

    private static String b64(byte[] value) {
        return Base64.getEncoder().encodeToString(value);
    }

    public static final class Entry {
        public final long index;
        public final String createdAt;
        public final String event;
        public final byte[] previousHash;
        public final byte[] contentDigest;
        public final byte[] modelDigest;
        public final byte[] executionEvidenceDigest;
        public final byte[] outputDigest;
        public final double exposureScore;
        public final byte[] entryHash;

        Entry(
                long index,
                String createdAt,
                String event,
                byte[] previousHash,
                byte[] contentDigest,
                byte[] modelDigest,
                byte[] executionEvidenceDigest,
                byte[] outputDigest,
                double exposureScore,
                byte[] entryHash
        ) {
            this.index = index;
            this.createdAt = createdAt;
            this.event = event;
            this.previousHash = previousHash;
            this.contentDigest = contentDigest;
            this.modelDigest = modelDigest;
            this.executionEvidenceDigest = executionEvidenceDigest;
            this.outputDigest = outputDigest;
            this.exposureScore = exposureScore;
            this.entryHash = entryHash;
        }

        Entry withEntryHash(byte[] value) {
            return new Entry(
                    index,
                    createdAt,
                    event,
                    previousHash,
                    contentDigest,
                    modelDigest,
                    executionEvidenceDigest,
                    outputDigest,
                    exposureScore,
                    value
            );
        }

        JSONObject toJson() throws Exception {
            return new JSONObject()
                    .put("index", index)
                    .put("created_at", createdAt)
                    .put("event", event)
                    .put("previous_sha256", hex(previousHash))
                    .put("content_sha256", hex(contentDigest))
                    .put("model_sha256", hex(modelDigest))
                    .put("execution_evidence_sha256", hex(executionEvidenceDigest))
                    .put("output_sha256", hex(outputDigest))
                    .put("exposure_score", exposureScore)
                    .put("entry_sha256", hex(entryHash));
        }
    }

    public static final class Checkpoint {
        public final String createdAt;
        public final int recordCount;
        public final byte[] rootHash;
        public final byte[] signature;
        public final byte[] publicKey;
        public final String securityLevel;

        Checkpoint(
                String createdAt,
                int recordCount,
                byte[] rootHash,
                byte[] signature,
                byte[] publicKey,
                String securityLevel
        ) {
            this.createdAt = createdAt;
            this.recordCount = recordCount;
            this.rootHash = rootHash;
            this.signature = signature;
            this.publicKey = publicKey;
            this.securityLevel = securityLevel;
        }

        JSONObject toJson() throws Exception {
            return new JSONObject()
                    .put("algorithm", "SHA256withECDSA/P-256")
                    .put("created_at", createdAt)
                    .put("record_count", recordCount)
                    .put("root_sha256", hex(rootHash))
                    .put("signature_der_base64", b64(signature))
                    .put("public_key_spki_base64", b64(publicKey))
                    .put("key_security_level", securityLevel);
        }
    }

    private static final class KeyMaterial {
        final KeyPair keyPair;
        final String securityLevel;

        KeyMaterial(KeyPair keyPair, String securityLevel) {
            this.keyPair = keyPair;
            this.securityLevel = securityLevel;
        }
    }
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/inference/EmbeddingGemmaTokenizer.java <==
package dev.accretionlink.audit.inference;

/**
 * Persistent native SentencePiece tokenizer for EmbeddingGemma seq256.
 *
 * <p>The gated model is loaded once from a private local path and is never
 * packaged in the APK. Each call accepts the exact raw Java string, converts
 * UTF-16 (including emoji surrogate pairs) to strict UTF-8, and returns
 * {@code int32[1,256]} flattened as a 256-element {@code int[]}.</p>
 */
public final class EmbeddingGemmaTokenizer implements AutoCloseable {
    public static final int SEQUENCE_LENGTH = 256;

    static {
        System.loadLibrary("accretionlink_tokenizer");
    }

    private long nativeHandle;

    public EmbeddingGemmaTokenizer(String modelPath) {
        if (modelPath == null || modelPath.trim().isEmpty()) {
            throw new IllegalArgumentException("modelPath must not be blank");
        }
        nativeHandle = nativeCreate(modelPath);
        if (nativeHandle == 0) {
            throw new IllegalStateException("native tokenizer creation returned a null handle");
        }
    }

    /** Tokenize one raw post; empty content is a valid boundary input. */
    public synchronized int[] tokenizeRawText(String content) {
        if (content == null) {
            throw new IllegalArgumentException("content must not be null");
        }
        if (nativeHandle == 0) {
            throw new IllegalStateException("tokenizer is closed");
        }
        int[] tokens = nativeTokenize(nativeHandle, content);
        if (tokens == null || tokens.length != SEQUENCE_LENGTH) {
            throw new IllegalStateException("native tokenizer violated int32[1,256] contract");
        }
        return tokens;
    }

    @Override
    public synchronized void close() {
        if (nativeHandle != 0) {
            nativeDestroy(nativeHandle);
            nativeHandle = 0;
        }
    }

    private static native long nativeCreate(String modelPath);

    private static native int[] nativeTokenize(long handle, String content);

    private static native void nativeDestroy(long handle);
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/inference/G5CompiledModelRunner.java <==
package dev.accretionlink.audit.inference;

import android.content.Context;
import android.os.Build;

import com.google.ai.edge.litert.Accelerator;
import com.google.ai.edge.litert.BuiltinNpuAcceleratorProvider;
import com.google.ai.edge.litert.CompiledModel;
import com.google.ai.edge.litert.Environment;
import com.google.ai.edge.litert.TensorBuffer;
import com.google.ai.edge.litert.TensorBufferRequirements;
import com.google.ai.edge.litert.TensorBufferType;
import com.google.ai.edge.litert.TensorType;

import java.io.File;
import java.io.IOException;
import java.util.ArrayList;
import java.util.Collections;
import java.util.List;
import java.util.Locale;
import java.util.Set;

/**
 * Opens a Google Tensor AOT LiteRT model with an NPU-only accelerator contract.
 *
 * <p>This class deliberately supplies only {@link Accelerator#NPU} to LiteRT. If the Google
 * Tensor runtime, NPU, or model compilation artifact is unavailable, opening fails; it never
 * retries with a CPU or GPU accelerator.</p>
 *
 * <p>LiteRT 2.1.6 exposes buffer counts by signature index, but it does not expose tensor names.
 * Once names from the model manifest are known, {@link #inspectSignature(String, List, List)}
 * reports their element type, dimensions, strides, buffer size, and supported memory types.</p>
 */
public final class G5CompiledModelRunner implements AutoCloseable {
    private static final String DISPATCH_LIBRARY_NAME = "libLiteRtDispatch_GoogleTensor.so";

    private final File modelFile;
    private final String runtimeLibraryPath;
    private final Environment environment;
    private final CompiledModel model;
    private final OpenReport openReport;
    private boolean closed;

    private G5CompiledModelRunner(
            File modelFile,
            String runtimeLibraryPath,
            Environment environment,
            CompiledModel model,
            OpenReport openReport
    ) {
        this.modelFile = modelFile;
        this.runtimeLibraryPath = runtimeLibraryPath;
        this.environment = environment;
        this.model = model;
        this.openReport = openReport;
    }

    /** Opens {@code modelFile} with the packaged Google Tensor dispatch runtime and NPU only. */
    public static G5CompiledModelRunner open(Context context, File modelFile) throws Exception {
        if (context == null) {
            throw new IllegalArgumentException("context must not be null");
        }
        File canonicalModel = requireReadableModel(modelFile);
        Context applicationContext = context.getApplicationContext();
        if (!"Google".equalsIgnoreCase(Build.SOC_MANUFACTURER)
                || !"Tensor G5".equalsIgnoreCase(Build.SOC_MODEL)) {
            throw new IllegalStateException(
                    "G5 AOT execution requires Google Tensor G5; found "
                            + Build.SOC_MANUFACTURER + " " + Build.SOC_MODEL
            );
        }
        BuiltinNpuAcceleratorProvider provider =
                new BuiltinNpuAcceleratorProvider(applicationContext);

        if (!provider.isDeviceSupported()) {
            throw new IllegalStateException("The installed device is not supported by LiteRT NPU");
        }
        if (!provider.isLibraryReady()) {
            throw new IllegalStateException("The Google Tensor LiteRT dispatch runtime is not ready");
        }

        File runtimeLibrary = new File(provider.getLibraryDir(), DISPATCH_LIBRARY_NAME);
        if (!runtimeLibrary.isFile() || !runtimeLibrary.canRead()) {
            throw new IllegalStateException(
                    "The packaged Google Tensor dispatch runtime is missing: "
                            + runtimeLibrary.getAbsolutePath()
            );
        }

        Environment environment = null;
        CompiledModel model = null;
        try {
            environment = Environment.create(provider);
            Set<Accelerator> available = environment.getAvailableAccelerators();
            if (!available.contains(Accelerator.NPU)) {
                throw new IllegalStateException("LiteRT environment does not expose the NPU");
            }

            CompiledModel.Options npuOnly = new CompiledModel.Options(Accelerator.NPU);
            model = CompiledModel.create(canonicalModel.getAbsolutePath(), npuOnly, environment);

            int inputCount;
            int outputCount;
            List<TensorBuffer> inputs = model.createInputBuffers();
            List<TensorBuffer> outputs = model.createOutputBuffers();
            try {
                inputCount = inputs.size();
                outputCount = outputs.size();
            } finally {
                closeBuffers(inputs);
                closeBuffers(outputs);
            }

            OpenReport report = new OpenReport(
                    canonicalModel.getAbsolutePath(),
                    canonicalModel.length(),
                    runtimeLibrary.getAbsolutePath(),
                    Build.SOC_MANUFACTURER,
                    Build.SOC_MODEL,
                    sortedAcceleratorNames(available),
                    inputCount,
                    outputCount
            );
            return new G5CompiledModelRunner(
                    canonicalModel,
                    runtimeLibrary.getAbsolutePath(),
                    environment,
                    model,
                    report
            );
        } catch (Throwable failure) {
            if (model != null) {
                model.close();
            }
            if (environment != null) {
                environment.close();
            }
            if (failure instanceof Exception) {
                throw (Exception) failure;
            }
            throw failure;
        }
    }

    public synchronized OpenReport getOpenReport() {
        ensureOpen();
        return openReport;
    }

    /**
     * Reports a named signature contract. Pass an empty string for the default signature.
     * Tensor names must come from the accompanying model manifest or FlatBuffer inspection.
     */
    public synchronized ContractReport inspectSignature(
            String signature,
            List<String> inputNames,
            List<String> outputNames
    ) throws Exception {
        ensureOpen();
        String safeSignature = signature == null ? "" : signature;
        List<TensorContract> inputs = new ArrayList<>();
        for (String name : requireNames(inputNames, "inputNames")) {
            TensorType type = model.getInputTensorType(name, safeSignature);
            TensorBufferRequirements requirements =
                    model.getInputBufferRequirements(name, safeSignature);
            inputs.add(TensorContract.from("input", name, type, requirements));
        }

        List<TensorContract> outputs = new ArrayList<>();
        for (String name : requireNames(outputNames, "outputNames")) {
            TensorType type = model.getOutputTensorType(name, safeSignature);
            TensorBufferRequirements requirements =
                    model.getOutputBufferRequirements(name, safeSignature);
            outputs.add(TensorContract.from("output", name, type, requirements));
        }
        return new ContractReport(safeSignature, inputs, outputs);
    }

    /** Allocates buffers for the default (index zero) signature. The invocation owns them. */
    public synchronized Invocation newInvocation() throws Exception {
        ensureOpen();
        return new Invocation(this, model.createInputBuffers(), model.createOutputBuffers(), null);
    }

    /** Allocates buffers for a named signature. The invocation owns them. */
    public synchronized Invocation newInvocation(String signature) throws Exception {
        ensureOpen();
        if (signature == null || signature.trim().isEmpty()) {
            throw new IllegalArgumentException("signature must not be blank");
        }
        return new Invocation(
                this,
                model.createInputBuffers(signature),
                model.createOutputBuffers(signature),
                signature
        );
    }

    private synchronized double run(Invocation invocation) throws Exception {
        ensureOpen();
        invocation.ensureOpen();
        long startedNs = System.nanoTime();
        if (invocation.signature == null) {
            model.run(invocation.inputs, invocation.outputs);
        } else {
            model.run(invocation.inputs, invocation.outputs, invocation.signature);
        }
        return (System.nanoTime() - startedNs) / 1_000_000.0;
    }

    public File getModelFile() {
        return modelFile;
    }

    public String getRuntimeLibraryPath() {
        return runtimeLibraryPath;
    }

    @Override
    public synchronized void close() {
        if (closed) {
            return;
        }
        closed = true;
        model.close();
        environment.close();
    }

    private void ensureOpen() {
        if (closed) {
            throw new IllegalStateException("G5CompiledModelRunner is closed");
        }
    }

    private static File requireReadableModel(File modelFile) throws IOException {
        if (modelFile == null) {
            throw new IllegalArgumentException("modelFile must not be null");
        }
        File canonical = modelFile.getCanonicalFile();
        if (!canonical.isFile() || !canonical.canRead() || canonical.length() == 0L) {
            throw new IOException("Model file is missing, unreadable, or empty: " + canonical);
        }
        return canonical;
    }

    private static List<String> requireNames(List<String> names, String label) {
        if (names == null) {
            throw new IllegalArgumentException(label + " must not be null");
        }
        List<String> result = new ArrayList<>(names.size());
        for (String name : names) {
            if (name == null || name.trim().isEmpty()) {
                throw new IllegalArgumentException(label + " must not contain blank names");
            }
            result.add(name);
        }
        return result;
    }

    private static List<String> sortedAcceleratorNames(Set<Accelerator> accelerators) {
        List<String> names = new ArrayList<>();
        for (Accelerator accelerator : accelerators) {
            names.add(accelerator.name());
        }
        Collections.sort(names);
        return Collections.unmodifiableList(names);
    }

    private static void closeBuffers(List<TensorBuffer> buffers) {
        if (buffers == null) {
            return;
        }
        for (TensorBuffer buffer : buffers) {
            if (buffer != null) {
                buffer.close();
            }
        }
    }

    static String formatDimensions(List<Integer> dimensions) {
        if (dimensions == null || dimensions.isEmpty()) {
            return "scalar";
        }
        StringBuilder builder = new StringBuilder();
        for (int i = 0; i < dimensions.size(); i++) {
            if (i > 0) {
                builder.append('x');
            }
            builder.append(dimensions.get(i));
        }
        return builder.toString();
    }

    public static final class Invocation implements AutoCloseable {
        private final G5CompiledModelRunner owner;
        private final List<TensorBuffer> inputs;
        private final List<TensorBuffer> outputs;
        private final String signature;
        private boolean closed;

        private Invocation(
                G5CompiledModelRunner owner,
                List<TensorBuffer> inputs,
                List<TensorBuffer> outputs,
                String signature
        ) {
            this.owner = owner;
            this.inputs = Collections.unmodifiableList(inputs);
            this.outputs = Collections.unmodifiableList(outputs);
            this.signature = signature;
        }

        public List<TensorBuffer> getInputs() {
            ensureOpen();
            return inputs;
        }

        public List<TensorBuffer> getOutputs() {
            ensureOpen();
            return outputs;
        }

        /** Runs exactly once on the NPU-only compiled model and returns wall-clock milliseconds. */
        public double run() throws Exception {
            return owner.run(this);
        }

        @Override
        public void close() {
            if (closed) {
                return;
            }
            closed = true;
            closeBuffers(inputs);
            closeBuffers(outputs);
        }

        private void ensureOpen() {
            if (closed) {
                throw new IllegalStateException("Invocation is closed");
            }
        }
    }

    public static final class OpenReport {
        public final String modelPath;
        public final long modelBytes;
        public final String runtimeLibraryPath;
        public final String socManufacturer;
        public final String socModel;
        public final List<String> availableAccelerators;
        public final int inputCount;
        public final int outputCount;
        public final String requestedAccelerator = Accelerator.NPU.name();
        public final boolean fallbackEnabled = false;

        private OpenReport(
                String modelPath,
                long modelBytes,
                String runtimeLibraryPath,
                String socManufacturer,
                String socModel,
                List<String> availableAccelerators,
                int inputCount,
                int outputCount
        ) {
            this.modelPath = modelPath;
            this.modelBytes = modelBytes;
            this.runtimeLibraryPath = runtimeLibraryPath;
            this.socManufacturer = socManufacturer;
            this.socModel = socModel;
            this.availableAccelerators = availableAccelerators;
            this.inputCount = inputCount;
            this.outputCount = outputCount;
        }

        public String toMultilineString() {
            return "model=" + modelPath + '\n'
                    + "model_bytes=" + modelBytes + '\n'
                    + "runtime=" + runtimeLibraryPath + '\n'
                    + "soc_manufacturer=" + socManufacturer + '\n'
                    + "soc_model=" + socModel + '\n'
                    + "available_accelerators=" + availableAccelerators + '\n'
                    + "requested_accelerator=" + requestedAccelerator + '\n'
                    + "fallback_enabled=" + fallbackEnabled + '\n'
                    + "input_count=" + inputCount + '\n'
                    + "output_count=" + outputCount;
        }
    }

    public static final class ContractReport {
        public final String signature;
        public final List<TensorContract> inputs;
        public final List<TensorContract> outputs;

        private ContractReport(
                String signature,
                List<TensorContract> inputs,
                List<TensorContract> outputs
        ) {
            this.signature = signature;
            this.inputs = Collections.unmodifiableList(new ArrayList<>(inputs));
            this.outputs = Collections.unmodifiableList(new ArrayList<>(outputs));
        }

        public String toMultilineString() {
            StringBuilder builder = new StringBuilder();
            builder.append("signature=")
                    .append(signature.isEmpty() ? "<default>" : signature);
            for (TensorContract input : inputs) {
                builder.append('\n').append(input.toLine());
            }
            for (TensorContract output : outputs) {
                builder.append('\n').append(output.toLine());
            }
            return builder.toString();
        }
    }

    public static final class TensorContract {
        public final String direction;
        public final String name;
        public final String elementType;
        public final List<Integer> dimensions;
        public final List<Integer> logicalStrides;
        public final int bufferBytes;
        public final List<String> supportedBufferTypes;

        private TensorContract(
                String direction,
                String name,
                String elementType,
                List<Integer> dimensions,
                List<Integer> logicalStrides,
                int bufferBytes,
                List<String> supportedBufferTypes
        ) {
            this.direction = direction;
            this.name = name;
            this.elementType = elementType;
            this.dimensions = immutableCopy(dimensions);
            this.logicalStrides = immutableCopy(logicalStrides);
            this.bufferBytes = bufferBytes;
            this.supportedBufferTypes = Collections.unmodifiableList(
                    new ArrayList<>(supportedBufferTypes)
            );
        }

        private static TensorContract from(
                String direction,
                String name,
                TensorType type,
                TensorBufferRequirements requirements
        ) {
            List<String> bufferTypes = new ArrayList<>();
            for (TensorBufferType bufferType : requirements.getSupportedTypes()) {
                bufferTypes.add(bufferType.name());
            }
            return new TensorContract(
                    direction,
                    name,
                    type.getElementType().name(),
                    type.getLayout().getDimensions(),
                    type.getLayout().getStrides(),
                    requirements.getBufferSize(),
                    bufferTypes
            );
        }

        public String toLine() {
            return String.format(
                    Locale.US,
                    "%s[%s] type=%s shape=%s bytes=%d logical_strides=%s buffers=%s",
                    direction,
                    name,
                    elementType,
                    formatDimensions(dimensions),
                    bufferBytes,
                    logicalStrides,
                    supportedBufferTypes
            );
        }

        private static List<Integer> immutableCopy(List<Integer> values) {
            if (values == null) {
                return Collections.emptyList();
            }
            return Collections.unmodifiableList(new ArrayList<>(values));
        }
    }
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/inference/G5EmbeddingBatchExtractor.java <==
package dev.accretionlink.audit.inference;

import android.content.Context;
import android.content.Intent;
import android.content.IntentFilter;
import android.os.BatteryManager;
import android.os.PowerManager;
import android.os.SystemClock;
import android.util.Log;

import com.google.ai.edge.litert.TensorBuffer;

import org.json.JSONObject;

import java.io.BufferedInputStream;
import java.io.BufferedOutputStream;
import java.io.BufferedWriter;
import java.io.DataInputStream;
import java.io.EOFException;
import java.io.File;
import java.io.FileInputStream;
import java.io.FileOutputStream;
import java.io.IOException;
import java.io.OutputStream;
import java.io.OutputStreamWriter;
import java.nio.ByteBuffer;
import java.nio.ByteOrder;
import java.nio.charset.CharacterCodingException;
import java.nio.charset.CodingErrorAction;
import java.nio.charset.StandardCharsets;
import java.nio.file.AtomicMoveNotSupportedException;
import java.nio.file.Files;
import java.nio.file.StandardCopyOption;
import java.security.MessageDigest;
import java.util.Arrays;
import java.util.BitSet;
import java.util.HashMap;
import java.util.HashSet;
import java.util.Locale;
import java.util.Map;
import java.util.Set;
import java.util.concurrent.ArrayBlockingQueue;
import java.util.concurrent.atomic.AtomicReference;

/**
 * Streams a label/text-free, pretokenized train/calibration corpus through one G5 AOT graph.
 *
 * <p>The LiteRT 2.1.6 Java surface used here exposes a synchronous {@code run}. Pipeline mode is
 * therefore only a bounded host-side producer/consumer prefetch experiment: it overlaps corpus
 * reads with the previous blocking invocation, but it neither asserts nor measures hardware
 * asynchronous dispatch. The report records this limitation explicitly.</p>
 *
 * <p>Both modes allocate one LiteRT invocation for the complete corpus. Sequential mode reuses one
 * host token buffer; pipeline mode reuses exactly two. Output vectors are contiguous float32
 * little-endian values. Raw post text and target labels never enter this class or its outputs.</p>
 */
public final class G5EmbeddingBatchExtractor {
    public static final String MODEL_NAME =
            "embeddinggemma-300M_seq256_mixed-precision.google.tensor_g5.tflite";
    public static final String MODEL_SHA256 =
            "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace";
    public static final String TOKENIZER_SHA256 =
            "d6daa52d93d7aad10e8388bd526c4e501d914b47177398d1d9621f1fe48438c7";
    public static final int SEQUENCE_LENGTH = 256;
    public static final int EMBEDDING_DIMENSION = 768;

    private static final String TAG = "AccretionLinkG5Batch";
    private static final byte[] CORPUS_MAGIC = "ALGCORP1".getBytes(StandardCharsets.US_ASCII);
    private static final int CORPUS_SCHEMA = 1;
    private static final int TOKEN_DTYPE_INT32_LE = 1;
    private static final int SPLIT_TRAIN = 0;
    private static final int SPLIT_CALIBRATION = 1;
    private static final int SPLIT_TEST_FORBIDDEN = 2;
    private static final int HASH_BYTES = 32;
    private static final int MAX_AUTHOR_BYTES = 1024;
    private static final int PIPELINE_CAPACITY = 2;
    private static final long PROGRESS_INTERVAL_NS = 60_000_000_000L;

    private G5EmbeddingBatchExtractor() {
    }

    public enum Mode {
        SEQUENTIAL("sequential_prepare_invoke"),
        PIPELINE("bounded_host_prefetch_double_buffer");

        final String reportName;

        Mode(String reportName) {
            this.reportName = reportName;
        }

        public static Mode parse(String value) {
            if (value == null || value.trim().isEmpty() || "pipeline".equalsIgnoreCase(value)) {
                return PIPELINE;
            }
            if ("sequential".equalsIgnoreCase(value)) {
                return SEQUENTIAL;
            }
            throw new IllegalArgumentException("mode must be sequential or pipeline, not " + value);
        }
    }

    public static final class Config {
        public final File modelFile;
        public final File corpusFile;
        public final File outputDirectory;
        public final String outputStem;
        public final Mode mode;
        public final int warmups;

        public Config(
                File modelFile,
                File corpusFile,
                File outputDirectory,
                String outputStem,
                Mode mode,
                int warmups
        ) {
            if (modelFile == null || corpusFile == null || outputDirectory == null) {
                throw new IllegalArgumentException("model, corpus, and output directory are required");
            }
            if (outputStem == null || !outputStem.matches("[A-Za-z0-9._-]+")) {
                throw new IllegalArgumentException("outputStem contains unsafe characters");
            }
            if (mode == null) {
                throw new IllegalArgumentException("mode is required");
            }
            if (warmups < 0 || warmups > 1000) {
                throw new IllegalArgumentException("warmups must be between 0 and 1000");
            }
            this.modelFile = modelFile;
            this.corpusFile = corpusFile;
            this.outputDirectory = outputDirectory;
            this.outputStem = outputStem;
            this.mode = mode;
            this.warmups = warmups;
        }
    }

    public static final class Result {
        public final File rowsJsonl;
        public final File vectorsFloat32Le;
        public final File timingsJsonl;
        public final File reportJson;
        public final int records;

        private Result(
                File rowsJsonl,
                File vectorsFloat32Le,
                File timingsJsonl,
                File reportJson,
                int records
        ) {
            this.rowsJsonl = rowsJsonl;
            this.vectorsFloat32Le = vectorsFloat32Le;
            this.timingsJsonl = timingsJsonl;
            this.reportJson = reportJson;
            this.records = records;
        }
    }

    /** Execute one corpus pass. Every corpus record is submitted exactly once after warm-up. */
    public static Result extract(Context context, Config config) throws Exception {
        if (context == null) {
            throw new IllegalArgumentException("context must not be null");
        }
        long totalStartedNs = SystemClock.elapsedRealtimeNanos();
        File corpus = requireReadable(config.corpusFile, "corpus");
        File model = requireReadable(config.modelFile, "model");
        if (!MODEL_SHA256.equals(sha256(model))) {
            throw new IllegalStateException("registered G5 model SHA-256 mismatch");
        }
        if (!config.outputDirectory.isDirectory() && !config.outputDirectory.mkdirs()) {
            throw new IOException("cannot create output directory " + config.outputDirectory);
        }

        long preflightStartedNs = SystemClock.elapsedRealtimeNanos();
        Preflight preflight = preflight(corpus);
        double preflightMs = elapsedMs(preflightStartedNs);
        String corpusSha256 = sha256(corpus);
        ThermalSnapshot thermalStart = ThermalSnapshot.capture(context);

        File rowsFinal = new File(config.outputDirectory, config.outputStem + "_rows.jsonl");
        File vectorsFinal = new File(config.outputDirectory, config.outputStem + "_vectors.f32le");
        File timingsFinal = new File(config.outputDirectory, config.outputStem + "_timings.jsonl");
        File reportFinal = new File(config.outputDirectory, config.outputStem + "_report.json");
        File rowsPart = partial(rowsFinal);
        File vectorsPart = partial(vectorsFinal);
        File timingsPart = partial(timingsFinal);
        File reportPart = partial(reportFinal);
        deleteIfPresent(rowsPart, vectorsPart, timingsPart, reportPart);

        StageMetrics metrics = new StageMetrics(preflight.header.recordCount);
        BitSet processed = new BitSet(preflight.header.recordCount);
        long openStartedNs = SystemClock.elapsedRealtimeNanos();
        boolean committed = false;
        try (G5CompiledModelRunner runner = G5CompiledModelRunner.open(context, model)) {
            double openMs = elapsedMs(openStartedNs);
            G5CompiledModelRunner.OpenReport open = runner.getOpenReport();
            if (!"NPU".equals(open.requestedAccelerator) || open.fallbackEnabled) {
                throw new IllegalStateException("runner did not preserve the NPU-only contract");
            }
            if (open.inputCount != 1 || open.outputCount != 1) {
                throw new IllegalStateException("unexpected model buffer count");
            }

            try (
                    G5CompiledModelRunner.Invocation invocation = runner.newInvocation();
                    BufferedWriter rows = new BufferedWriter(new OutputStreamWriter(
                            new FileOutputStream(rowsPart), StandardCharsets.UTF_8));
                    OutputStream vectors = new BufferedOutputStream(new FileOutputStream(vectorsPart));
                    BufferedWriter timings =
                            new BufferedWriter(new OutputStreamWriter(
                                    new FileOutputStream(timingsPart), StandardCharsets.UTF_8))
            ) {
                TensorBuffer input = invocation.getInputs().get(0);
                TensorBuffer output = invocation.getOutputs().get(0);
                double[] warmupMs = warmUp(invocation, input, config.warmups);
                long extractionStartedNs = SystemClock.elapsedRealtimeNanos();
                if (config.mode == Mode.SEQUENTIAL) {
                    runSequential(
                            corpus,
                            preflight.header,
                            invocation,
                            input,
                            output,
                            rows,
                            vectors,
                            timings,
                            metrics,
                            processed
                    );
                } else {
                    runPipeline(
                            corpus,
                            preflight.header,
                            invocation,
                            input,
                            output,
                            rows,
                            vectors,
                            timings,
                            metrics,
                            processed
                    );
                }
                metrics.extractionWallNs =
                        SystemClock.elapsedRealtimeNanos() - extractionStartedNs;
                rows.flush();
                vectors.flush();
                timings.flush();

                if (processed.cardinality() != preflight.header.recordCount) {
                    throw new IllegalStateException(
                            "not every corpus row was embedded exactly once: "
                                    + processed.cardinality() + "/" + preflight.header.recordCount
                    );
                }
                long expectedVectorBytes =
                        (long) preflight.header.recordCount * EMBEDDING_DIMENSION * Float.BYTES;
                if (vectorsPart.length() != expectedVectorBytes) {
                    throw new IllegalStateException(
                            "vector output size mismatch: " + vectorsPart.length()
                                    + " != " + expectedVectorBytes
                    );
                }
                ThermalSnapshot thermalEnd = ThermalSnapshot.capture(context);
                JSONObject report = buildReport(
                        config,
                        preflight,
                        corpusSha256,
                        preflightMs,
                        openMs,
                        warmupMs,
                        metrics,
                        open,
                        thermalStart,
                        thermalEnd,
                        rowsPart,
                        vectorsPart,
                        timingsPart,
                        elapsedMs(totalStartedNs)
                );
                Files.write(reportPart.toPath(), (report.toString(2) + "\n").getBytes(StandardCharsets.UTF_8));
            }

            moveReplace(rowsPart, rowsFinal);
            moveReplace(vectorsPart, vectorsFinal);
            moveReplace(timingsPart, timingsFinal);
            moveReplace(reportPart, reportFinal);
            committed = true;
            return new Result(
                    rowsFinal,
                    vectorsFinal,
                    timingsFinal,
                    reportFinal,
                    preflight.header.recordCount
            );
        } finally {
            if (!committed) {
                deleteIfPresent(rowsPart, vectorsPart, timingsPart, reportPart);
            }
        }
    }

    private static void runSequential(
            File corpus,
            CorpusHeader expectedHeader,
            G5CompiledModelRunner.Invocation invocation,
            TensorBuffer input,
            TensorBuffer output,
            BufferedWriter rows,
            OutputStream vectors,
            BufferedWriter timings,
            StageMetrics metrics,
            BitSet processed
    ) throws Exception {
        RecordSlot slot = new RecordSlot(false);
        ByteBuffer vectorBytes = ByteBuffer.allocate(EMBEDDING_DIMENSION * Float.BYTES)
                .order(ByteOrder.LITTLE_ENDIAN);
        long progressStartedNs = SystemClock.elapsedRealtimeNanos();
        long lastProgressNs = progressStartedNs;
        try (CorpusReader reader = new CorpusReader(corpus)) {
            reader.requireSameHeader(expectedHeader);
            for (int index = 0; index < expectedHeader.recordCount; index++) {
                long postStartedNs = SystemClock.elapsedRealtimeNanos();
                reader.readRecord(index, slot);
                slot.producerFreeSlotWaitNs = 0L;
                slot.consumerQueueWaitNs = 0L;
                slot.queueDepthAfterTake = 0;
                consumeOne(
                        slot,
                        invocation,
                        input,
                        output,
                        rows,
                        vectors,
                        timings,
                        vectorBytes,
                        metrics,
                        processed,
                        postStartedNs
                );
                lastProgressNs = maybeLogProgress(index + 1, expectedHeader.recordCount,
                        progressStartedNs, lastProgressNs);
            }
            reader.requireEof();
        }
    }

    private static void runPipeline(
            File corpus,
            CorpusHeader expectedHeader,
            G5CompiledModelRunner.Invocation invocation,
            TensorBuffer input,
            TensorBuffer output,
            BufferedWriter rows,
            OutputStream vectors,
            BufferedWriter timings,
            StageMetrics metrics,
            BitSet processed
    ) throws Exception {
        ArrayBlockingQueue<RecordSlot> free = new ArrayBlockingQueue<>(PIPELINE_CAPACITY);
        ArrayBlockingQueue<RecordSlot> ready = new ArrayBlockingQueue<>(PIPELINE_CAPACITY);
        free.add(new RecordSlot(false));
        free.add(new RecordSlot(false));
        AtomicReference<Throwable> producerFailure = new AtomicReference<>();
        RecordSlot poison = new RecordSlot(true);
        Thread producer = new Thread(() -> {
            try (CorpusReader reader = new CorpusReader(corpus)) {
                reader.requireSameHeader(expectedHeader);
                for (int index = 0; index < expectedHeader.recordCount; index++) {
                    long waitStartedNs = SystemClock.elapsedRealtimeNanos();
                    RecordSlot slot = free.take();
                    slot.producerFreeSlotWaitNs =
                            SystemClock.elapsedRealtimeNanos() - waitStartedNs;
                    slot.postStartedNs = SystemClock.elapsedRealtimeNanos();
                    reader.readRecord(index, slot);
                    slot.readyNs = SystemClock.elapsedRealtimeNanos();
                    synchronized (slot) {
                        ready.put(slot);
                        // Producer-observed depth immediately after put. A
                        // concurrent take may already have reduced this value.
                        slot.queueDepthAfterOffer = ready.size();
                    }
                }
                reader.requireEof();
            } catch (Throwable failure) {
                producerFailure.compareAndSet(null, failure);
                try {
                    ready.put(poison);
                } catch (InterruptedException interrupted) {
                    Thread.currentThread().interrupt();
                }
            }
        }, "AccretionLink-corpus-producer");
        producer.start();

        ByteBuffer vectorBytes = ByteBuffer.allocate(EMBEDDING_DIMENSION * Float.BYTES)
                .order(ByteOrder.LITTLE_ENDIAN);
        long progressStartedNs = SystemClock.elapsedRealtimeNanos();
        long lastProgressNs = progressStartedNs;
        int completed = 0;
        try {
            while (completed < expectedHeader.recordCount) {
                long waitStartedNs = SystemClock.elapsedRealtimeNanos();
                RecordSlot slot = ready.take();
                long queueWaitNs = SystemClock.elapsedRealtimeNanos() - waitStartedNs;
                if (slot.poison) {
                    Throwable failure = producerFailure.get();
                    if (failure instanceof Exception) {
                        throw (Exception) failure;
                    }
                    throw new IllegalStateException("corpus producer failed", failure);
                }
                synchronized (slot) {
                    // Pairs with the producer block so queue-depth metadata is
                    // never read while the producer is still publishing it.
                    slot.consumerQueueWaitNs = queueWaitNs;
                    slot.queueDepthAfterTake = ready.size();
                }
                consumeOne(
                        slot,
                        invocation,
                        input,
                        output,
                        rows,
                        vectors,
                        timings,
                        vectorBytes,
                        metrics,
                        processed,
                        slot.postStartedNs
                );
                completed += 1;
                free.put(slot);
                lastProgressNs = maybeLogProgress(completed, expectedHeader.recordCount,
                        progressStartedNs, lastProgressNs);
            }
            producer.join();
            Throwable failure = producerFailure.get();
            if (failure != null) {
                if (failure instanceof Exception) {
                    throw (Exception) failure;
                }
                throw new IllegalStateException("corpus producer failed", failure);
            }
        } finally {
            if (producer.isAlive()) {
                producer.interrupt();
                producer.join(5000L);
            }
        }
    }

    private static void consumeOne(
            RecordSlot slot,
            G5CompiledModelRunner.Invocation invocation,
            TensorBuffer input,
            TensorBuffer output,
            BufferedWriter rows,
            OutputStream vectors,
            BufferedWriter timings,
            ByteBuffer vectorBytes,
            StageMetrics metrics,
            BitSet processed,
            long postStartedNs
    ) throws Exception {
        if (slot.index < 0 || slot.index >= metrics.count) {
            throw new IllegalStateException("record index outside corpus range");
        }
        if (processed.get(slot.index)) {
            throw new IllegalStateException("corpus row submitted more than once: " + slot.index);
        }

        long copyStartedNs = SystemClock.elapsedRealtimeNanos();
        input.writeInt(slot.tokens);
        long copyNs = SystemClock.elapsedRealtimeNanos() - copyStartedNs;

        long invokeStartedNs = SystemClock.elapsedRealtimeNanos();
        double runnerInvokeMs = invocation.run();
        long invokeNs = SystemClock.elapsedRealtimeNanos() - invokeStartedNs;
        if (Math.abs(runnerInvokeMs - nsToMs(invokeNs)) > 5.0) {
            Log.w(TAG, "runner and outer invoke clocks differ by >5 ms");
        }
        processed.set(slot.index);

        long outputReadStartedNs = SystemClock.elapsedRealtimeNanos();
        float[] embedding = output.readFloat();
        long outputReadNs = SystemClock.elapsedRealtimeNanos() - outputReadStartedNs;
        validateEmbedding(embedding);

        long outputWriteStartedNs = SystemClock.elapsedRealtimeNanos();
        vectorBytes.clear();
        for (float value : embedding) {
            vectorBytes.putFloat(value);
        }
        vectors.write(vectorBytes.array());
        long outputWriteNs = SystemClock.elapsedRealtimeNanos() - outputWriteStartedNs;
        long postWallNs = SystemClock.elapsedRealtimeNanos() - postStartedNs;

        JSONObject row = new JSONObject();
        row.put("index", slot.index);
        row.put("comment_hash", slot.commentHash);
        row.put("author", slot.author);
        row.put("split", slot.split);
        rows.write(row.toString());
        rows.newLine();

        JSONObject timing = new JSONObject();
        timing.put("index", slot.index);
        timing.put("corpus_read_ms", nsToMs(slot.corpusReadNs));
        timing.put("host_prepare_ms", nsToMs(slot.hostPrepareNs));
        timing.put("producer_free_slot_wait_ms", nsToMs(slot.producerFreeSlotWaitNs));
        timing.put("consumer_queue_wait_ms", nsToMs(slot.consumerQueueWaitNs));
        timing.put("input_copy_ms", nsToMs(copyNs));
        timing.put("invoke_ms", nsToMs(invokeNs));
        timing.put("output_read_ms", nsToMs(outputReadNs));
        timing.put("output_write_ms", nsToMs(outputWriteNs));
        timing.put("post_wall_ms", nsToMs(postWallNs));
        timing.put("ready_queue_depth_after_offer", slot.queueDepthAfterOffer);
        timing.put("ready_queue_depth_after_take", slot.queueDepthAfterTake);
        timings.write(timing.toString());
        timings.newLine();

        metrics.record(
                slot.index,
                slot.corpusReadNs,
                slot.hostPrepareNs,
                slot.producerFreeSlotWaitNs,
                slot.consumerQueueWaitNs,
                copyNs,
                invokeNs,
                outputReadNs,
                outputWriteNs,
                postWallNs,
                slot.queueDepthAfterOffer,
                slot.queueDepthAfterTake
        );
    }

    private static double[] warmUp(
            G5CompiledModelRunner.Invocation invocation,
            TensorBuffer input,
            int warmups
    ) throws Exception {
        // This is a synthetic control, not a corpus post. No corpus row is used for warm-up.
        int[] control = new int[SEQUENCE_LENGTH];
        control[0] = 2;
        control[1] = 1;
        input.writeInt(control);
        double[] latencyMs = new double[warmups];
        for (int index = 0; index < warmups; index++) {
            latencyMs[index] = invocation.run();
        }
        return latencyMs;
    }

    private static JSONObject buildReport(
            Config config,
            Preflight preflight,
            String corpusSha256,
            double preflightMs,
            double openMs,
            double[] warmupMs,
            StageMetrics metrics,
            G5CompiledModelRunner.OpenReport open,
            ThermalSnapshot thermalStart,
            ThermalSnapshot thermalEnd,
            File rows,
            File vectors,
            File timings,
            double totalElapsedMs
    ) throws Exception {
        JSONObject report = new JSONObject();
        report.put("schema_version", 1);
        report.put("benchmark", "EmbeddingGemma Tensor G5 pretest streaming extraction");
        report.put("artifact_scope", "train_and_calibration_only");
        report.put(
                "benchmark_interpretation",
                "Pretokenized accelerator/orchestration benchmark; not proof that online "
                        + "SentencePiece or all CPU preparation has been removed."
        );
        report.put("mode", config.mode.reportName);
        report.put("api_surface", "litert_2.1.6_java_synchronous");
        report.put("async_dispatch_measured", false);
        report.put("hardware_async_claimed", false);
        report.put("producer_consumer_scope", config.mode == Mode.PIPELINE
                ? "bounded host corpus prefetch only; NPU invocation remains serial and blocking"
                : "disabled; one host buffer and serial blocking invocation");
        report.put("queue_capacity", config.mode == Mode.PIPELINE ? PIPELINE_CAPACITY : 0);
        report.put("host_token_buffers", config.mode == Mode.PIPELINE ? 2 : 1);
        report.put("litert_invocations_allocated", 1);
        report.put("tensor_buffers_reused_across_posts", true);
        report.put("output_read_allocation_limitation", "LiteRT Java readFloat returns a new float array");

        JSONObject input = new JSONObject();
        input.put("corpus_sha256", corpusSha256);
        input.put("corpus_bytes", config.corpusFile.length());
        input.put("corpus_schema", CORPUS_SCHEMA);
        input.put("record_count", preflight.header.recordCount);
        input.put("train_records", preflight.trainRecords);
        input.put("calibration_records", preflight.calibrationRecords);
        input.put("test_records", 0);
        input.put("unique_comment_hashes", preflight.uniqueHashes);
        input.put("unique_authors", preflight.uniqueAuthors);
        input.put("split_manifest_sha256", preflight.header.splitManifestSha256);
        input.put("tokenizer_sha256", preflight.header.tokenizerSha256);
        input.put("raw_text_present", false);
        input.put("target_labels_present", false);
        input.put("test_split_forbidden", true);
        report.put("input", input);

        JSONObject model = new JSONObject();
        model.put("filename", MODEL_NAME);
        model.put("sha256", MODEL_SHA256);
        model.put("input_contract", "int32[1,256]");
        model.put("output_contract", "float32[1,768]");
        model.put("requested_accelerator", open.requestedAccelerator);
        model.put("fallback_enabled", open.fallbackEnabled);
        model.put("soc_manufacturer", open.socManufacturer);
        model.put("soc_model", open.socModel);
        report.put("model", model);

        JSONObject execution = new JSONObject();
        execution.put("warmups", warmupMs.length);
        execution.put("warmup_input", "synthetic BOS/EOS/PAD control; not a corpus post");
        execution.put("corpus_submissions", metrics.count);
        execution.put("per_post_embedding_once", true);
        execution.put("history_reencoding", false);
        execution.put("preflight_ms", preflightMs);
        execution.put("model_open_ms", openMs);
        execution.put("warmup_latency_ms", summary(warmupMs));
        execution.put("extraction_wall_ms", nsToMs(metrics.extractionWallNs));
        execution.put("total_elapsed_ms", totalElapsedMs);
        execution.put("throughput_posts_per_second",
                metrics.count / (metrics.extractionWallNs / 1_000_000_000.0));
        execution.put("sum_blocking_invoke_ms", nsToMs(metrics.sum(metrics.invokeNs)));
        execution.put("tpu_duty_proxy",
                metrics.sum(metrics.invokeNs) / (double) metrics.extractionWallNs);
        execution.put(
                "tpu_duty_proxy_scope",
                "sum synchronous blocking invoke wall time / extraction wall time; "
                        + "not a hardware utilization counter"
        );
        execution.put("consumer_host_stall_proxy",
                metrics.sum(metrics.consumerQueueWaitNs) / (double) metrics.extractionWallNs);
        execution.put(
                "consumer_host_stall_proxy_scope",
                "sum consumer waits for the host producer / extraction wall time; "
                        + "does not measure internal TPU idle cycles"
        );
        report.put("execution", execution);

        JSONObject timing = new JSONObject();
        timing.put("corpus_read_ms", summaryNs(metrics.corpusReadNs));
        timing.put("host_prepare_ms", summaryNs(metrics.hostPrepareNs));
        timing.put("producer_free_slot_wait_ms", summaryNs(metrics.producerFreeSlotWaitNs));
        timing.put("consumer_queue_wait_ms", summaryNs(metrics.consumerQueueWaitNs));
        timing.put("input_copy_ms", summaryNs(metrics.inputCopyNs));
        timing.put("invoke_ms", summaryNs(metrics.invokeNs));
        timing.put("output_read_ms", summaryNs(metrics.outputReadNs));
        timing.put("output_write_ms", summaryNs(metrics.outputWriteNs));
        timing.put("post_wall_ms", summaryNs(metrics.postWallNs));
        timing.put("per_post_file", logicalOutputName(timings));
        timing.put("scope",
                "host_prepare decodes/validates already-tokenized corpus bytes; it excludes SentencePiece");
        report.put("timing_ms", timing);

        JSONObject queue = new JSONObject();
        queue.put("capacity", config.mode == Mode.PIPELINE ? PIPELINE_CAPACITY : 0);
        queue.put("max_depth_after_offer", metrics.maxQueueDepthAfterOffer);
        queue.put("mean_depth_after_offer", metrics.mean(metrics.queueDepthAfterOffer));
        queue.put("max_depth_after_take", metrics.maxQueueDepthAfterTake);
        queue.put("mean_depth_after_take", metrics.mean(metrics.queueDepthAfterTake));
        report.put("queue", queue);

        JSONObject thermal = new JSONObject();
        thermal.put("start", thermalStart.toJson());
        thermal.put("end", thermalEnd.toJson());
        thermal.put("controlled_environment", false);
        thermal.put("interpretation", "observational device state; not a thermal-controlled experiment");
        report.put("thermal", thermal);

        JSONObject output = new JSONObject();
        output.put("rows_jsonl", logicalOutputName(rows));
        output.put("rows_sha256", sha256(rows));
        output.put("vectors_float32_le", logicalOutputName(vectors));
        output.put("vectors_bytes", vectors.length());
        output.put("vectors_sha256", sha256(vectors));
        output.put("timings_jsonl", logicalOutputName(timings));
        output.put("timings_sha256", sha256(timings));
        output.put("metadata_contains_raw_text", false);
        output.put("metadata_contains_target_labels", false);
        report.put("output", output);
        return report;
    }

    private static Preflight preflight(File corpus) throws Exception {
        Set<String> hashes = new HashSet<>();
        Set<String> authors = new HashSet<>();
        Map<String, String> authorSplits = new HashMap<>();
        int train = 0;
        int calibration = 0;
        try (CorpusReader reader = new CorpusReader(corpus)) {
            CorpusHeader header = reader.header;
            if (!MODEL_SHA256.equals(header.modelSha256)) {
                throw new IllegalStateException("corpus model SHA-256 mismatch");
            }
            if (!TOKENIZER_SHA256.equals(header.tokenizerSha256)) {
                throw new IllegalStateException("corpus tokenizer SHA-256 mismatch");
            }
            RecordSlot slot = new RecordSlot(false);
            for (int index = 0; index < header.recordCount; index++) {
                reader.scanRecord(index, slot);
                if (!hashes.add(slot.commentHash)) {
                    throw new IllegalStateException("duplicate comment hash in corpus at row " + index);
                }
                authors.add(slot.author);
                String previous = authorSplits.putIfAbsent(slot.author, slot.split);
                if (previous != null && !previous.equals(slot.split)) {
                    throw new IllegalStateException(
                            "author occurs in conflicting splits: " + slot.author
                    );
                }
                if ("train".equals(slot.split)) {
                    train += 1;
                } else if ("calibration".equals(slot.split)) {
                    calibration += 1;
                } else {
                    throw new IllegalStateException("unexpected split after fail-closed decode");
                }
            }
            reader.requireEof();
            return new Preflight(header, train, calibration, hashes.size(), authors.size());
        }
    }

    private static final class CorpusReader implements AutoCloseable {
        private final DataInputStream input;
        final CorpusHeader header;
        private int nextIndex;

        CorpusReader(File path) throws Exception {
            input = new DataInputStream(new BufferedInputStream(new FileInputStream(path), 64 * 1024));
            header = readHeader(input);
        }

        void requireSameHeader(CorpusHeader expected) {
            if (!header.equalsContract(expected)) {
                throw new IllegalStateException("corpus changed between preflight and extraction");
            }
        }

        void scanRecord(int expectedIndex, RecordSlot slot) throws Exception {
            readMetadataPrefix(expectedIndex, slot);
            skipFully(input, SEQUENCE_LENGTH * Integer.BYTES);
        }

        void readRecord(int expectedIndex, RecordSlot slot) throws Exception {
            readMetadataPrefix(expectedIndex, slot);
            long readStartedNs = SystemClock.elapsedRealtimeNanos();
            input.readFully(slot.tokenBytes);
            slot.corpusReadNs += SystemClock.elapsedRealtimeNanos() - readStartedNs;

            long prepareStartedNs = SystemClock.elapsedRealtimeNanos();
            ByteBuffer tokenView = ByteBuffer.wrap(slot.tokenBytes).order(ByteOrder.LITTLE_ENDIAN);
            for (int index = 0; index < SEQUENCE_LENGTH; index++) {
                int token = tokenView.getInt();
                if (token < 0) {
                    throw new IllegalStateException("negative token ID at corpus row " + expectedIndex);
                }
                slot.tokens[index] = token;
            }
            if (slot.tokens[0] != 2) {
                throw new IllegalStateException("corpus row does not start with BOS=2");
            }
            slot.hostPrepareNs += SystemClock.elapsedRealtimeNanos() - prepareStartedNs;
        }

        private void readMetadataPrefix(int expectedIndex, RecordSlot slot) throws Exception {
            if (expectedIndex != nextIndex || expectedIndex >= header.recordCount) {
                throw new IllegalStateException("non-contiguous corpus reader index");
            }
            slot.reset(expectedIndex);
            long readStartedNs = SystemClock.elapsedRealtimeNanos();
            int splitCode = input.readUnsignedByte();
            int reserved = input.readUnsignedByte();
            int authorLength = readUnsignedShortLittle(input);
            input.readFully(slot.hashBytes);
            slot.corpusReadNs = SystemClock.elapsedRealtimeNanos() - readStartedNs;

            if (splitCode == SPLIT_TEST_FORBIDDEN) {
                // Fail before author bytes or any token bytes from this record are read.
                throw new IllegalStateException("held-out test record in pre-test corpus");
            }
            if (splitCode != SPLIT_TRAIN && splitCode != SPLIT_CALIBRATION) {
                throw new IllegalStateException("unknown corpus split code " + splitCode);
            }
            if (reserved != 0) {
                throw new IllegalStateException("nonzero reserved corpus byte");
            }
            if (authorLength <= 0 || authorLength > MAX_AUTHOR_BYTES) {
                throw new IllegalStateException("invalid author byte length " + authorLength);
            }
            if (slot.authorBytes.length < authorLength) {
                slot.authorBytes = new byte[authorLength];
            }
            readStartedNs = SystemClock.elapsedRealtimeNanos();
            input.readFully(slot.authorBytes, 0, authorLength);
            slot.corpusReadNs += SystemClock.elapsedRealtimeNanos() - readStartedNs;

            long prepareStartedNs = SystemClock.elapsedRealtimeNanos();
            slot.split = splitCode == SPLIT_TRAIN ? "train" : "calibration";
            slot.commentHash = hex(slot.hashBytes);
            try {
                slot.author = StandardCharsets.UTF_8.newDecoder()
                        .onMalformedInput(CodingErrorAction.REPORT)
                        .onUnmappableCharacter(CodingErrorAction.REPORT)
                        .decode(ByteBuffer.wrap(slot.authorBytes, 0, authorLength))
                        .toString();
            } catch (CharacterCodingException error) {
                throw new IllegalStateException("author is not valid UTF-8", error);
            }
            if (slot.author.isEmpty()) {
                throw new IllegalStateException("empty corpus author");
            }
            slot.hostPrepareNs = SystemClock.elapsedRealtimeNanos() - prepareStartedNs;
            nextIndex += 1;
        }

        void requireEof() throws IOException {
            if (nextIndex != header.recordCount) {
                throw new IllegalStateException("corpus record count was not exhausted");
            }
            if (input.read() != -1) {
                throw new IllegalStateException("trailing bytes after corpus records");
            }
        }

        @Override
        public void close() throws IOException {
            input.close();
        }
    }

    private static CorpusHeader readHeader(DataInputStream input) throws Exception {
        byte[] magic = new byte[CORPUS_MAGIC.length];
        input.readFully(magic);
        if (!Arrays.equals(CORPUS_MAGIC, magic)) {
            throw new IllegalStateException("unsupported corpus magic");
        }
        int schema = readLittleInt(input);
        int records = readLittleInt(input);
        int sequence = readLittleInt(input);
        int dimension = readLittleInt(input);
        int tokenDtype = readLittleInt(input);
        byte[] modelHash = new byte[HASH_BYTES];
        byte[] tokenizerHash = new byte[HASH_BYTES];
        byte[] splitHash = new byte[HASH_BYTES];
        input.readFully(modelHash);
        input.readFully(tokenizerHash);
        input.readFully(splitHash);
        if (schema != CORPUS_SCHEMA) {
            throw new IllegalStateException("unsupported corpus schema " + schema);
        }
        if (records <= 0 || records > 1_000_000) {
            throw new IllegalStateException("unsafe corpus record count " + records);
        }
        if (sequence != SEQUENCE_LENGTH || dimension != EMBEDDING_DIMENSION) {
            throw new IllegalStateException("corpus tensor contract mismatch");
        }
        if (tokenDtype != TOKEN_DTYPE_INT32_LE) {
            throw new IllegalStateException("corpus token dtype mismatch");
        }
        return new CorpusHeader(records, hex(modelHash), hex(tokenizerHash), hex(splitHash));
    }

    private static final class CorpusHeader {
        final int recordCount;
        final String modelSha256;
        final String tokenizerSha256;
        final String splitManifestSha256;

        CorpusHeader(
                int recordCount,
                String modelSha256,
                String tokenizerSha256,
                String splitManifestSha256
        ) {
            this.recordCount = recordCount;
            this.modelSha256 = modelSha256;
            this.tokenizerSha256 = tokenizerSha256;
            this.splitManifestSha256 = splitManifestSha256;
        }

        boolean equalsContract(CorpusHeader other) {
            return other != null
                    && recordCount == other.recordCount
                    && modelSha256.equals(other.modelSha256)
                    && tokenizerSha256.equals(other.tokenizerSha256)
                    && splitManifestSha256.equals(other.splitManifestSha256);
        }
    }

    private static final class RecordSlot {
        final boolean poison;
        final int[] tokens = new int[SEQUENCE_LENGTH];
        final byte[] tokenBytes = new byte[SEQUENCE_LENGTH * Integer.BYTES];
        final byte[] hashBytes = new byte[HASH_BYTES];
        byte[] authorBytes = new byte[64];
        int index;
        String split;
        String author;
        String commentHash;
        long corpusReadNs;
        long hostPrepareNs;
        long producerFreeSlotWaitNs;
        long consumerQueueWaitNs;
        long postStartedNs;
        long readyNs;
        int queueDepthAfterOffer;
        int queueDepthAfterTake;

        RecordSlot(boolean poison) {
            this.poison = poison;
        }

        void reset(int index) {
            this.index = index;
            split = null;
            author = null;
            commentHash = null;
            corpusReadNs = 0L;
            hostPrepareNs = 0L;
            consumerQueueWaitNs = 0L;
            readyNs = 0L;
            queueDepthAfterOffer = 0;
            queueDepthAfterTake = 0;
        }
    }

    private static final class Preflight {
        final CorpusHeader header;
        final int trainRecords;
        final int calibrationRecords;
        final int uniqueHashes;
        final int uniqueAuthors;

        Preflight(
                CorpusHeader header,
                int trainRecords,
                int calibrationRecords,
                int uniqueHashes,
                int uniqueAuthors
        ) {
            this.header = header;
            this.trainRecords = trainRecords;
            this.calibrationRecords = calibrationRecords;
            this.uniqueHashes = uniqueHashes;
            this.uniqueAuthors = uniqueAuthors;
        }
    }

    private static final class StageMetrics {
        final int count;
        final long[] corpusReadNs;
        final long[] hostPrepareNs;
        final long[] producerFreeSlotWaitNs;
        final long[] consumerQueueWaitNs;
        final long[] inputCopyNs;
        final long[] invokeNs;
        final long[] outputReadNs;
        final long[] outputWriteNs;
        final long[] postWallNs;
        final int[] queueDepthAfterOffer;
        final int[] queueDepthAfterTake;
        int maxQueueDepthAfterOffer;
        int maxQueueDepthAfterTake;
        long extractionWallNs;

        StageMetrics(int count) {
            this.count = count;
            corpusReadNs = new long[count];
            hostPrepareNs = new long[count];
            producerFreeSlotWaitNs = new long[count];
            consumerQueueWaitNs = new long[count];
            inputCopyNs = new long[count];
            invokeNs = new long[count];
            outputReadNs = new long[count];
            outputWriteNs = new long[count];
            postWallNs = new long[count];
            queueDepthAfterOffer = new int[count];
            queueDepthAfterTake = new int[count];
        }

        void record(
                int index,
                long corpusRead,
                long hostPrepare,
                long producerWait,
                long consumerWait,
                long inputCopy,
                long invoke,
                long outputRead,
                long outputWrite,
                long postWall,
                int offered,
                int taken
        ) {
            corpusReadNs[index] = corpusRead;
            hostPrepareNs[index] = hostPrepare;
            producerFreeSlotWaitNs[index] = producerWait;
            consumerQueueWaitNs[index] = consumerWait;
            inputCopyNs[index] = inputCopy;
            invokeNs[index] = invoke;
            outputReadNs[index] = outputRead;
            outputWriteNs[index] = outputWrite;
            postWallNs[index] = postWall;
            queueDepthAfterOffer[index] = offered;
            queueDepthAfterTake[index] = taken;
            maxQueueDepthAfterOffer = Math.max(maxQueueDepthAfterOffer, offered);
            maxQueueDepthAfterTake = Math.max(maxQueueDepthAfterTake, taken);
        }

        long sum(long[] values) {
            long total = 0L;
            for (long value : values) {
                total += value;
            }
            return total;
        }

        double mean(int[] values) {
            long total = 0L;
            for (int value : values) {
                total += value;
            }
            return values.length == 0 ? 0.0 : total / (double) values.length;
        }
    }

    private static final class ThermalSnapshot {
        final int thermalStatus;
        final Double batteryTemperatureC;

        ThermalSnapshot(int thermalStatus, Double batteryTemperatureC) {
            this.thermalStatus = thermalStatus;
            this.batteryTemperatureC = batteryTemperatureC;
        }

        static ThermalSnapshot capture(Context context) {
            PowerManager power = (PowerManager) context.getSystemService(Context.POWER_SERVICE);
            int status = power == null ? -1 : power.getCurrentThermalStatus();
            Intent battery = context.registerReceiver(
                    null,
                    new IntentFilter(Intent.ACTION_BATTERY_CHANGED)
            );
            Double temperature = null;
            if (battery != null) {
                int deciCelsius = battery.getIntExtra(BatteryManager.EXTRA_TEMPERATURE, Integer.MIN_VALUE);
                if (deciCelsius != Integer.MIN_VALUE) {
                    temperature = deciCelsius / 10.0;
                }
            }
            return new ThermalSnapshot(status, temperature);
        }

        JSONObject toJson() throws Exception {
            JSONObject value = new JSONObject();
            value.put("thermal_status", thermalStatus);
            value.put("thermal_status_name", thermalStatusName(thermalStatus));
            value.put("battery_temperature_c", batteryTemperatureC == null
                    ? JSONObject.NULL : batteryTemperatureC);
            return value;
        }
    }

    private static JSONObject summaryNs(long[] nanoseconds) throws Exception {
        double[] milliseconds = new double[nanoseconds.length];
        for (int index = 0; index < nanoseconds.length; index++) {
            milliseconds[index] = nsToMs(nanoseconds[index]);
        }
        return summary(milliseconds);
    }

    private static JSONObject summary(double[] values) throws Exception {
        JSONObject result = new JSONObject();
        if (values.length == 0) {
            result.put("count", 0);
            result.put("p50", JSONObject.NULL);
            result.put("p95", JSONObject.NULL);
            result.put("mean", JSONObject.NULL);
            return result;
        }
        double[] sorted = values.clone();
        Arrays.sort(sorted);
        double sum = 0.0;
        for (double value : values) {
            sum += value;
        }
        result.put("count", values.length);
        result.put("p50", percentile(sorted, 0.50));
        result.put("p95", percentile(sorted, 0.95));
        result.put("p99", percentile(sorted, 0.99));
        result.put("mean", sum / values.length);
        result.put("min", sorted[0]);
        result.put("max", sorted[sorted.length - 1]);
        return result;
    }

    private static double percentile(double[] sorted, double probability) {
        int index = (int) Math.ceil(probability * sorted.length) - 1;
        return sorted[Math.max(0, Math.min(index, sorted.length - 1))];
    }

    private static void validateEmbedding(float[] embedding) {
        if (embedding.length != EMBEDDING_DIMENSION) {
            throw new IllegalStateException("unexpected embedding length " + embedding.length);
        }
        double normSquared = 0.0;
        for (float value : embedding) {
            if (!Float.isFinite(value)) {
                throw new IllegalStateException("non-finite embedding output");
            }
            normSquared += (double) value * value;
        }
        if (!(normSquared > 0.0)) {
            throw new IllegalStateException("zero-norm embedding output");
        }
    }

    private static long maybeLogProgress(
            int complete,
            int total,
            long startedNs,
            long lastLogNs
    ) {
        long now = SystemClock.elapsedRealtimeNanos();
        if (complete == total || now - lastLogNs >= PROGRESS_INTERVAL_NS) {
            double elapsedSeconds = (now - startedNs) / 1_000_000_000.0;
            double rate = elapsedSeconds > 0.0 ? complete / elapsedSeconds : 0.0;
            Log.i(TAG, String.format(
                    Locale.US,
                    "progress=%d/%d elapsed_s=%.1f throughput_posts_s=%.3f",
                    complete,
                    total,
                    elapsedSeconds,
                    rate
            ));
            return now;
        }
        return lastLogNs;
    }

    private static String thermalStatusName(int status) {
        switch (status) {
            case PowerManager.THERMAL_STATUS_NONE:
                return "NONE";
            case PowerManager.THERMAL_STATUS_LIGHT:
                return "LIGHT";
            case PowerManager.THERMAL_STATUS_MODERATE:
                return "MODERATE";
            case PowerManager.THERMAL_STATUS_SEVERE:
                return "SEVERE";
            case PowerManager.THERMAL_STATUS_CRITICAL:
                return "CRITICAL";
            case PowerManager.THERMAL_STATUS_EMERGENCY:
                return "EMERGENCY";
            case PowerManager.THERMAL_STATUS_SHUTDOWN:
                return "SHUTDOWN";
            default:
                return "UNKNOWN";
        }
    }

    private static File requireReadable(File file, String label) throws IOException {
        File canonical = file.getCanonicalFile();
        if (!canonical.isFile() || !canonical.canRead() || canonical.length() == 0L) {
            throw new IOException(label + " is missing, unreadable, or empty: " + canonical);
        }
        return canonical;
    }

    private static File partial(File destination) {
        return new File(destination.getParentFile(), destination.getName() + ".partial");
    }

    private static String logicalOutputName(File partialOrFinal) {
        String name = partialOrFinal.getName();
        return name.endsWith(".partial")
                ? name.substring(0, name.length() - ".partial".length())
                : name;
    }

    private static void moveReplace(File source, File destination) throws IOException {
        try {
            Files.move(
                    source.toPath(),
                    destination.toPath(),
                    StandardCopyOption.ATOMIC_MOVE,
                    StandardCopyOption.REPLACE_EXISTING
            );
        } catch (AtomicMoveNotSupportedException unsupported) {
            Files.move(
                    source.toPath(),
                    destination.toPath(),
                    StandardCopyOption.REPLACE_EXISTING
            );
        }
    }

    private static void deleteIfPresent(File... files) throws IOException {
        for (File file : files) {
            Files.deleteIfExists(file.toPath());
        }
    }

    private static String sha256(File file) throws Exception {
        MessageDigest digest = MessageDigest.getInstance("SHA-256");
        byte[] buffer = new byte[1024 * 1024];
        try (FileInputStream input = new FileInputStream(file)) {
            int count;
            while ((count = input.read(buffer)) >= 0) {
                if (count > 0) {
                    digest.update(buffer, 0, count);
                }
            }
        }
        return hex(digest.digest());
    }

    private static String hex(byte[] bytes) {
        char[] output = new char[bytes.length * 2];
        char[] alphabet = "0123456789abcdef".toCharArray();
        for (int index = 0; index < bytes.length; index++) {
            int value = bytes[index] & 0xff;
            output[index * 2] = alphabet[value >>> 4];
            output[index * 2 + 1] = alphabet[value & 0x0f];
        }
        return new String(output);
    }

    private static int readLittleInt(DataInputStream input) throws IOException {
        int b0 = input.read();
        int b1 = input.read();
        int b2 = input.read();
        int b3 = input.read();
        if ((b0 | b1 | b2 | b3) < 0) {
            throw new EOFException("truncated little-endian int32");
        }
        return b0 | (b1 << 8) | (b2 << 16) | (b3 << 24);
    }

    private static int readUnsignedShortLittle(DataInputStream input) throws IOException {
        int b0 = input.read();
        int b1 = input.read();
        if ((b0 | b1) < 0) {
            throw new EOFException("truncated little-endian uint16");
        }
        return b0 | (b1 << 8);
    }

    private static void skipFully(DataInputStream input, int bytes) throws IOException {
        int remaining = bytes;
        while (remaining > 0) {
            int skipped = input.skipBytes(remaining);
            if (skipped <= 0) {
                if (input.read() < 0) {
                    throw new EOFException("truncated corpus token payload");
                }
                skipped = 1;
            }
            remaining -= skipped;
        }
    }

    private static double elapsedMs(long startedNs) {
        return nsToMs(SystemClock.elapsedRealtimeNanos() - startedNs);
    }

    private static double nsToMs(long nanoseconds) {
        return nanoseconds / 1_000_000.0;
    }
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/inference/LinearPosteriorHead.java <==
package dev.accretionlink.audit.inference;

import android.content.Context;

import java.io.ByteArrayOutputStream;
import java.io.InputStream;
import java.nio.ByteBuffer;
import java.nio.ByteOrder;
import java.security.MessageDigest;
import java.util.Arrays;

/** Fixed 768-state, 18-logit head used by the registered security experiment. */
public final class LinearPosteriorHead {
    public static final int DIMENSION = 768;
    public static final int LOGITS = 18;
    public static final int HEADS = 4;
    private static final byte[] MAGIC = new byte[]{'A', 'L', 'H', 'E', 'A', 'D', '1', 0};

    private final float[] weights;
    private final float[] intercept;
    private final float[] temperatures;
    private final int[] starts;
    private final int[] ends;

    private LinearPosteriorHead(
            float[] weights,
            float[] intercept,
            float[] temperatures,
            int[] starts,
            int[] ends
    ) {
        this.weights = weights;
        this.intercept = intercept;
        this.temperatures = temperatures;
        this.starts = starts;
        this.ends = ends;
    }

    public static LinearPosteriorHead load(
            Context context,
            String assetPath,
            String expectedSha256
    ) throws Exception {
        byte[] bytes;
        try (InputStream input = context.getAssets().open(assetPath);
             ByteArrayOutputStream output = new ByteArrayOutputStream()) {
            byte[] block = new byte[8192];
            int count;
            while ((count = input.read(block)) != -1) {
                output.write(block, 0, count);
            }
            bytes = output.toByteArray();
        }
        String actual = hex(MessageDigest.getInstance("SHA-256").digest(bytes));
        if (!actual.equals(expectedSha256)) {
            throw new IllegalArgumentException("linear-head asset SHA-256 mismatch");
        }
        return parse(bytes);
    }

    static LinearPosteriorHead parse(byte[] bytes) {
        int expectedBytes = 8 + 5 * 4 + HEADS * 2 * 4
                + LOGITS * DIMENSION * 4 + LOGITS * 4 + HEADS * 4;
        if (bytes.length != expectedBytes) {
            throw new IllegalArgumentException("linear-head byte length mismatch");
        }
        ByteBuffer buffer = ByteBuffer.wrap(bytes).order(ByteOrder.LITTLE_ENDIAN);
        byte[] magic = new byte[MAGIC.length];
        buffer.get(magic);
        if (!Arrays.equals(magic, MAGIC)
                || buffer.getInt() != 1
                || buffer.getInt() != DIMENSION
                || buffer.getInt() != LOGITS
                || buffer.getInt() != HEADS
                || buffer.getInt() != 0) {
            throw new IllegalArgumentException("linear-head header mismatch");
        }
        int[] starts = new int[HEADS];
        int[] ends = new int[HEADS];
        int previous = 0;
        for (int head = 0; head < HEADS; head++) {
            starts[head] = buffer.getInt();
            ends[head] = buffer.getInt();
            if (starts[head] != previous || ends[head] <= starts[head]) {
                throw new IllegalArgumentException("linear-head offset mismatch");
            }
            previous = ends[head];
        }
        if (previous != LOGITS) {
            throw new IllegalArgumentException("linear-head outputs are incomplete");
        }
        float[] weights = new float[LOGITS * DIMENSION];
        float[] intercept = new float[LOGITS];
        float[] temperatures = new float[HEADS];
        for (int index = 0; index < weights.length; index++) {
            weights[index] = finite(buffer.getFloat());
        }
        for (int index = 0; index < intercept.length; index++) {
            intercept[index] = finite(buffer.getFloat());
        }
        for (int index = 0; index < temperatures.length; index++) {
            temperatures[index] = finite(buffer.getFloat());
            if (temperatures[index] <= 0.0f) {
                throw new IllegalArgumentException("linear-head temperature is not positive");
            }
        }
        return new LinearPosteriorHead(weights, intercept, temperatures, starts, ends);
    }

    public OnlineState newState() {
        return new OnlineState();
    }

    public float[] logits(float[] normalizedState) {
        if (normalizedState.length != DIMENSION) {
            throw new IllegalArgumentException("state dimension mismatch");
        }
        float[] output = intercept.clone();
        for (int logit = 0; logit < LOGITS; logit++) {
            double value = output[logit];
            int row = logit * DIMENSION;
            for (int dimension = 0; dimension < DIMENSION; dimension++) {
                value += weights[row + dimension] * normalizedState[dimension];
            }
            output[logit] = (float) value;
        }
        return output;
    }

    /** Returns four calibrated probability vectors in registered task order. */
    public float[][] probabilities(float[] normalizedState) {
        float[] logits = logits(normalizedState);
        float[][] result = new float[HEADS][];
        for (int head = 0; head < HEADS; head++) {
            int count = ends[head] - starts[head];
            float[] values = new float[count];
            double maximum = Double.NEGATIVE_INFINITY;
            for (int index = 0; index < count; index++) {
                double value = logits[starts[head] + index] / temperatures[head];
                values[index] = (float) value;
                maximum = Math.max(maximum, value);
            }
            double total = 0.0;
            for (int index = 0; index < count; index++) {
                values[index] = (float) Math.exp(values[index] - maximum);
                total += values[index];
            }
            for (int index = 0; index < count; index++) {
                values[index] /= (float) total;
            }
            result[head] = values;
        }
        return result;
    }

    public final class OnlineState {
        private final float[] sum = new float[DIMENSION];
        private int count;

        public float[] update(float[] embedding) {
            if (embedding.length != DIMENSION) {
                throw new IllegalArgumentException("embedding dimension mismatch");
            }
            double normSquared = 0.0;
            for (float value : embedding) {
                if (!Float.isFinite(value)) {
                    throw new IllegalArgumentException("embedding contains a non-finite value");
                }
                normSquared += value * value;
            }
            if (!(normSquared > 0.0)) {
                throw new IllegalArgumentException("embedding norm is zero");
            }
            double inverse = 1.0 / Math.sqrt(normSquared);
            for (int index = 0; index < DIMENSION; index++) {
                sum[index] += (float) (embedding[index] * inverse);
            }
            count++;
            double stateNormSquared = 0.0;
            for (float value : sum) {
                stateNormSquared += value * value;
            }
            double stateInverse = 1.0 / Math.sqrt(stateNormSquared);
            float[] normalized = new float[DIMENSION];
            for (int index = 0; index < DIMENSION; index++) {
                normalized[index] = (float) (sum[index] * stateInverse);
            }
            return normalized;
        }

        public int count() {
            return count;
        }

        public int retainedPriorEmbeddings() {
            return 0;
        }
    }

    private static float finite(float value) {
        if (!Float.isFinite(value)) {
            throw new IllegalArgumentException("linear-head asset contains a non-finite value");
        }
        return value;
    }

    private static String hex(byte[] bytes) {
        StringBuilder result = new StringBuilder(bytes.length * 2);
        for (byte value : bytes) {
            result.append(String.format(java.util.Locale.ROOT, "%02x", value & 0xff));
        }
        return result.toString();
    }
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/inference/LiteRtNativeAsyncEvidence.java <==
package dev.accretionlink.audit.inference;

import java.io.FileInputStream;
import java.io.IOException;
import java.security.MessageDigest;
import java.security.NoSuchAlgorithmException;

/**
 * JNI entry point for the isolated LiteRT 2.1.6 native-C async path.
 *
 * <p>The research UI may call this class on a worker thread and render the
 * returned machine-readable JSON. The native implementation is fail-closed:
 * it reports {@code FAIL_CLOSED} instead of retrying on CPU/GPU.</p>
 */
public final class LiteRtNativeAsyncEvidence {
    public static final String EXPECTED_MODEL_SHA256 =
            "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace";

    static {
        System.loadLibrary("accretionlink_litert_async");
    }

    private LiteRtNativeAsyncEvidence() {
    }

    public static String runEvidence(
            String modelPath,
            String dispatchLibraryDirectory,
            int[] tokens
    ) {
        if (modelPath == null || modelPath.trim().isEmpty()) {
            throw new IllegalArgumentException("modelPath must not be blank");
        }
        if (dispatchLibraryDirectory == null || dispatchLibraryDirectory.trim().isEmpty()) {
            throw new IllegalArgumentException("dispatchLibraryDirectory must not be blank");
        }
        if (tokens == null || tokens.length != 256) {
            throw new IllegalArgumentException("tokens must contain exactly 256 values");
        }
        final String actualModelSha256;
        try {
            actualModelSha256 = sha256(modelPath);
        } catch (IOException exception) {
            return failureJson("verify_model_sha256", "model file could not be read");
        }
        if (!EXPECTED_MODEL_SHA256.equals(actualModelSha256)) {
            return failureJson("verify_model_sha256", "model artifact hash mismatch");
        }
        return nativeRunEvidence(modelPath, dispatchLibraryDirectory, tokens);
    }

    private static String sha256(String path) throws IOException {
        final MessageDigest digest;
        try {
            digest = MessageDigest.getInstance("SHA-256");
        } catch (NoSuchAlgorithmException exception) {
            throw new AssertionError("Android runtime does not provide SHA-256", exception);
        }
        byte[] block = new byte[1024 * 1024];
        try (FileInputStream input = new FileInputStream(path)) {
            int count;
            while ((count = input.read(block)) != -1) {
                digest.update(block, 0, count);
            }
        }
        StringBuilder result = new StringBuilder(64);
        for (byte value : digest.digest()) {
            result.append(String.format(java.util.Locale.ROOT, "%02x", value & 0xff));
        }
        return result.toString();
    }

    private static String failureJson(String stage, String detail) {
        return "{\n"
                + "  \"schema_version\": 1,\n"
                + "  \"status\": \"FAIL_CLOSED\",\n"
                + "  \"api_surface\": \"LiteRT_2.1.6_native_C\",\n"
                + "  \"runtime_version\": \"2.1.6\",\n"
                + "  \"model_sha256\": \"" + EXPECTED_MODEL_SHA256 + "\",\n"
                + "  \"requested_accelerator\": \"NPU_ONLY\",\n"
                + "  \"fallback_enabled\": false,\n"
                + "  \"heldout_test_accessed\": false,\n"
                + "  \"failure\": {\"stage\": \"" + stage
                + "\", \"detail\": \"" + detail + "\"}\n"
                + "}\n";
    }

    private static native String nativeRunEvidence(
            String modelPath,
            String dispatchLibraryDirectory,
            int[] tokens
    );
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/inference/OnlineEmbeddingPipeline.java <==
package dev.accretionlink.audit.inference;

/**
 * Integration seam for the future reviewed online encoder/head/e-process implementation.
 *
 * <p>The academic activity intentionally does not accept raw human text and never calls this
 * interface. Keeping the hook separate prevents aggregate evidence presentation from being
 * mistaken for a human profiling product.</p>
 */
public interface OnlineEmbeddingPipeline extends AutoCloseable {
    interface AggregateObserver {
        void onAggregateState(AggregateState state);

        void onFailure(Exception failure);
    }

    final class AggregateState {
        public final long acceptedPosts;
        public final int fixedStateDimension;
        public final double encoderMs;
        public final double stateHeadEprocessMs;

        public AggregateState(
                long acceptedPosts,
                int fixedStateDimension,
                double encoderMs,
                double stateHeadEprocessMs
        ) {
            if (acceptedPosts < 0L || fixedStateDimension != 768
                    || !Double.isFinite(encoderMs) || encoderMs < 0.0
                    || !Double.isFinite(stateHeadEprocessMs) || stateHeadEprocessMs < 0.0) {
                throw new IllegalArgumentException("invalid aggregate online pipeline state");
            }
            this.acceptedPosts = acceptedPosts;
            this.fixedStateDimension = fixedStateDimension;
            this.encoderMs = encoderMs;
            this.stateHeadEprocessMs = stateHeadEprocessMs;
        }
    }

    /** Submit an already policy-approved post; implementation must not retain raw text. */
    void submitUtf8(byte[] postUtf8, AggregateObserver observer);

    @Override
    void close();
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/security/RuntimeArtifactVerifier.java <==
package dev.accretionlink.audit.security;

import org.json.JSONArray;
import org.json.JSONObject;

import java.io.File;
import java.io.FileInputStream;
import java.nio.charset.StandardCharsets;
import java.security.MessageDigest;
import java.util.HashSet;
import java.util.Locale;
import java.util.Set;

/**
 * Verifies the bytes that actually exist on the device before they are bound to a signed record.
 *
 * <p>The academic runtime JSON is a registration document, not proof that those bytes were used.
 * This verifier hashes the private model file and validates the machine-readable report emitted by
 * the native LiteRT execution against that hash. Callers must retain both returned digests and bind
 * them to the security operation.</p>
 */
public final class RuntimeArtifactVerifier {
    private static final double TOLERANCE = 1e-6;

    private RuntimeArtifactVerifier() {
    }

    public static Model verifyModel(File modelFile, String registeredSha256) throws Exception {
        require(modelFile != null, "G5 model path is missing");
        require(registeredSha256 != null && registeredSha256.matches("[0-9a-f]{64}"),
                "registered G5 model SHA-256 is invalid");
        File canonical = modelFile.getCanonicalFile();
        require(canonical.isFile() && canonical.canRead() && canonical.length() > 0,
                "registered G5 model is unavailable on device");
        String actual = sha256(canonical);
        require(actual.equals(registeredSha256),
                "on-device G5 model SHA-256 differs from the registration");
        return new Model(canonical, actual, canonical.length());
    }

    public static Evidence verifyNativeG5Report(String rawJson, Model model) throws Exception {
        require(rawJson != null && !rawJson.isBlank(), "native G5 report is missing");
        require(model != null, "verified G5 model is missing");
        JSONObject report = new JSONObject(rawJson);
        require(report.getInt("schema_version") == 1,
                "unsupported native G5 report schema");
        require(!report.has("failure"), "native G5 report contains a failure");
        require("LiteRT_2.1.6_native_C".equals(report.getString("api_surface")),
                "native G5 report API surface changed");
        require(model.sha256.equals(report.getString("model_sha256")),
                "native G5 report is not bound to the on-device model bytes");
        require(model.file.getName().equals(report.getString("model_path_basename")),
                "native G5 report model filename changed");
        require("NPU_ONLY".equals(report.getString("requested_accelerator")),
                "native G5 report is not NPU-only");
        require(!report.getBoolean("fallback_enabled")
                        && report.getBoolean("fully_accelerated")
                        && report.getInt("fallback_nodes") == 0,
                "native G5 report did not satisfy the no-fallback gate");
        require(!report.getBoolean("heldout_test_accessed"),
                "native G5 execution report accessed held-out data");
        require(report.getInt("managed_buffer_sets") == 2,
                "native G5 report buffer-set contract changed");

        double synchronousMs = positiveFinite(
                report.getDouble("synchronous_single_run_reference_ms"),
                "synchronous reference latency"
        );
        double hostTailMs = nonnegativeFinite(
                report.getDouble("two_submit_host_tail_ms"),
                "two-submit host tail"
        );
        double pairWallMs = positiveFinite(
                report.getDouble("pair_wall_through_both_fences_ms"),
                "pair completion latency"
        );
        double hostRatio = nonnegativeFinite(
                report.getDouble("host_tail_vs_sync_ratio"),
                "host-tail ratio"
        );
        double pairRatio = nonnegativeFinite(
                report.getDouble("pair_wall_vs_two_sync_ratio"),
                "pair-wall ratio"
        );
        require(close(hostRatio, hostTailMs / synchronousMs),
                "native G5 host-tail ratio is inconsistent");
        require(close(pairRatio, pairWallMs / (2.0 * synchronousMs)),
                "native G5 pair-wall ratio is inconsistent");

        double hostLimit = positiveFinite(
                report.getDouble("registered_host_tail_ratio_limit"),
                "registered host-tail limit"
        );
        double pairLimit = positiveFinite(
                report.getDouble("registered_pair_wall_ratio_limit"),
                "registered pair-wall limit"
        );
        boolean secondBeforeWait = report.getBoolean(
                "second_submit_returned_before_first_wait"
        );
        boolean concurrentInflight = report.getBoolean("concurrent_inflight_observed");

        JSONArray requests = report.getJSONArray("requests");
        require(requests.length() == 2, "native G5 report must contain two requests");
        Set<Integer> requestIndices = new HashSet<>();
        boolean anyUnsignaledAtReturn = false;
        for (int index = 0; index < requests.length(); index++) {
            JSONObject request = requests.getJSONObject(index);
            int requestIndex = request.getInt("index");
            require(requestIndices.add(requestIndex) && requestIndex == index,
                    "native G5 request index changed");
            require(request.getBoolean("async_returned")
                            && request.getBoolean("output_event_present"),
                    "native G5 async event contract failed");
            require(request.getBoolean("fence_fd_available")
                            && request.getInt("fence_fd_observed") >= 0,
                    "native G5 fence evidence is missing");
            boolean signaledAtReturn = request.getBoolean("signaled_at_return");
            anyUnsignaledAtReturn |= !signaledAtReturn;
            nonnegativeFinite(request.getDouble("submit_ms"), "request submit latency");
            nonnegativeFinite(request.getDouble("event_wait_ms"), "request wait latency");
            nonnegativeFinite(request.getDouble("host_read_ms"), "request read latency");
            positiveFinite(request.getDouble("embedding_norm"), "embedding norm");
        }
        require(report.getBoolean("unsignaled_event_observed_at_return")
                        == anyUnsignaledAtReturn,
                "native G5 unsignaled-event summary is inconsistent");

        boolean expectedHostTail = secondBeforeWait
                && concurrentInflight
                && hostRatio < hostLimit;
        require(report.getBoolean("host_tail_not_serialized") == expectedHostTail,
                "native G5 host-tail decision is inconsistent");
        boolean expectedOverlap = expectedHostTail && pairRatio < pairLimit;
        require(report.getBoolean("overlap_timing_supported") == expectedOverlap,
                "native G5 pair-timing decision is inconsistent");
        require(!report.getBoolean("hardware_overlap_claimed"),
                "native G5 report makes an unsupported kernel-overlap claim");
        require((expectedOverlap ? "PASS" : "FAIL_CLOSED").equals(
                        report.getString("status")),
                "native G5 report status is inconsistent with its timing gates");

        String digest = sha256(rawJson.getBytes(StandardCharsets.UTF_8));
        return new Evidence(rawJson, digest, model.sha256, expectedOverlap);
    }

    public static String sha256(File file) throws Exception {
        MessageDigest digest = MessageDigest.getInstance("SHA-256");
        byte[] block = new byte[1024 * 1024];
        try (FileInputStream input = new FileInputStream(file)) {
            int count;
            while ((count = input.read(block)) != -1) {
                digest.update(block, 0, count);
            }
        }
        return hex(digest.digest());
    }

    private static String sha256(byte[] bytes) throws Exception {
        return hex(MessageDigest.getInstance("SHA-256").digest(bytes));
    }

    private static boolean close(double left, double right) {
        return Double.isFinite(left) && Double.isFinite(right)
                && Math.abs(left - right) <= TOLERANCE * Math.max(
                1.0, Math.max(Math.abs(left), Math.abs(right))
        );
    }

    private static double positiveFinite(double value, String label) {
        require(Double.isFinite(value) && value > 0.0, label + " must be positive and finite");
        return value;
    }

    private static double nonnegativeFinite(double value, String label) {
        require(Double.isFinite(value) && value >= 0.0,
                label + " must be nonnegative and finite");
        return value;
    }

    private static void require(boolean condition, String message) {
        if (!condition) {
            throw new IllegalArgumentException(message);
        }
    }

    private static String hex(byte[] bytes) {
        StringBuilder result = new StringBuilder(bytes.length * 2);
        for (byte value : bytes) {
            result.append(String.format(Locale.ROOT, "%02x", value & 0xff));
        }
        return result.toString();
    }

    public static final class Model {
        public final File file;
        public final String sha256;
        public final long bytes;

        private Model(File file, String sha256, long bytes) {
            this.file = file;
            this.sha256 = sha256;
            this.bytes = bytes;
        }
    }

    public static final class Evidence {
        public final String rawJson;
        public final String sha256;
        public final String modelSha256;
        public final boolean overlapTimingSupported;

        private Evidence(
                String rawJson,
                String sha256,
                String modelSha256,
                boolean overlapTimingSupported
        ) {
            this.rawJson = rawJson;
            this.sha256 = sha256;
            this.modelSha256 = modelSha256;
            this.overlapTimingSupported = overlapTimingSupported;
        }
    }
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/security/SecurityOperationEngine.java <==
package dev.accretionlink.audit.security;

import org.json.JSONArray;
import org.json.JSONObject;

import java.nio.charset.StandardCharsets;
import java.security.MessageDigest;
import java.util.ArrayList;
import java.util.HashMap;
import java.util.HashSet;
import java.util.List;
import java.util.Locale;
import java.util.Map;
import java.util.Set;

/** Recomputes the registered security outcomes from profile-level held-out records. */
public final class SecurityOperationEngine {
    private static final double TOLERANCE = 1e-8;

    private SecurityOperationEngine() {
    }

    public static Result execute(byte[] replayBytes, String expectedSha256) throws Exception {
        if (!hex(MessageDigest.getInstance("SHA-256").digest(replayBytes))
                .equals(expectedSha256)) {
            throw new IllegalArgumentException("security replay SHA-256 mismatch");
        }
        JSONObject root = new JSONObject(new String(replayBytes, StandardCharsets.UTF_8));
        require(root.getInt("schema_version") == 1, "unsupported replay schema");
        require("registered_exposure_control_security_game".equals(root.getString("operation")),
                "unexpected replay operation");
        require(root.getBoolean("paper_result"), "replay is not a registered paper result");
        require(!root.getBoolean("raw_text_present"), "replay contains raw text");
        require(!root.getBoolean("embeddings_present"), "replay contains embeddings");
        require(root.getBoolean("profile_identifiers_are_sha256"),
                "replay profile identifiers are not digests");
        int profileCount = root.getInt("profile_count");
        require(profileCount > 0, "replay profile count is empty");
        JSONArray taskOrder = root.getJSONArray("task_order");
        require(taskOrder.length() == 4, "replay task count changed");

        Map<Integer, Prefix> expectedPrefixes = new HashMap<>();
        JSONArray prefixResults = root.getJSONArray("prefix_results");
        for (int index = 0; index < prefixResults.length(); index++) {
            JSONObject row = prefixResults.getJSONObject(index);
            JSONArray ci = row.getJSONArray("bootstrap_ci95");
            Prefix value = new Prefix(
                    row.getInt("prefix"),
                    row.getDouble("lambda1_nll"),
                    row.getDouble("lambda4_nll"),
                    row.getDouble("nll_contrast"),
                    ci.getDouble(0),
                    ci.getDouble(1)
            );
            require(close(value.lambda1Nll - value.lambda4Nll, value.contrast),
                    "prefix contrast is internally inconsistent");
            require(expectedPrefixes.put(value.prefix, value) == null,
                    "duplicate prefix result");
        }
        require(expectedPrefixes.keySet().equals(Set.of(1, 2, 4, 8)),
                "registered prefixes changed");

        Map<Integer, Map<String, Double>> observed = new HashMap<>();
        JSONArray profileRows = root.getJSONArray("profile_prefix_effects");
        for (int index = 0; index < profileRows.length(); index++) {
            JSONObject row = profileRows.getJSONObject(index);
            int prefix = row.getInt("prefix");
            String profile = row.getString("profile_sha256");
            require(profile.matches("[0-9a-f]{64}"), "profile digest is invalid");
            JSONArray taskEffects = row.getJSONArray("task_effects");
            require(taskEffects.length() == taskOrder.length(), "task-effect count changed");
            double total = 0.0;
            for (int task = 0; task < taskEffects.length(); task++) {
                total += finite(taskEffects.getDouble(task));
            }
            double aggregate = finite(row.getDouble("aggregate_effect"));
            require(close(total / taskEffects.length(), aggregate),
                    "profile aggregate is not the task mean");
            Map<String, Double> perProfile = observed.computeIfAbsent(
                    prefix, ignored -> new HashMap<>()
            );
            require(perProfile.put(profile, aggregate) == null,
                    "duplicate profile/prefix effect");
        }
        List<Prefix> verifiedPrefixes = new ArrayList<>();
        for (int prefix : new int[]{1, 2, 4, 8}) {
            Map<String, Double> perProfile = observed.get(prefix);
            require(perProfile != null && perProfile.size() == profileCount,
                    "profile coverage differs at prefix " + prefix);
            double mean = perProfile.values().stream().mapToDouble(Double::doubleValue)
                    .average().orElseThrow();
            Prefix expected = expectedPrefixes.get(prefix);
            require(close(mean, expected.contrast),
                    "device-recomputed contrast differs at prefix " + prefix);
            verifiedPrefixes.add(expected);
        }

        JSONArray primary = root.getJSONArray("primary_effects");
        require(primary.length() == taskOrder.length(), "primary task count changed");
        int holmRejects = 0;
        for (int task = 0; task < primary.length(); task++) {
            JSONObject row = primary.getJSONObject(task);
            JSONArray effects = row.getJSONArray("profile_effects");
            require(effects.length() == profileCount, "primary profile coverage changed");
            Set<String> profiles = new HashSet<>();
            double total = 0.0;
            for (int index = 0; index < effects.length(); index++) {
                JSONObject effect = effects.getJSONObject(index);
                String profile = effect.getString("profile_sha256");
                require(profiles.add(profile), "duplicate primary profile");
                total += finite(effect.getDouble("effect"));
            }
            require(close(total / effects.length(), row.getDouble("estimate")),
                    "primary profile effects do not reproduce the estimate");
            boolean reject = row.getDouble("p_value_holm") <= 0.05;
            require(reject == row.getBoolean("reject_holm_alpha_0_05"),
                    "Holm decision is inconsistent");
            holmRejects += reject ? 1 : 0;
        }

        JSONArray integrity = root.getJSONArray("integrity_attack");
        require(integrity.length() == taskOrder.length(), "integrity task count changed");
        int eligible = 0;
        int successes = 0;
        for (int task = 0; task < integrity.length(); task++) {
            JSONObject row = integrity.getJSONObject(task);
            JSONArray records = row.getJSONArray("profile_records");
            int taskSuccess = 0;
            Set<String> profiles = new HashSet<>();
            for (int index = 0; index < records.length(); index++) {
                JSONObject record = records.getJSONObject(index);
                require(profiles.add(record.getString("profile_sha256")),
                        "duplicate integrity profile");
                if (record.getBoolean("success")) {
                    taskSuccess++;
                }
            }
            require(records.length() == row.getInt("eligible_profiles"),
                    "integrity eligible count differs");
            require(taskSuccess == row.getInt("successful_profiles"),
                    "integrity success count differs");
            eligible += records.length();
            successes += taskSuccess;
        }

        JSONArray warnings = root.getJSONArray("eprocess_negative_control");
        require(warnings.length() == taskOrder.length(), "warning task count changed");
        int warningSequences = 0;
        int falseWarnings = 0;
        for (int task = 0; task < warnings.length(); task++) {
            JSONObject row = warnings.getJSONObject(task);
            JSONArray records = row.getJSONArray("sequence_records");
            int taskWarnings = 0;
            for (int index = 0; index < records.length(); index++) {
                taskWarnings += records.getJSONObject(index).getBoolean("warning") ? 1 : 0;
            }
            require(records.length() == row.getInt("sequences"),
                    "warning sequence count differs");
            require(taskWarnings == row.getInt("false_warnings"),
                    "warning count differs");
            require(close(taskWarnings / (double) records.length(),
                    row.getDouble("false_warning_rate")), "warning rate differs");
            warningSequences += records.length();
            falseWarnings += taskWarnings;
        }
        double falseWarningRate = falseWarnings / (double) warningSequences;
        String operationDigest = hex(MessageDigest.getInstance("SHA-256").digest(
                (expectedSha256 + ":" + String.format(Locale.ROOT, "%.12f:%d:%d:%d",
                        verifiedPrefixes.get(3).contrast, successes, eligible, falseWarnings))
                        .getBytes(StandardCharsets.UTF_8)
        ));
        return new Result(
                verifiedPrefixes,
                profileCount,
                holmRejects,
                successes,
                eligible,
                falseWarnings,
                warningSequences,
                falseWarningRate,
                operationDigest
        );
    }

    private static boolean close(double left, double right) {
        return Double.isFinite(left) && Double.isFinite(right)
                && Math.abs(left - right) <= TOLERANCE * Math.max(1.0, Math.max(
                Math.abs(left), Math.abs(right)));
    }

    private static double finite(double value) {
        if (!Double.isFinite(value)) {
            throw new IllegalArgumentException("replay contains a non-finite value");
        }
        return value;
    }

    private static void require(boolean condition, String message) {
        if (!condition) {
            throw new IllegalArgumentException(message);
        }
    }

    private static String hex(byte[] bytes) {
        StringBuilder result = new StringBuilder(bytes.length * 2);
        for (byte value : bytes) {
            result.append(String.format(Locale.ROOT, "%02x", value & 0xff));
        }
        return result.toString();
    }

    public static final class Prefix {
        public final int prefix;
        public final double lambda1Nll;
        public final double lambda4Nll;
        public final double contrast;
        public final double ciLow;
        public final double ciHigh;

        private Prefix(
                int prefix,
                double lambda1Nll,
                double lambda4Nll,
                double contrast,
                double ciLow,
                double ciHigh
        ) {
            this.prefix = prefix;
            this.lambda1Nll = lambda1Nll;
            this.lambda4Nll = lambda4Nll;
            this.contrast = contrast;
            this.ciLow = ciLow;
            this.ciHigh = ciHigh;
        }
    }

    public static final class Result {
        public final List<Prefix> prefixes;
        public final int profiles;
        public final int holmRejects;
        public final int integritySuccesses;
        public final int integrityEligible;
        public final int falseWarnings;
        public final int warningSequences;
        public final double falseWarningRate;
        public final String operationDigest;

        private Result(
                List<Prefix> prefixes,
                int profiles,
                int holmRejects,
                int integritySuccesses,
                int integrityEligible,
                int falseWarnings,
                int warningSequences,
                double falseWarningRate,
                String operationDigest
        ) {
            this.prefixes = List.copyOf(prefixes);
            this.profiles = profiles;
            this.holmRejects = holmRejects;
            this.integritySuccesses = integritySuccesses;
            this.integrityEligible = integrityEligible;
            this.falseWarnings = falseWarnings;
            this.warningSequences = warningSequences;
            this.falseWarningRate = falseWarningRate;
            this.operationDigest = operationDigest;
        }
    }
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/security/SecurityReplayInputValidator.java <==
package dev.accretionlink.audit.security;

import org.json.JSONArray;
import org.json.JSONObject;

import java.nio.charset.StandardCharsets;
import java.security.MessageDigest;
import java.util.Locale;

/** Validates document-selected replay identity and metadata before an operation is enabled. */
public final class SecurityReplayInputValidator {
    private SecurityReplayInputValidator() {
    }

    public static Metadata validate(
            byte[] replayBytes,
            String expectedSha256,
            int expectedProfiles
    ) throws Exception {
        require(replayBytes != null && replayBytes.length > 0, "security replay is missing");
        require(expectedSha256 != null && expectedSha256.matches("[0-9a-f]{64}"),
                "registered replay SHA-256 is invalid");

        String actualSha256 = hex(MessageDigest.getInstance("SHA-256").digest(replayBytes));
        require(actualSha256.equals(expectedSha256), "security replay SHA-256 mismatch");

        JSONObject root = new JSONObject(new String(replayBytes, StandardCharsets.UTF_8));
        require(root.getInt("schema_version") == 1, "unsupported replay schema");
        require("registered_exposure_control_security_game".equals(root.getString("operation")),
                "unexpected replay operation");
        require(root.getBoolean("paper_result"), "replay is not a registered paper result");
        require(!root.getBoolean("raw_text_present"), "replay contains raw text");
        require(!root.getBoolean("embeddings_present"), "replay contains embeddings");
        require(root.getBoolean("profile_identifiers_are_sha256"),
                "replay profile identifiers are not digests");

        int profiles = root.getInt("profile_count");
        require(profiles == expectedProfiles,
                "replay profile count differs from the registered experiment");
        JSONArray taskOrder = root.getJSONArray("task_order");
        require(taskOrder.length() == 4, "replay task count changed");
        return new Metadata(actualSha256, profiles);
    }

    private static void require(boolean condition, String message) {
        if (!condition) {
            throw new IllegalArgumentException(message);
        }
    }

    private static String hex(byte[] bytes) {
        StringBuilder result = new StringBuilder(bytes.length * 2);
        for (byte value : bytes) {
            result.append(String.format(Locale.ROOT, "%02x", value & 0xff));
        }
        return result.toString();
    }

    public static final class Metadata {
        public final String sha256;
        public final int profiles;

        private Metadata(String sha256, int profiles) {
            this.sha256 = sha256;
            this.profiles = profiles;
        }
    }
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/security/SecurityReplayVerifier.java <==
package dev.accretionlink.audit.security;

import org.json.JSONArray;
import org.json.JSONObject;

import java.nio.charset.StandardCharsets;
import java.security.MessageDigest;
import java.util.ArrayList;
import java.util.HashMap;
import java.util.HashSet;
import java.util.List;
import java.util.Locale;
import java.util.Map;
import java.util.Set;

/**
 * Verifies and reaggregates the registered replay without overstating what the schema contains.
 *
 * <p>Prefix contrasts, primary means, event counts, and rates are independently reaggregated from
 * profile/sequence records. NLL levels, bootstrap intervals, p-values, integrity-transition flags,
 * and individual warning flags are replay values whose internal constraints are validated. The
 * replay intentionally contains neither class labels/predictions nor per-step e-values, so this
 * class cannot rerun those two state transitions from first principles. {@link Result} exposes
 * this provenance explicitly.</p>
 */
public final class SecurityReplayVerifier {
    private static final double TOLERANCE = 1e-8;
    private static final double INTEGRITY_CONFIDENCE_THRESHOLD = 0.80;

    private SecurityReplayVerifier() {
    }

    public static Result execute(byte[] replayBytes, String expectedSha256) throws Exception {
        if (!hex(MessageDigest.getInstance("SHA-256").digest(replayBytes))
                .equals(expectedSha256)) {
            throw new IllegalArgumentException("security replay SHA-256 mismatch");
        }
        JSONObject root = new JSONObject(new String(replayBytes, StandardCharsets.UTF_8));
        require(root.getInt("schema_version") == 1, "unsupported replay schema");
        require("registered_exposure_control_security_game".equals(root.getString("operation")),
                "unexpected replay operation");
        require(root.getBoolean("paper_result"), "replay is not a registered paper result");
        require(!root.getBoolean("raw_text_present"), "replay contains raw text");
        require(!root.getBoolean("embeddings_present"), "replay contains embeddings");
        require(root.getBoolean("profile_identifiers_are_sha256"),
                "replay profile identifiers are not digests");
        String registeredEncoderSha256 = root.getString("encoder_model_sha256");
        requireSha256(registeredEncoderSha256, "replay encoder model");
        requireSha256(root.getString("head_sha256"), "replay posterior head");
        requireSha256(root.getString("candidate_freeze_sha256"), "replay candidate freeze");
        requireSha256(root.getString("heldout_report_content_sha256"),
                "replay held-out report");
        int profileCount = root.getInt("profile_count");
        require(profileCount > 0, "replay profile count is empty");
        JSONArray taskOrder = root.getJSONArray("task_order");
        require(taskOrder.length() == 4, "replay task count changed");
        List<String> taskNames = new ArrayList<>();
        Set<String> uniqueTasks = new HashSet<>();
        for (int index = 0; index < taskOrder.length(); index++) {
            String task = taskOrder.getString(index);
            require(!task.isBlank() && uniqueTasks.add(task),
                    "replay task order contains a blank or duplicate task");
            taskNames.add(task);
        }

        Map<Integer, Prefix> expectedPrefixes = new HashMap<>();
        JSONArray prefixResults = root.getJSONArray("prefix_results");
        for (int index = 0; index < prefixResults.length(); index++) {
            JSONObject row = prefixResults.getJSONObject(index);
            JSONArray ci = row.getJSONArray("bootstrap_ci95");
            require(ci.length() == 2, "prefix interval must have two endpoints");
            Prefix value = new Prefix(
                    row.getInt("prefix"),
                    nonnegative(row.getDouble("lambda1_nll"), "lambda1 NLL"),
                    nonnegative(row.getDouble("lambda4_nll"), "lambda4 NLL"),
                    finite(row.getDouble("nll_contrast")),
                    finite(ci.getDouble(0)),
                    finite(ci.getDouble(1))
            );
            require(row.getInt("profiles") == profileCount,
                    "prefix profile count differs");
            require(row.getInt("tasks") == taskOrder.length(),
                    "prefix task count differs");
            require(close(value.lambda1Nll - value.lambda4Nll, value.contrast),
                    "prefix contrast is internally inconsistent");
            require(value.ciLow <= value.ciHigh
                            && value.ciLow <= value.contrast
                            && value.contrast <= value.ciHigh,
                    "prefix interval is inconsistent with its estimate");
            require(expectedPrefixes.put(value.prefix, value) == null,
                    "duplicate prefix result");
        }
        require(expectedPrefixes.keySet().equals(Set.of(1, 2, 4, 8)),
                "registered prefixes changed");

        Map<Integer, Map<String, Double>> observed = new HashMap<>();
        JSONArray profileRows = root.getJSONArray("profile_prefix_effects");
        for (int index = 0; index < profileRows.length(); index++) {
            JSONObject row = profileRows.getJSONObject(index);
            int prefix = row.getInt("prefix");
            String profile = row.getString("profile_sha256");
            require(profile.matches("[0-9a-f]{64}"), "profile digest is invalid");
            JSONArray taskEffects = row.getJSONArray("task_effects");
            require(taskEffects.length() == taskOrder.length(), "task-effect count changed");
            double total = 0.0;
            for (int task = 0; task < taskEffects.length(); task++) {
                total += finite(taskEffects.getDouble(task));
            }
            double aggregate = finite(row.getDouble("aggregate_effect"));
            require(close(total / taskEffects.length(), aggregate),
                    "profile aggregate is not the task mean");
            Map<String, Double> perProfile = observed.computeIfAbsent(
                    prefix, ignored -> new HashMap<>()
            );
            require(perProfile.put(profile, aggregate) == null,
                    "duplicate profile/prefix effect");
        }
        List<Prefix> verifiedPrefixes = new ArrayList<>();
        Set<String> registeredProfiles = null;
        for (int prefix : new int[]{1, 2, 4, 8}) {
            Map<String, Double> perProfile = observed.get(prefix);
            require(perProfile != null && perProfile.size() == profileCount,
                    "profile coverage differs at prefix " + prefix);
            if (registeredProfiles == null) {
                registeredProfiles = new HashSet<>(perProfile.keySet());
            } else {
                require(registeredProfiles.equals(perProfile.keySet()),
                        "profile identities differ across prefixes");
            }
            double mean = perProfile.values().stream().mapToDouble(Double::doubleValue)
                    .average().orElseThrow();
            Prefix expected = expectedPrefixes.get(prefix);
            require(close(mean, expected.contrast),
                    "device-recomputed contrast differs at prefix " + prefix);
            verifiedPrefixes.add(new Prefix(
                    expected.prefix,
                    expected.lambda1Nll,
                    expected.lambda4Nll,
                    mean,
                    expected.ciLow,
                    expected.ciHigh
            ));
        }
        require(registeredProfiles != null, "replay profile identities are missing");

        JSONArray primary = root.getJSONArray("primary_effects");
        require(primary.length() == taskOrder.length(), "primary task count changed");
        int holmRejects = 0;
        for (int task = 0; task < primary.length(); task++) {
            JSONObject row = primary.getJSONObject(task);
            require(taskNames.get(task).equals(row.getString("task")),
                    "primary task order changed");
            require(row.getInt("profiles") == profileCount,
                    "primary profile count differs");
            JSONArray effects = row.getJSONArray("profile_effects");
            require(effects.length() == profileCount, "primary profile coverage changed");
            Set<String> profiles = new HashSet<>();
            double total = 0.0;
            for (int index = 0; index < effects.length(); index++) {
                JSONObject effect = effects.getJSONObject(index);
                String profile = effect.getString("profile_sha256");
                require(profile.matches("[0-9a-f]{64}")
                                && registeredProfiles.contains(profile)
                                && profiles.add(profile),
                        "invalid or duplicate primary profile");
                total += finite(effect.getDouble("effect"));
            }
            require(profiles.equals(registeredProfiles),
                    "primary profile identities changed");
            double estimate = finite(row.getDouble("estimate"));
            require(close(total / effects.length(), estimate),
                    "primary profile effects do not reproduce the estimate");
            JSONArray ci = row.getJSONArray("ci95");
            require(ci.length() == 2, "primary interval must have two endpoints");
            double ciLow = finite(ci.getDouble(0));
            double ciHigh = finite(ci.getDouble(1));
            require(ciLow <= estimate && estimate <= ciHigh,
                    "primary interval is inconsistent with its estimate");
            double rawP = probability(row.getDouble("p_value_raw"), "raw p-value");
            double holmP = probability(row.getDouble("p_value_holm"), "Holm p-value");
            require(holmP + TOLERANCE >= rawP,
                    "Holm-adjusted p-value is smaller than the raw p-value");
            boolean reject = holmP <= 0.05;
            require(reject == row.getBoolean("reject_holm_alpha_0_05"),
                    "Holm decision is inconsistent");
            holmRejects += reject ? 1 : 0;
        }

        JSONArray integrity = root.getJSONArray("integrity_attack");
        require(integrity.length() == taskOrder.length(), "integrity task count changed");
        int eligible = 0;
        int successes = 0;
        for (int task = 0; task < integrity.length(); task++) {
            JSONObject row = integrity.getJSONObject(task);
            require(taskNames.get(task).equals(row.getString("task")),
                    "integrity task order changed");
            JSONArray records = row.getJSONArray("profile_records");
            int taskSuccess = 0;
            Set<String> profiles = new HashSet<>();
            for (int index = 0; index < records.length(); index++) {
                JSONObject record = records.getJSONObject(index);
                String profile = record.getString("profile_sha256");
                require(profile.matches("[0-9a-f]{64}")
                                && registeredProfiles.contains(profile)
                                && profiles.add(profile),
                        "invalid or duplicate integrity profile");
                double confidence = probability(
                        record.getDouble("confidence"), "integrity confidence"
                );
                boolean success = record.getBoolean("success");
                require(!success || confidence >= INTEGRITY_CONFIDENCE_THRESHOLD,
                        "integrity success is below the registered confidence threshold");
                if (success) {
                    taskSuccess++;
                }
            }
            require(records.length() == row.getInt("eligible_profiles"),
                    "integrity eligible count differs");
            require(taskSuccess == row.getInt("successful_profiles"),
                    "integrity success count differs");
            require(close(taskSuccess / (double) records.length(),
                            finite(row.getDouble("attack_success_rate"))),
                    "integrity attack-success rate differs");
            eligible += records.length();
            successes += taskSuccess;
        }

        JSONArray warnings = root.getJSONArray("eprocess_negative_control");
        require(warnings.length() == taskOrder.length(), "warning task count changed");
        int warningSequences = 0;
        int falseWarnings = 0;
        for (int task = 0; task < warnings.length(); task++) {
            JSONObject row = warnings.getJSONObject(task);
            require(taskNames.get(task).equals(row.getString("task")),
                    "warning task order changed");
            double alpha = probability(row.getDouble("alpha"), "warning alpha");
            require(alpha > 0.0, "warning alpha must be positive");
            double threshold = positive(row.getDouble("threshold"), "warning threshold");
            require(close(threshold, 1.0 / alpha),
                    "warning threshold does not equal 1/alpha");
            double tau = probability(
                    row.getDouble("tau_training_wilson_upper95"), "training upper bound"
            );
            double selectionBound = positive(
                    row.getDouble("selection_bound_U"), "selection bound"
            );
            require(selectionBound >= 1.0, "selection bound must be at least one");
            double nullRate = probability(row.getDouble("null_rate_p0"), "null rate");
            double expectedNullRate = selectionBound * tau
                    / (1.0 - tau + selectionBound * tau);
            require(close(nullRate, expectedNullRate),
                    "warning null rate is inconsistent with tau and U");
            double alternative = probability(
                    row.getDouble("fixed_alternative_q"), "warning alternative"
            );
            require(alternative > nullRate && alternative < 1.0,
                    "warning alternative must lie strictly between p0 and one");
            double maximumMedian = positive(
                    row.getDouble("maximum_e_value_median"), "median maximum e-value"
            );
            double maximumValue = positive(
                    row.getDouble("maximum_e_value_max"), "maximum e-value"
            );
            require(maximumMedian >= 1.0 && maximumMedian <= maximumValue,
                    "maximum e-value summaries are inconsistent");
            JSONArray records = row.getJSONArray("sequence_records");
            int taskWarnings = 0;
            Set<String> sequenceKeys = new HashSet<>();
            Map<String, Integer> replicatesPerProfile = new HashMap<>();
            for (int index = 0; index < records.length(); index++) {
                JSONObject record = records.getJSONObject(index);
                String profile = record.getString("profile_sha256");
                int replicate = record.getInt("replicate");
                require(profile.matches("[0-9a-f]{64}")
                                && registeredProfiles.contains(profile)
                                && replicate >= 0,
                        "warning sequence identity is invalid");
                require(sequenceKeys.add(profile + ":" + replicate),
                        "duplicate warning profile/replicate sequence");
                replicatesPerProfile.merge(profile, 1, Integer::sum);
                taskWarnings += record.getBoolean("warning") ? 1 : 0;
            }
            require(replicatesPerProfile.keySet().equals(registeredProfiles),
                    "warning sequence profile coverage changed");
            require(new HashSet<>(replicatesPerProfile.values()).size() == 1,
                    "warning replicate count differs across profiles");
            require(records.length() == row.getInt("sequences"),
                    "warning sequence count differs");
            require(taskWarnings == row.getInt("false_warnings"),
                    "warning count differs");
            require((taskWarnings > 0) == (maximumValue >= threshold),
                    "warning flags conflict with the reported maximum e-value");
            require(close(taskWarnings / (double) records.length(),
                    row.getDouble("false_warning_rate")), "warning rate differs");
            warningSequences += records.length();
            falseWarnings += taskWarnings;
        }
        double falseWarningRate = falseWarnings / (double) warningSequences;
        String operationDigest = hex(MessageDigest.getInstance("SHA-256").digest(
                (expectedSha256 + ":" + String.format(Locale.ROOT, "%.12f:%d:%d:%d",
                        verifiedPrefixes.get(3).contrast, successes, eligible, falseWarnings))
                        .getBytes(StandardCharsets.UTF_8)
        ));
        return new Result(
                verifiedPrefixes,
                profileCount,
                holmRejects,
                successes,
                eligible,
                falseWarnings,
                warningSequences,
                falseWarningRate,
                operationDigest,
                registeredEncoderSha256
        );
    }

    /** Binds a verified replay result to actual model bytes and a validated native report. */
    public static BoundResult bindVerifiedRuntime(
            Result replayResult,
            String actualModelSha256,
            String nativeEvidenceSha256
    ) throws Exception {
        require(replayResult != null, "replay verification result is missing");
        requireSha256(actualModelSha256, "actual model");
        requireSha256(nativeEvidenceSha256, "native evidence");
        require(replayResult.registeredEncoderSha256.equals(actualModelSha256),
                "replay encoder digest does not match the actual on-device G5 model");
        String boundDigest = hex(MessageDigest.getInstance("SHA-256").digest(
                ("accretionlink-runtime-bound-operation-v1\n"
                        + replayResult.replayVerificationDigest + "\n"
                        + actualModelSha256 + "\n"
                        + nativeEvidenceSha256)
                        .getBytes(StandardCharsets.UTF_8)
        ));
        return new BoundResult(
                replayResult,
                actualModelSha256,
                nativeEvidenceSha256,
                boundDigest
        );
    }

    /** Fails closed when a displayed operation no longer matches the current runtime artifacts. */
    public static void requireCurrentRuntimeBinding(
            BoundResult operation,
            String currentModelSha256,
            String currentNativeEvidenceSha256
    ) {
        require(operation != null, "verified security operation is missing");
        requireMatchingRuntimeDigests(
                operation.actualModelSha256,
                operation.nativeEvidenceSha256,
                currentModelSha256,
                currentNativeEvidenceSha256
        );
    }

    static void requireMatchingRuntimeDigests(
            String operationModelSha256,
            String operationNativeEvidenceSha256,
            String currentModelSha256,
            String currentNativeEvidenceSha256
    ) {
        requireSha256(operationModelSha256, "operation model");
        requireSha256(operationNativeEvidenceSha256, "operation native evidence");
        requireSha256(currentModelSha256, "current model");
        requireSha256(currentNativeEvidenceSha256, "current native evidence");
        require(operationModelSha256.equals(currentModelSha256),
                "security operation is bound to a different on-device G5 model");
        require(operationNativeEvidenceSha256.equals(currentNativeEvidenceSha256),
                "security operation is bound to a stale G5 execution report");
    }

    private static boolean close(double left, double right) {
        return Double.isFinite(left) && Double.isFinite(right)
                && Math.abs(left - right) <= TOLERANCE * Math.max(1.0, Math.max(
                Math.abs(left), Math.abs(right)));
    }

    private static double finite(double value) {
        if (!Double.isFinite(value)) {
            throw new IllegalArgumentException("replay contains a non-finite value");
        }
        return value;
    }

    private static double nonnegative(double value, String label) {
        require(Double.isFinite(value) && value >= 0.0,
                label + " must be nonnegative and finite");
        return value;
    }

    private static double positive(double value, String label) {
        require(Double.isFinite(value) && value > 0.0,
                label + " must be positive and finite");
        return value;
    }

    private static double probability(double value, String label) {
        require(Double.isFinite(value) && value >= 0.0 && value <= 1.0,
                label + " must lie in [0,1]");
        return value;
    }

    private static void requireSha256(String value, String label) {
        require(value != null && value.matches("[0-9a-f]{64}"),
                label + " digest is not a lowercase SHA-256 value");
    }

    private static void require(boolean condition, String message) {
        if (!condition) {
            throw new IllegalArgumentException(message);
        }
    }

    private static String hex(byte[] bytes) {
        StringBuilder result = new StringBuilder(bytes.length * 2);
        for (byte value : bytes) {
            result.append(String.format(Locale.ROOT, "%02x", value & 0xff));
        }
        return result.toString();
    }

    public static final class Prefix {
        public final int prefix;
        public final double lambda1Nll;
        public final double lambda4Nll;
        public final double contrast;
        public final double ciLow;
        public final double ciHigh;

        private Prefix(
                int prefix,
                double lambda1Nll,
                double lambda4Nll,
                double contrast,
                double ciLow,
                double ciHigh
        ) {
            this.prefix = prefix;
            this.lambda1Nll = lambda1Nll;
            this.lambda4Nll = lambda4Nll;
            this.contrast = contrast;
            this.ciLow = ciLow;
            this.ciHigh = ciHigh;
        }
    }

    public static final class Result {
        public static final List<String> REAGGREGATED_STATISTICS = List.of(
                "prefix nll_contrast from profile task-effect means",
                "primary estimate from profile effects",
                "Holm rejection count from validated adjusted p-values",
                "integrity successes/rate from confidence-gated profile flags",
                "false warnings/rate from sequence flags"
        );
        public static final List<String> VALIDATED_PASS_THROUGH_STATISTICS = List.of(
                "lambda1_nll and lambda4_nll",
                "bootstrap confidence intervals",
                "raw and Holm-adjusted p-values",
                "integrity correct-to-wrong transition flag (labels absent from replay)",
                "per-sequence warning flag (per-step e-values absent from replay)"
        );
        public final List<Prefix> prefixes;
        public final int profiles;
        public final int holmRejects;
        public final int integritySuccesses;
        public final int integrityEligible;
        public final int falseWarnings;
        public final int warningSequences;
        public final double falseWarningRate;
        public final String replayVerificationDigest;
        public final String registeredEncoderSha256;
        /** @deprecated use {@link #replayVerificationDigest}; retained for source compatibility. */
        @Deprecated
        public final String operationDigest;
        public final List<String> reaggregatedStatistics;
        public final List<String> validatedPassThroughStatistics;

        private Result(
                List<Prefix> prefixes,
                int profiles,
                int holmRejects,
                int integritySuccesses,
                int integrityEligible,
                int falseWarnings,
                int warningSequences,
                double falseWarningRate,
                String operationDigest,
                String registeredEncoderSha256
        ) {
            this.prefixes = List.copyOf(prefixes);
            this.profiles = profiles;
            this.holmRejects = holmRejects;
            this.integritySuccesses = integritySuccesses;
            this.integrityEligible = integrityEligible;
            this.falseWarnings = falseWarnings;
            this.warningSequences = warningSequences;
            this.falseWarningRate = falseWarningRate;
            this.replayVerificationDigest = operationDigest;
            this.registeredEncoderSha256 = registeredEncoderSha256;
            this.operationDigest = operationDigest;
            this.reaggregatedStatistics = REAGGREGATED_STATISTICS;
            this.validatedPassThroughStatistics = VALIDATED_PASS_THROUGH_STATISTICS;
        }
    }

    public static final class BoundResult {
        public final Result replay;
        public final String actualModelSha256;
        public final String nativeEvidenceSha256;
        public final String boundOperationDigest;

        private BoundResult(
                Result replay,
                String actualModelSha256,
                String nativeEvidenceSha256,
                String boundOperationDigest
        ) {
            this.replay = replay;
            this.actualModelSha256 = actualModelSha256;
            this.nativeEvidenceSha256 = nativeEvidenceSha256;
            this.boundOperationDigest = boundOperationDigest;
        }
    }
}


==> anc/code/android/app/src/main/java/dev/accretionlink/audit/ui/ExposurePlotView.java <==
package dev.accretionlink.audit.ui;

import android.content.Context;
import android.graphics.Canvas;
import android.graphics.Color;
import android.graphics.Paint;
import android.graphics.Path;
import android.util.AttributeSet;
import android.view.View;

import androidx.annotation.Nullable;

import java.util.ArrayList;
import java.util.List;
import java.util.Locale;

import dev.accretionlink.audit.security.SecurityReplayVerifier;

/** Publication-style plot populated only by the device-verified replay result. */
public final class ExposurePlotView extends View {
    private final Paint axisPaint = stroke(Color.rgb(54, 59, 63), 1f);
    private final Paint gridPaint = stroke(Color.rgb(218, 215, 208), 0.75f);
    private final Paint zeroPaint = stroke(Color.rgb(120, 124, 126), 1.1f);
    private final Paint seriesPaint = stroke(Color.rgb(142, 27, 27), 2.2f);
    private final Paint intervalPaint = stroke(Color.rgb(142, 27, 27), 1.1f);
    private final Paint pointPaint = fill(Color.rgb(142, 27, 27));
    private final Paint sealedPaint = fill(Color.rgb(49, 91, 115));
    private final Paint textPaint = fill(Color.rgb(70, 73, 75));
    private final Paint mutedTextPaint = fill(Color.rgb(112, 115, 116));
    private final Path seriesPath = new Path();
    private final List<SecurityReplayVerifier.Prefix> results = new ArrayList<>();

    public ExposurePlotView(Context context, @Nullable AttributeSet attrs) {
        super(context, attrs);
        textPaint.setTextSize(dp(9.5f));
        mutedTextPaint.setTextSize(dp(11f));
        mutedTextPaint.setLetterSpacing(0.08f);
    }

    public void setVerifiedReplayResults(List<SecurityReplayVerifier.Prefix> values) {
        results.clear();
        results.addAll(values);
        invalidate();
    }

    public void clear() {
        results.clear();
        invalidate();
    }

    @Override
    protected void onDraw(Canvas canvas) {
        super.onDraw(canvas);
        float left = dp(49f);
        float top = dp(20f);
        float right = getWidth() - dp(17f);
        float bottom = getHeight() - dp(36f);

        for (int index = 0; index <= 4; index++) {
            float y = top + (bottom - top) * index / 4f;
            canvas.drawLine(left, y, right, y, gridPaint);
        }
        canvas.drawLine(left, top, left, bottom, axisPaint);
        canvas.drawLine(left, bottom, right, bottom, axisPaint);

        canvas.save();
        canvas.rotate(-90f, dp(14f), top + (bottom - top) / 2f);
        canvas.drawText("ΔNLL (nat)", dp(14f), top + (bottom - top) / 2f, textPaint);
        canvas.restore();
        canvas.drawText("observation budget h", right - dp(93f), bottom + dp(25f), textPaint);

        if (results.isEmpty()) {
            sealedPaint.setAlpha(22);
            canvas.drawRect(left, top, right, bottom, sealedPaint);
            sealedPaint.setAlpha(255);
            String pending = "RESULT NOT COMPUTED";
            float width = mutedTextPaint.measureText(pending);
            canvas.drawText(
                    pending,
                    left + (right - left - width) / 2f,
                    top + (bottom - top) / 2f,
                    mutedTextPaint
            );
            return;
        }

        double low = 0.0;
        double high = 0.0;
        for (SecurityReplayVerifier.Prefix value : results) {
            low = Math.min(low, value.ciLow);
            high = Math.max(high, value.ciHigh);
        }
        double span = Math.max(0.02, high - low);
        low -= span * 0.12;
        high += span * 0.12;
        float zeroY = mapY(0.0, low, high, top, bottom);
        canvas.drawLine(left, zeroY, right, zeroY, zeroPaint);

        seriesPath.reset();
        for (int index = 0; index < results.size(); index++) {
            SecurityReplayVerifier.Prefix value = results.get(index);
            float fraction = results.size() == 1 ? 0.5f : index / (float) (results.size() - 1);
            float x = left + fraction * (right - left);
            float y = mapY(value.contrast, low, high, top, bottom);
            float intervalTop = mapY(value.ciHigh, low, high, top, bottom);
            float intervalBottom = mapY(value.ciLow, low, high, top, bottom);
            canvas.drawLine(x, intervalTop, x, intervalBottom, intervalPaint);
            canvas.drawLine(x - dp(4f), intervalTop, x + dp(4f), intervalTop, intervalPaint);
            canvas.drawLine(x - dp(4f), intervalBottom, x + dp(4f), intervalBottom, intervalPaint);
            if (index == 0) {
                seriesPath.moveTo(x, y);
            } else {
                seriesPath.lineTo(x, y);
            }
            canvas.drawCircle(x, y, dp(3.3f), pointPaint);
            canvas.drawText(
                    String.format(Locale.US, "%d", value.prefix),
                    x - dp(3f),
                    bottom + dp(14f),
                    textPaint
            );
        }
        canvas.drawPath(seriesPath, seriesPaint);
        canvas.drawText(
                String.format(Locale.US, "%.2f", high),
                dp(22f),
                top + dp(4f),
                textPaint
        );
        canvas.drawText(
                String.format(Locale.US, "%.2f", low),
                dp(22f),
                bottom + dp(3f),
                textPaint
        );
    }

    private static float mapY(
            double value,
            double low,
            double high,
            float top,
            float bottom
    ) {
        double fraction = (value - low) / (high - low);
        return (float) (bottom - fraction * (bottom - top));
    }

    private Paint stroke(int color, float widthDp) {
        Paint paint = new Paint(Paint.ANTI_ALIAS_FLAG);
        paint.setColor(color);
        paint.setStrokeWidth(dp(widthDp));
        paint.setStyle(Paint.Style.STROKE);
        return paint;
    }

    private static Paint fill(int color) {
        Paint paint = new Paint(Paint.ANTI_ALIAS_FLAG);
        paint.setColor(color);
        paint.setStyle(Paint.Style.FILL);
        return paint;
    }

    private float dp(float value) {
        return value * getResources().getDisplayMetrics().density;
    }
}


==> anc/code/android/app/src/main/res/drawable/chip_neutral_dark.xml <==
<?xml version="1.0" encoding="utf-8"?>
<shape xmlns:android="http://schemas.android.com/apk/res/android" android:shape="rectangle">
    <solid android:color="#222F39" />
    <stroke android:width="1dp" android:color="#52616C" />
    <corners android:radius="2dp" />
</shape>


==> anc/code/android/app/src/main/res/drawable/chip_secure_dark.xml <==
<?xml version="1.0" encoding="utf-8"?>
<shape xmlns:android="http://schemas.android.com/apk/res/android" android:shape="rectangle">
    <solid android:color="#20382F" />
    <stroke android:width="1dp" android:color="#4A8C70" />
    <corners android:radius="2dp" />
</shape>


==> anc/code/android/app/src/main/res/drawable/ic_app.xml <==
<?xml version="1.0" encoding="utf-8"?>
<vector xmlns:android="http://schemas.android.com/apk/res/android"
    android:width="108dp"
    android:height="108dp"
    android:viewportWidth="108"
    android:viewportHeight="108">
    <path android:fillColor="#101716" android:pathData="M0,0h108v108h-108z" />
    <path
        android:fillColor="#42D6A4"
        android:fillType="evenOdd"
        android:pathData="M54,17A37,37 0,1 0,54 91A37,37 0,1 0,54 17M54,30A24,24 0,1 1,54 78A24,24 0,1 1,54 30" />
    <path android:fillColor="#F5B84B" android:pathData="M49,49h33v10h-33z" />
</vector>



==> anc/code/android/app/src/main/res/drawable/panel_dark.xml <==
<?xml version="1.0" encoding="utf-8"?>
<shape xmlns:android="http://schemas.android.com/apk/res/android" android:shape="rectangle">
    <solid android:color="@color/paper_alt" />
    <stroke android:width="1dp" android:color="@color/rule_dark" />
</shape>


==> anc/code/android/app/src/main/res/drawable/panel_evidence.xml <==
<?xml version="1.0" encoding="utf-8"?>
<shape xmlns:android="http://schemas.android.com/apk/res/android" android:shape="rectangle">
    <solid android:color="@color/security_blue_soft" />
    <stroke android:width="1dp" android:color="#9DB2BD" />
    <corners android:radius="2dp" />
</shape>


==> anc/code/android/app/src/main/res/drawable/panel_metric.xml <==
<?xml version="1.0" encoding="utf-8"?>
<shape xmlns:android="http://schemas.android.com/apk/res/android" android:shape="rectangle">
    <solid android:color="@color/paper" />
    <stroke android:width="1dp" android:color="@color/rule" />
    <corners android:radius="2dp" />
</shape>


==> anc/code/android/app/src/main/res/drawable/panel_outline.xml <==
<?xml version="1.0" encoding="utf-8"?>
<shape xmlns:android="http://schemas.android.com/apk/res/android" android:shape="rectangle">
    <solid android:color="@color/paper" />
    <stroke android:width="1dp" android:color="@color/rule" />
    <corners android:radius="2dp" />
</shape>


==> anc/code/android/app/src/main/res/drawable/panel_security_contract.xml <==
<?xml version="1.0" encoding="utf-8"?>
<shape xmlns:android="http://schemas.android.com/apk/res/android" android:shape="rectangle">
    <solid android:color="@color/paper_alt" />
    <stroke android:width="1dp" android:color="@color/rule_dark" />
    <corners android:radius="2dp" />
</shape>


==> anc/code/android/app/src/main/res/drawable/security_header.xml <==
<?xml version="1.0" encoding="utf-8"?>
<shape xmlns:android="http://schemas.android.com/apk/res/android" android:shape="rectangle">
    <solid android:color="@color/paper" />
</shape>


==> anc/code/android/app/src/main/res/drawable/status_execution.xml <==
<?xml version="1.0" encoding="utf-8"?>
<shape xmlns:android="http://schemas.android.com/apk/res/android" android:shape="rectangle">
    <solid android:color="@color/security_green_soft" />
    <stroke android:width="1dp" android:color="@color/security_green" />
    <corners android:radius="2dp" />
</shape>


==> anc/code/android/app/src/main/res/drawable/status_sealed.xml <==
<?xml version="1.0" encoding="utf-8"?>
<shape xmlns:android="http://schemas.android.com/apk/res/android" android:shape="rectangle">
    <solid android:color="@color/security_blue_soft" />
    <stroke android:width="1dp" android:color="@color/security_blue" />
    <corners android:radius="2dp" />
</shape>


==> anc/code/android/app/src/main/res/drawable/table_header.xml <==
<?xml version="1.0" encoding="utf-8"?>
<shape xmlns:android="http://schemas.android.com/apk/res/android" android:shape="rectangle">
    <solid android:color="@color/paper_alt" />
    <stroke android:width="1dp" android:color="@color/rule_dark" />
</shape>


==> anc/code/android/app/src/main/res/layout/activity_main.xml <==
<?xml version="1.0" encoding="utf-8"?>
<androidx.core.widget.NestedScrollView
    xmlns:android="http://schemas.android.com/apk/res/android"
    xmlns:app="http://schemas.android.com/apk/res-auto"
    android:layout_width="match_parent"
    android:layout_height="match_parent"
    android:background="@color/paper"
    android:clipToPadding="false"
    android:fillViewport="true">

    <LinearLayout
        android:layout_width="match_parent"
        android:layout_height="wrap_content"
        android:orientation="vertical"
        android:paddingBottom="30dp">

        <LinearLayout
            android:layout_width="match_parent"
            android:layout_height="wrap_content"
            android:background="@drawable/security_header"
            android:orientation="vertical"
            android:paddingStart="20dp"
            android:paddingTop="30dp"
            android:paddingEnd="20dp"
            android:paddingBottom="14dp">

            <TextView
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:fontFamily="serif"
                android:text="@string/app_name"
                android:textColor="@color/ink"
                android:textSize="23sp"
                android:textStyle="bold" />

            <TextView
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="1dp"
                android:fontFamily="monospace"
                android:text="@string/security_title"
                android:textColor="@color/ink_muted"
                android:textSize="9sp" />

            <View
                android:layout_width="match_parent"
                android:layout_height="1dp"
                android:layout_marginTop="11dp"
                android:background="@color/rule_dark" />

            <TextView
                android:id="@+id/sealBadge"
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="8dp"
                android:fontFamily="monospace"
                android:text="@string/loading_evidence"
                android:textColor="@color/arxiv_red_dark"
                android:textSize="9sp"
                android:textStyle="bold" />

            <TextView
                android:id="@+id/headerChain"
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="3dp"
                android:fontFamily="monospace"
                android:text="@string/chain_initializing"
                android:textColor="@color/ink_muted"
                android:textSize="9sp" />
        </LinearLayout>

        <LinearLayout
            android:layout_width="match_parent"
            android:layout_height="wrap_content"
            android:background="@color/paper"
            android:orientation="horizontal"
            android:paddingStart="12dp"
            android:paddingTop="6dp"
            android:paddingEnd="12dp"
            android:paddingBottom="6dp">

            <com.google.android.material.button.MaterialButton
                android:id="@+id/securityTab"
                style="@style/Widget.Material3.Button.TextButton"
                android:layout_width="0dp"
                android:layout_height="40dp"
                android:layout_weight="1"
                android:text="@string/tab_security"
                android:textAllCaps="true"
                android:textSize="10sp"
                app:cornerRadius="2dp" />

            <com.google.android.material.button.MaterialButton
                android:id="@+id/executionTab"
                style="@style/Widget.Material3.Button.TextButton"
                android:layout_width="0dp"
                android:layout_height="40dp"
                android:layout_weight="1"
                android:text="@string/tab_execution"
                android:textAllCaps="true"
                android:textSize="10sp"
                app:cornerRadius="2dp" />

            <com.google.android.material.button.MaterialButton
                android:id="@+id/recordTab"
                style="@style/Widget.Material3.Button.TextButton"
                android:layout_width="0dp"
                android:layout_height="40dp"
                android:layout_weight="1"
                android:text="@string/tab_record"
                android:textAllCaps="true"
                android:textSize="10sp"
                app:cornerRadius="2dp" />
        </LinearLayout>

        <View
            android:layout_width="match_parent"
            android:layout_height="1dp"
            android:background="@color/rule" />

        <LinearLayout
            android:id="@+id/securityPanel"
            android:layout_width="match_parent"
            android:layout_height="wrap_content"
            android:orientation="vertical"
            android:paddingStart="20dp"
            android:paddingTop="17dp"
            android:paddingEnd="20dp">

            <TextView
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:text="@string/security_game_heading"
                android:textAppearance="@style/TextAppearance.AccretionLink.Section" />

            <com.google.android.material.button.MaterialButton
                android:id="@+id/selectReplayButton"
                style="@style/Widget.Material3.Button.OutlinedButton"
                android:layout_width="match_parent"
                android:layout_height="46dp"
                android:layout_marginTop="10dp"
                android:enabled="false"
                android:text="@string/select_replay"
                android:textAllCaps="true"
                android:textSize="10sp"
                app:cornerRadius="0dp" />

            <TextView
                android:id="@+id/replayInput"
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="7dp"
                android:background="@drawable/panel_security_contract"
                android:fontFamily="monospace"
                android:lineSpacingExtra="3dp"
                android:padding="12dp"
                android:text="@string/replay_input_initializing"
                android:textColor="@color/ink"
                android:textIsSelectable="true"
                android:textSize="9sp" />

            <TextView
                android:id="@+id/threatContract"
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="10dp"
                android:fontFamily="monospace"
                android:lineSpacingExtra="4dp"
                android:text="@string/threat_contract_loading"
                android:textColor="@color/ink"
                android:textSize="10sp" />

            <com.google.android.material.button.MaterialButton
                android:id="@+id/attackButton"
                android:layout_width="match_parent"
                android:layout_height="46dp"
                android:layout_marginTop="9dp"
                android:enabled="false"
                android:text="@string/heldout_sealed_action"
                android:textAllCaps="true"
                android:textSize="10sp"
                app:cornerRadius="0dp" />

            <TextView
                android:id="@+id/attackRunStatus"
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="5dp"
                android:fontFamily="monospace"
                android:text="@string/attack_not_executed"
                android:textColor="@color/ink_muted"
                android:textSize="8sp" />

            <LinearLayout
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="10dp"
                android:baselineAligned="false"
                android:orientation="horizontal">

                <LinearLayout
                    android:layout_width="0dp"
                    android:layout_height="118dp"
                    android:layout_marginEnd="5dp"
                    android:layout_weight="1"
                    android:background="@drawable/panel_metric"
                    android:gravity="bottom"
                    android:orientation="vertical"
                    android:padding="11dp">

                    <TextView
                        android:layout_width="match_parent"
                        android:layout_height="wrap_content"
                        android:fontFamily="monospace"
                        android:text="@string/confidentiality_label"
                        android:textColor="@color/security_red"
                        android:textSize="9sp"
                        android:textStyle="bold" />

                    <TextView
                        android:id="@+id/confidentialityValue"
                        android:layout_width="match_parent"
                        android:layout_height="wrap_content"
                        android:layout_marginTop="6dp"
                        android:fontFamily="serif"
                        android:text="@string/sealed_value"
                        android:textColor="@color/ink"
                        android:textSize="23sp"
                        android:textStyle="bold" />

                    <TextView
                        android:id="@+id/confidentialityDetail"
                        android:layout_width="match_parent"
                        android:layout_height="wrap_content"
                        android:layout_marginTop="3dp"
                        android:text="@string/confidentiality_detail"
                        android:textColor="@color/ink_muted"
                        android:textSize="9sp" />
                </LinearLayout>

                <LinearLayout
                    android:layout_width="0dp"
                    android:layout_height="118dp"
                    android:layout_marginStart="5dp"
                    android:layout_weight="1"
                    android:background="@drawable/panel_metric"
                    android:gravity="bottom"
                    android:orientation="vertical"
                    android:padding="11dp">

                    <TextView
                        android:layout_width="match_parent"
                        android:layout_height="wrap_content"
                        android:fontFamily="monospace"
                        android:text="@string/integrity_label"
                        android:textColor="@color/security_amber"
                        android:textSize="9sp"
                        android:textStyle="bold" />

                    <TextView
                        android:id="@+id/integrityValue"
                        android:layout_width="match_parent"
                        android:layout_height="wrap_content"
                        android:layout_marginTop="6dp"
                        android:fontFamily="serif"
                        android:text="@string/sealed_value"
                        android:textColor="@color/ink"
                        android:textSize="23sp"
                        android:textStyle="bold" />

                    <TextView
                        android:id="@+id/integrityDetail"
                        android:layout_width="match_parent"
                        android:layout_height="wrap_content"
                        android:layout_marginTop="3dp"
                        android:text="@string/integrity_detail"
                        android:textColor="@color/ink_muted"
                        android:textSize="9sp" />
                </LinearLayout>
            </LinearLayout>

            <LinearLayout
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="14dp"
                android:gravity="center_vertical"
                android:orientation="horizontal">

                <TextView
                    android:layout_width="0dp"
                    android:layout_height="wrap_content"
                    android:layout_weight="1"
                    android:text="@string/exposure_plot_heading"
                    android:textAppearance="@style/TextAppearance.AccretionLink.Subsection" />

                <TextView
                    android:id="@+id/plotState"
                    android:layout_width="wrap_content"
                    android:layout_height="wrap_content"
                    android:fontFamily="monospace"
                    android:text="@string/plot_sealed"
                    android:textColor="@color/ink_muted"
                    android:textSize="8sp" />
            </LinearLayout>

            <dev.accretionlink.audit.ui.ExposurePlotView
                android:id="@+id/exposurePlot"
                android:layout_width="match_parent"
                android:layout_height="178dp"
                android:layout_marginTop="7dp"
                android:background="@drawable/panel_outline" />

            <LinearLayout
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="9dp"
                android:background="@drawable/panel_evidence"
                android:gravity="center_vertical"
                android:orientation="horizontal"
                android:padding="11dp">

                <TextView
                    android:id="@+id/eprocessDetail"
                    android:layout_width="0dp"
                    android:layout_height="wrap_content"
                    android:layout_weight="1"
                    android:fontFamily="monospace"
                    android:text="@string/eprocess_detail"
                    android:textColor="@color/security_blue"
                    android:textSize="9sp" />

                <TextView
                    android:id="@+id/eprocessValue"
                    android:layout_width="wrap_content"
                    android:layout_height="wrap_content"
                    android:layout_marginStart="8dp"
                    android:fontFamily="monospace"
                    android:text="@string/sealed_value"
                    android:textColor="@color/security_blue"
                    android:textSize="13sp"
                    android:textStyle="bold" />
            </LinearLayout>
        </LinearLayout>

        <LinearLayout
            android:id="@+id/executionPanel"
            android:layout_width="match_parent"
            android:layout_height="wrap_content"
            android:orientation="vertical"
            android:paddingStart="20dp"
            android:paddingTop="17dp"
            android:paddingEnd="20dp"
            android:visibility="gone">

            <TextView
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:text="@string/execution_heading"
                android:textAppearance="@style/TextAppearance.AccretionLink.Section" />

            <TextView
                android:id="@+id/executionStatus"
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="9dp"
                android:background="@drawable/status_execution"
                android:fontFamily="monospace"
                android:padding="11dp"
                android:text="@string/loading_evidence"
                android:textColor="@color/security_green"
                android:textSize="10sp"
                android:textStyle="bold" />

            <TextView
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="10dp"
                android:background="@drawable/panel_dark"
                android:fontFamily="monospace"
                android:gravity="center"
                android:padding="13dp"
                android:text="@string/pipeline_compact"
                android:textColor="@color/ink"
                android:textSize="10sp" />

            <GridLayout
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="10dp"
                android:columnCount="2"
                android:rowCount="3">

                <TextView android:id="@+id/modelProof" style="@style/AccretionLinkExecutionMetric" android:layout_width="0dp" android:layout_columnWeight="1" android:layout_marginEnd="4dp" />
                <TextView android:id="@+id/tokenizerProof" style="@style/AccretionLinkExecutionMetric" android:layout_width="0dp" android:layout_columnWeight="1" android:layout_marginStart="4dp" />
                <TextView android:id="@+id/streamProof" style="@style/AccretionLinkExecutionMetric" android:layout_width="0dp" android:layout_columnWeight="1" android:layout_marginTop="8dp" android:layout_marginEnd="4dp" />
                <TextView android:id="@+id/timingProof" style="@style/AccretionLinkExecutionMetric" android:layout_width="0dp" android:layout_columnWeight="1" android:layout_marginStart="4dp" android:layout_marginTop="8dp" />
                <TextView android:id="@+id/asyncProof" style="@style/AccretionLinkExecutionMetric" android:layout_width="0dp" android:layout_columnWeight="1" android:layout_marginTop="8dp" android:layout_marginEnd="4dp" />
                <TextView android:id="@+id/fallbackProof" style="@style/AccretionLinkExecutionMetric" android:layout_width="0dp" android:layout_columnWeight="1" android:layout_marginStart="4dp" android:layout_marginTop="8dp" />
            </GridLayout>

            <com.google.android.material.button.MaterialButton
                android:id="@+id/attestButton"
                android:layout_width="match_parent"
                android:layout_height="50dp"
                android:layout_marginTop="12dp"
                android:text="@string/run_attestation"
                android:textAllCaps="true"
                app:cornerRadius="2dp" />

            <TextView
                android:id="@+id/liveAttestationDetail"
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="7dp"
                android:fontFamily="monospace"
                android:text="@string/attestation_idle"
                android:textColor="@color/ink_muted"
                android:textSize="9sp" />
        </LinearLayout>

        <LinearLayout
            android:id="@+id/recordPanel"
            android:layout_width="match_parent"
            android:layout_height="wrap_content"
            android:orientation="vertical"
            android:paddingStart="20dp"
            android:paddingTop="17dp"
            android:paddingEnd="20dp"
            android:visibility="gone">

            <TextView
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:text="@string/record_heading"
                android:textAppearance="@style/TextAppearance.AccretionLink.Section" />

            <TextView
                android:id="@+id/integrityStatus"
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="10dp"
                android:background="@drawable/panel_dark"
                android:fontFamily="monospace"
                android:lineSpacingExtra="4dp"
                android:padding="14dp"
                android:text="@string/integrity_empty"
                android:textColor="@color/ink"
                android:textSize="10sp" />

            <com.google.android.material.button.MaterialButton
                android:id="@+id/commitButton"
                android:layout_width="match_parent"
                android:layout_height="50dp"
                android:layout_marginTop="12dp"
                android:text="@string/commit_evidence"
                android:textAllCaps="true"
                app:cornerRadius="2dp" />

            <com.google.android.material.button.MaterialButton
                android:id="@+id/exportButton"
                style="@style/Widget.Material3.Button.OutlinedButton"
                android:layout_width="match_parent"
                android:layout_height="50dp"
                android:layout_marginTop="8dp"
                android:text="@string/export_checkpoint"
                android:textAllCaps="true"
                app:cornerRadius="2dp" />

            <TextView
                android:layout_width="match_parent"
                android:layout_height="wrap_content"
                android:layout_marginTop="10dp"
                android:fontFamily="monospace"
                android:text="@string/record_scope_compact"
                android:textColor="@color/ink_muted"
                android:textSize="9sp" />
        </LinearLayout>

    </LinearLayout>
</androidx.core.widget.NestedScrollView>


==> anc/code/android/app/src/main/res/values/colors.xml <==
<?xml version="1.0" encoding="utf-8"?>
<resources>
    <color name="paper">#FBFAF7</color>
    <color name="paper_alt">#F1F0EC</color>
    <color name="ink">#171A1D</color>
    <color name="ink_muted">#62666A</color>
    <color name="rule">#D0CDC5</color>
    <color name="rule_dark">#8D8B85</color>
    <color name="arxiv_red">#8E1B1B</color>
    <color name="arxiv_red_dark">#681111</color>
    <color name="security_dark">#10171E</color>
    <color name="security_dark_alt">#18232C</color>
    <color name="security_on_dark">#F5F3EC</color>
    <color name="security_on_dark_muted">#AEB8BF</color>
    <color name="security_signal">#93D3B6</color>
    <color name="security_green">#24634E</color>
    <color name="security_green_soft">#E8F2ED</color>
    <color name="security_red">#8E1B1B</color>
    <color name="security_red_soft">#F6EAEA</color>
    <color name="security_amber">#8A5B12</color>
    <color name="security_amber_soft">#F7F0DF</color>
    <color name="security_blue">#315B73</color>
    <color name="security_blue_soft">#E8F0F4</color>
</resources>


==> anc/code/android/app/src/main/res/values/strings.xml <==
<?xml version="1.0" encoding="utf-8"?>
<resources>
    <string name="app_name">AccretionLink</string>
    <string name="security_title">REGISTERED EXPOSURE-CONTROL AUDIT / AL-SEC-01</string>
    <string name="loading_evidence">REGISTERED EXPERIMENT / VERIFYING</string>
    <string name="chain_initializing">CHAIN / ANDROID KEYSTORE INITIALIZING</string>
    <string name="tab_security">Security game</string>
    <string name="tab_execution">Tensor G5</string>
    <string name="tab_record">Signed record</string>

    <string name="security_game_heading">Audit input and operation</string>
    <string name="threat_contract_loading">ATTACK CONTRACT / VERIFYING</string>
    <string name="select_replay">Select audit bundle</string>
    <string name="replay_input_initializing">FILE      —\nSHA-256   —\nPROFILES  —\nSTATUS    REGISTERED EXPERIMENT VERIFYING</string>
    <string name="replay_input_required">FILE      —\nSHA-256   —\nPROFILES  —\nSTATUS    INPUT REQUIRED</string>
    <string name="replay_not_applicable">FILE      —\nSHA-256   —\nPROFILES  —\nSTATUS    HELD-OUT RESULT SEALED</string>
    <string name="replay_rejected_initialization">FILE      —\nSHA-256   —\nPROFILES  —\nSTATUS    EXPERIMENT REJECTED / %1$s</string>
    <string name="replay_input_verified">FILE      %1$s\nSHA-256\n%2$s\nPROFILES  %3$d\nSTATUS    REGISTERED INPUT VERIFIED</string>
    <string name="replay_input_rejected">FILE      %1$s\nSHA-256\n%2$s\nPROFILES  —\nSTATUS    REJECTED / %3$s</string>
    <string name="replay_reading">INPUT / READING AND HASHING DOCUMENT</string>
    <string name="heldout_sealed_action">Held-out seal active</string>
    <string name="execute_attack">Run exposure-control attack</string>
    <string name="attack_not_executed">RUN / unavailable while held-out state is sealed</string>
    <string name="attack_input_required">INPUT / SELECT THE REGISTERED AUDIT BUNDLE</string>
    <string name="attack_ready">INPUT / VERIFIED / %1$d PROFILES</string>
    <string name="attack_attestation_required">INPUT / VERIFIED / LIVE G5 EXECUTION REPORT REQUIRED</string>
    <string name="attack_running">RUN / verifying replay aggregation and binding G5 evidence</string>
    <string name="attack_complete">OPERATION / %1$s…</string>
    <string name="attack_executed">Operation sealed / replay + model + G5 report bound</string>
    <string name="attack_failed">RUN / fail closed / %1$s</string>
    <string name="not_computed_value">—</string>
    <string name="sealed_value">SEALED</string>
    <string name="confidentiality_label">CONFIDENTIALITY EVENT</string>
    <string name="confidentiality_detail">ΔNLL = NLLλ1 − NLLλ4</string>
    <string name="integrity_label">INTEGRITY EVENT</string>
    <string name="integrity_detail">correct → wrong · confidence ≥ 0.80</string>
    <string name="exposure_plot_heading">Exposure advantage</string>
    <string name="plot_sealed">h = 1 / 2 / 4 / 8</string>
    <string name="plot_awaiting_input">REGISTERED INPUT REQUIRED</string>
    <string name="plot_input_verified">RESULT NOT COMPUTED</string>
    <string name="plot_executed">DEVICE-VERIFIED REPLAY AGGREGATION</string>
    <string name="integrity_result_detail">replay transitions confidence-gated at ≥ .80 · Holm %1$d/4</string>
    <string name="eprocess_label">ANYTIME EVIDENCE</string>
    <string name="eprocess_detail">REPLAY FLAGS REAGGREGATED  ·  α .05  ·  M ≥ 20 VALIDATED</string>

    <string name="execution_heading">Tensor G5 execution proof</string>
    <string name="pipeline_compact">int32[1,256]  →  DISPATCH_OP  →  float32[1,768]  →  18 logits  →  e-value</string>
    <string name="pipeline_label">SECURITY DATA PATH</string>
    <string name="pipeline_value">RAW POST  →  SENTENCEPIECE[256]  →  G5 DISPATCH_OP
     ↓                                             ↓
SHA-256 COMMITMENT  ←  18-LOGIT POSTERIOR  ←  STATE[768]
     ↓
E-VALUE  →  HASH CHAIN  →  ECDSA P-256 CHECKPOINT</string>
    <string name="run_attestation">Run G5 execution check</string>
    <string name="attestation_idle">EXECUTION CHECK / NOT RUN</string>
    <string name="attestation_running">EXECUTION CHECK / model hash · NPU dispatch · output events · fallback nodes</string>
    <string name="attestation_pass_overlap">PASS / NPU-only · host decoupled · pair timing gate passed</string>
    <string name="attestation_pass_serial">PASS / NPU-only · host decoupled · pair overlap not evidenced</string>
    <string name="attestation_failed">FAIL CLOSED / %1$s</string>

    <string name="record_heading">Signed security record</string>
    <string name="integrity_empty">RECORDS  0
ROOT     0000000000000000…
KEY      INITIALIZING</string>
    <string name="integrity_key">RECORDS  0
ROOT     0000000000000000…
KEY      %1$s / ECDSA P-256</string>
    <string name="integrity_error">KEY FAILURE / %1$s</string>
    <string name="integrity_checkpoint">RECORDS  %1$d
ROOT     %2$s…
KEY      %3$s / ECDSA P-256</string>
    <string name="commit_evidence">Commit displayed evidence</string>
    <string name="commit_complete">Evidence committed to the local chain</string>
    <string name="commit_failed">Commit failed: %1$s</string>
    <string name="export_checkpoint">Export signed checkpoint</string>
    <string name="export_complete">Signed checkpoint exported</string>
    <string name="export_failed">Export failed: %1$s</string>
    <string name="record_scope_compact">SHA-256 chain · ECDSA P-256 · raw text excluded · local key scope</string>
</resources>


==> anc/code/android/app/src/main/res/values/themes.xml <==
<?xml version="1.0" encoding="utf-8"?>
<resources>
    <style name="Theme.AccretionLink" parent="Theme.Material3.Light.NoActionBar">
        <item name="colorPrimary">@color/arxiv_red</item>
        <item name="colorOnPrimary">@android:color/white</item>
        <item name="colorSecondary">@color/arxiv_red_dark</item>
        <item name="colorSurface">@color/paper</item>
        <item name="colorOnSurface">@color/ink</item>
        <item name="colorOutline">@color/rule_dark</item>
        <item name="android:fontFamily">sans</item>
        <item name="android:navigationBarColor">@color/paper</item>
        <item name="android:statusBarColor">@color/paper</item>
        <item name="android:windowLightStatusBar">true</item>
        <item name="android:windowLightNavigationBar">true</item>
    </style>

    <style name="TextAppearance.AccretionLink.Title" parent="TextAppearance.Material3.HeadlineMedium">
        <item name="android:textColor">@color/ink</item>
        <item name="android:fontFamily">serif</item>
        <item name="android:textStyle">bold</item>
    </style>

    <style name="TextAppearance.AccretionLink.Section" parent="TextAppearance.Material3.TitleMedium">
        <item name="android:textColor">@color/arxiv_red_dark</item>
        <item name="android:fontFamily">serif</item>
        <item name="android:textStyle">bold</item>
    </style>

    <style name="TextAppearance.AccretionLink.Subsection" parent="TextAppearance.Material3.TitleSmall">
        <item name="android:textColor">@color/ink</item>
        <item name="android:fontFamily">serif</item>
        <item name="android:textStyle">bold</item>
    </style>

    <style name="AccretionLinkExecutionMetric">
        <item name="android:layout_height">78dp</item>
        <item name="android:background">@drawable/panel_metric</item>
        <item name="android:fontFamily">monospace</item>
        <item name="android:gravity">center_vertical</item>
        <item name="android:lineSpacingExtra">3dp</item>
        <item name="android:padding">11dp</item>
        <item name="android:textColor">@color/ink</item>
        <item name="android:textSize">10sp</item>
    </style>
</resources>


==> anc/code/android/build.gradle.kts <==
plugins {
    id("com.android.application") version "9.2.1" apply false
}



==> anc/code/android/gradle.properties <==
org.gradle.jvmargs=-Xmx4g -Dfile.encoding=UTF-8
android.useAndroidX=true
android.nonTransitiveRClass=true



==> anc/code/android/litert_npu_runtime_libraries/google_tensor_runtime/build.gradle.kts <==
plugins {
    id("com.android.library")
}

android {
    namespace = "dev.accretionlink.runtime.google.tensor"
    compileSdk {
        version = release(36) {
            minorApiLevel = 1
        }
    }

    defaultConfig {
        minSdk = 31
        ndk {
            abiFilters.add("arm64-v8a")
        }
    }

    sourceSets {
        getByName("main") {
            jniLibs.srcDirs("src/main/jni")
        }
    }
}


==> anc/code/android/litert_npu_runtime_libraries/google_tensor_runtime/src/main/AndroidManifest.xml <==
<?xml version="1.0" encoding="utf-8"?>
<manifest />


==> anc/code/android/settings.gradle.kts <==
pluginManagement {
    repositories {
        google()
        mavenCentral()
        gradlePluginPortal()
    }
}

dependencyResolutionManagement {
    repositoriesMode.set(RepositoriesMode.FAIL_ON_PROJECT_REPOS)
    repositories {
        google()
        mavenCentral()
    }
}

rootProject.name = "AccretionLinkAuditor"
include(":app")
include(":litert_npu_runtime_libraries:google_tensor_runtime")


==> anc/code/android/tokenizer-native/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.22)
project(accretionlink_android_tokenizer_parity LANGUAGES C CXX)

include(FetchContent)

set(CMAKE_CXX_STANDARD 17)
set(CMAKE_CXX_STANDARD_REQUIRED ON)
set(CMAKE_CXX_EXTENSIONS OFF)
set(CMAKE_POSITION_INDEPENDENT_CODE ON)
option(ACCRETIONLINK_TOKENIZER_BUILD_CLI "Build the independent adb parity runner" ON)
option(ACCRETIONLINK_TOKENIZER_BUILD_JNI "Build the reusable Android UI JNI surface" OFF)
set(SPM_ENABLE_SHARED OFF CACHE BOOL "" FORCE)
set(SPM_BUILD_TEST OFF CACHE BOOL "" FORCE)
set(SPM_ENABLE_TCMALLOC OFF CACHE BOOL "" FORCE)
set(SPM_PROTOBUF_PROVIDER internal CACHE STRING "" FORCE)
set(SPM_ABSL_PROVIDER internal CACHE STRING "" FORCE)

# Official google/sentencepiece v0.2.1 tag.  URL_HASH makes source drift a
# configure-time hard failure; see sentencepiece.lock.json and notices below.
FetchContent_Declare(
    sentencepiece_source
    URL https://codeload.github.com/google/sentencepiece/tar.gz/refs/tags/v0.2.1
    URL_HASH SHA256=c1a59e9259c9653ad0ade653dadff074cd31f0a6ff2a11316f67bee4189a8f1b
    DOWNLOAD_EXTRACT_TIMESTAMP TRUE
)
FetchContent_MakeAvailable(sentencepiece_source)

add_library(
    accretionlink_tokenizer_core STATIC
    src/embeddinggemma_tokenizer.cc
)
target_include_directories(
    accretionlink_tokenizer_core
    PUBLIC ${CMAKE_CURRENT_SOURCE_DIR}/include
    PRIVATE ${sentencepiece_source_SOURCE_DIR}/src
)
target_compile_options(
    accretionlink_tokenizer_core
    PRIVATE -Wall -Wextra -Wpedantic -Wconversion -Wsign-conversion
)
target_link_libraries(accretionlink_tokenizer_core PRIVATE sentencepiece-static)

if(ACCRETIONLINK_TOKENIZER_BUILD_CLI)
    add_executable(
        accretionlink_tokenizer_parity
        src/tokenizer_parity_main.cc
    )
    target_link_libraries(accretionlink_tokenizer_parity PRIVATE accretionlink_tokenizer_core)
    target_compile_options(
        accretionlink_tokenizer_parity
        PRIVATE -Wall -Wextra -Wpedantic -Wconversion -Wsign-conversion
    )
    if(ANDROID)
        target_link_libraries(accretionlink_tokenizer_parity PRIVATE log)
    endif()
endif()

if(ANDROID AND ACCRETIONLINK_TOKENIZER_BUILD_JNI)
    add_library(accretionlink_tokenizer SHARED src/tokenizer_jni.cc)
    find_library(android_log_library log REQUIRED)
    target_link_libraries(
        accretionlink_tokenizer
        PRIVATE accretionlink_tokenizer_core ${android_log_library}
    )
    target_compile_options(accretionlink_tokenizer PRIVATE -Wall -Wextra -Wpedantic -Werror)
    target_link_options(accretionlink_tokenizer PRIVATE
        "-Wl,-z,max-page-size=16384"
        "-Wl,-z,common-page-size=16384"
        "-Wl,--gc-sections"
    )
endif()


==> anc/code/android/tokenizer-native/LICENSES/Apache-2.0.txt <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/code/android/tokenizer-native/README.md <==
# Android raw-text tokenizer parity gate

This directory contains the independent, fail-closed SentencePiece path used
to turn one raw post into EmbeddingGemma's `int32[1,256]` input. It is separate
from LiteRT/NPU dispatch so tokenizer parity cannot be inferred from a
pretokenized accelerator benchmark.

## Frozen contract

- strict UTF-8 content;
- `task: classification | query: {content}`;
- encode the complete prompted string with the pinned model;
- keep at most 254 encoded IDs;
- prepend BOS `2`, append EOS `1`, then right-pad with PAD `0` to 256 IDs;
- one post is tokenized once before its one embedding invocation.

The C++ implementation is `EmbeddingGemmaTokenizer`. The app-facing Java API
is `dev.accretionlink.audit.inference.EmbeddingGemmaTokenizer`; it loads the
model once and exposes `tokenizeRawText(String)`. Its JNI bridge converts Java
UTF-16 to standard strict UTF-8 explicitly, rather than using JNI Modified
UTF-8 (which would break emoji parity).

## Reproduce the measured gate

The gated model must already exist only at the ignored local path
`models/vendor/embeddinggemma/sentencepiece.model`. It is never copied into
the source tree, APK resources, evidence JSON, or a submission archive.

```sh
.venv/bin/python scripts/build_android_tokenizer_parity_fixture.py
ANDROID_NDK_ROOT=/absolute/path/to/android-ndk-r29 \
  android/tokenizer-native/run_pixel_parity.sh
.venv/bin/python scripts/verify_android_tokenizer_parity_evidence.py
.venv/bin/python scripts/verify_tokenizer_not_packaged.py path/to/upload.zip
```

The native dependency is the official `google/sentencepiece` v0.2.1 source
archive, pinned by URL, tag commit, and SHA-256 in
`sentencepiece.lock.json`. CMake enforces the archive digest before building.
The validated Android toolchain was NDK r29 (`29.0.14206865`).

The fixture contains raw train/calibration text and therefore stays under
ignored `data/cache/`. The builder author-gates the frozen JSONL before JSON
decoding, emits no held-out rows, and creates 64 train plus 64 calibration
reference rows by default. Empty, Turkish, emoji, mixed Unicode, and long
truncating inputs are added as synthetic boundary cases.

On device, the reader consumes the split byte before any other record field.
Split code `2` raises immediately, before the remaining prefix, text length,
text payload, digest, or expected IDs are read. Every measured run also
executes an in-memory one-byte held-out hard-fail self-test.

The resulting evidence is
`android/evidence/pixel10_android_tokenizer_parity.json`. It contains hashes,
counts, exact-parity status, boundary results, and raw-tokenization wall time,
but no raw text or model bytes. Its scope is tokenizer parity only; it does
not establish asynchronous NPU execution, host-stall fraction, accelerator
duty, or end-to-end stream acceptance.


==> anc/code/android/tokenizer-native/THIRD_PARTY_NOTICES.md <==
# Third-party notice

This independent tokenizer parity harness downloads and statically links
[google/sentencepiece](https://github.com/google/sentencepiece) version 0.2.1,
tag commit `31646a467d2051eb904e0b45de3a73e91fe1c1e3`.

SentencePiece is Copyright 2018 Google Inc. and is licensed under the
Apache License, Version 2.0. The complete upstream license is retained as
`LICENSES/Apache-2.0.txt`. The pinned source archive URL and SHA-256 are in
`sentencepiece.lock.json` and enforced by CMake `URL_HASH`.

The EmbeddingGemma `sentencepiece.model` is a separately gated model input.
It is not copied into this directory, a build source archive, Android app
resources, evidence JSON, or the paper submission. The runner accepts it only
from the local ignored path `models/vendor/embeddinggemma/sentencepiece.model`,
pushes it to a temporary device directory for the measurement, then removes
that temporary device directory.


==> anc/code/android/tokenizer-native/include/accretionlink/embeddinggemma_tokenizer.h <==
// Copyright 2026 AccretionLink authors.
// SPDX-License-Identifier: Apache-2.0

#ifndef ACCRETIONLINK_EMBEDDINGGEMMA_TOKENIZER_H_
#define ACCRETIONLINK_EMBEDDINGGEMMA_TOKENIZER_H_

#include <array>
#include <cstddef>
#include <cstdint>
#include <memory>
#include <string>
#include <string_view>

namespace accretionlink {

inline constexpr std::size_t kEmbeddingGemmaSequenceLength = 256;
inline constexpr std::size_t kEmbeddingGemmaEncodedIdBudget = 254;
inline constexpr std::string_view kEmbeddingGemmaClassificationPrompt =
    "task: classification | query: ";

struct TokenizationResult {
  std::array<std::int32_t, kEmbeddingGemmaSequenceLength> ids{};
  std::uint32_t untruncated_encoded_ids = 0;
  bool truncated = false;
};

// Stateful because the 4.5 MiB SentencePiece model is loaded exactly once.
// Tokenize accepts raw, strict UTF-8 content and returns the model's complete
// int32[1,256] input tensor: BOS=2, at most 254 prompted IDs, EOS=1, PAD=0.
class EmbeddingGemmaTokenizer final {
 public:
  explicit EmbeddingGemmaTokenizer(const std::string& model_path);
  ~EmbeddingGemmaTokenizer();

  EmbeddingGemmaTokenizer(const EmbeddingGemmaTokenizer&) = delete;
  EmbeddingGemmaTokenizer& operator=(const EmbeddingGemmaTokenizer&) = delete;
  EmbeddingGemmaTokenizer(EmbeddingGemmaTokenizer&&) noexcept;
  EmbeddingGemmaTokenizer& operator=(EmbeddingGemmaTokenizer&&) noexcept;

  TokenizationResult Tokenize(std::string_view content) const;

 private:
  class Impl;
  std::unique_ptr<Impl> impl_;
};

}  // namespace accretionlink

#endif  // ACCRETIONLINK_EMBEDDINGGEMMA_TOKENIZER_H_


==> anc/code/android/tokenizer-native/run_pixel_parity.sh <==
#!/bin/sh
set -eu

project_root=$(CDPATH= cd -- "$(dirname -- "$0")/../.." && pwd)
android_sdk_root=${ANDROID_SDK_ROOT:-"$HOME/Library/Android/sdk"}
adb_bin=${ADB:-"$android_sdk_root/platform-tools/adb"}
ndk_root=${ANDROID_NDK_ROOT:-}

if [ -z "$ndk_root" ]; then
  for candidate in "$android_sdk_root"/ndk/*; do
    if [ -f "$candidate/build/cmake/android.toolchain.cmake" ]; then
      ndk_root=$candidate
    fi
  done
fi
if [ -z "$ndk_root" ] || [ ! -f "$ndk_root/build/cmake/android.toolchain.cmake" ]; then
  echo "ANDROID_NDK_ROOT must name a complete Android NDK (r29 validated)" >&2
  exit 1
fi
if [ ! -x "$adb_bin" ]; then
  echo "adb not found: $adb_bin" >&2
  exit 1
fi

fixture=${TOKENIZER_PARITY_FIXTURE:-"$project_root/data/cache/android_tokenizer_train_cal.parity.bin"}
tokenizer=${EMBEDDINGGEMMA_SENTENCEPIECE_MODEL:-"$project_root/models/vendor/embeddinggemma/sentencepiece.model"}
evidence=${TOKENIZER_PARITY_EVIDENCE:-"$project_root/android/evidence/pixel10_android_tokenizer_parity.json"}
build_dir=${TOKENIZER_PARITY_BUILD_DIR:-"$project_root/tmp/android-tokenizer-native-build"}

if [ ! -f "$fixture" ]; then
  echo "missing ignored raw-text fixture; run scripts/build_android_tokenizer_parity_fixture.py" >&2
  exit 1
fi
if [ ! -f "$tokenizer" ]; then
  echo "missing local gated sentencepiece.model; it will not be downloaded or packaged" >&2
  exit 1
fi

fixture_sha256=$(shasum -a 256 "$fixture" | awk '{print $1}')
tokenizer_sha256=$(shasum -a 256 "$tokenizer" | awk '{print $1}')
expected_tokenizer_sha256=d6daa52d93d7aad10e8388bd526c4e501d914b47177398d1d9621f1fe48438c7
if [ "$tokenizer_sha256" != "$expected_tokenizer_sha256" ]; then
  echo "sentencepiece.model SHA-256 differs from frozen contract" >&2
  exit 1
fi

cmake -S "$project_root/android/tokenizer-native" -B "$build_dir" -G Ninja \
  -DCMAKE_TOOLCHAIN_FILE="$ndk_root/build/cmake/android.toolchain.cmake" \
  -DANDROID_ABI=arm64-v8a -DANDROID_PLATFORM=android-31 -DCMAKE_BUILD_TYPE=Release
cmake --build "$build_dir" --target accretionlink_tokenizer_parity --parallel

device_model=$($adb_bin shell getprop ro.product.model | tr -d '\r')
device_soc=$($adb_bin shell getprop ro.soc.model | tr -d '\r')
if [ "$device_model" != "Pixel 10" ] || [ "$device_soc" != "Tensor G5" ]; then
  echo "device identity gate failed: model=$device_model soc=$device_soc" >&2
  exit 1
fi

remote_dir=$($adb_bin shell mktemp -d /data/local/tmp/accretionlink_tok.XXXXXX | tr -d '\r')
case "$remote_dir" in
  /data/local/tmp/accretionlink_tok.*) ;;
  *) echo "unsafe device temporary path: $remote_dir" >&2; exit 1 ;;
esac
cleanup() {
  case "$remote_dir" in
    /data/local/tmp/accretionlink_tok.*) $adb_bin shell rm -r "$remote_dir" >/dev/null 2>&1 || true ;;
  esac
}
trap cleanup EXIT HUP INT TERM

$adb_bin push "$build_dir/accretionlink_tokenizer_parity" "$remote_dir/runner" >/dev/null
$adb_bin push "$fixture" "$remote_dir/fixture.bin" >/dev/null
$adb_bin push "$tokenizer" "$remote_dir/sentencepiece.model" >/dev/null
$adb_bin shell chmod 700 "$remote_dir/runner"
remote_hashes=$($adb_bin shell sha256sum "$remote_dir/fixture.bin" "$remote_dir/sentencepiece.model" | tr -d '\r')
printf '%s\n' "$remote_hashes" | grep -F "$fixture_sha256  $remote_dir/fixture.bin" >/dev/null
printf '%s\n' "$remote_hashes" | grep -F "$tokenizer_sha256  $remote_dir/sentencepiece.model" >/dev/null

$adb_bin shell "$remote_dir/runner" \
  --fixture "$remote_dir/fixture.bin" \
  --tokenizer "$remote_dir/sentencepiece.model" \
  --output "$remote_dir/evidence.json" \
  --fixture-sha256 "$fixture_sha256" \
  --tokenizer-sha256 "$tokenizer_sha256"
$adb_bin pull "$remote_dir/evidence.json" "$evidence" >/dev/null
"$project_root/.venv/bin/python" "$project_root/scripts/verify_android_tokenizer_parity_evidence.py" \
  --evidence "$evidence" --fixture "$fixture" --tokenizer "$tokenizer"


==> anc/code/android/tokenizer-native/sentencepiece.lock.json <==
{
  "dependency": "google/sentencepiece",
  "license": "Apache-2.0",
  "version": "0.2.1",
  "tag": "v0.2.1",
  "tag_commit": "31646a467d2051eb904e0b45de3a73e91fe1c1e3",
  "source_url": "https://codeload.github.com/google/sentencepiece/tar.gz/refs/tags/v0.2.1",
  "source_archive_sha256": "c1a59e9259c9653ad0ade653dadff074cd31f0a6ff2a11316f67bee4189a8f1b",
  "license_url": "https://raw.githubusercontent.com/google/sentencepiece/v0.2.1/LICENSE",
  "license_sha256": "cfc7749b96f63bd31c3c42b5c471bf756814053e847c10f3eb003417bc523d30",
  "python_reference_version": "0.2.1"
}


==> anc/code/android/tokenizer-native/src/embeddinggemma_tokenizer.cc <==
// Copyright 2026 AccretionLink authors.
// SPDX-License-Identifier: Apache-2.0

#include "accretionlink/embeddinggemma_tokenizer.h"

#include <algorithm>
#include <limits>
#include <stdexcept>
#include <string>
#include <utility>
#include <vector>

#include "sentencepiece_processor.h"

namespace accretionlink {
namespace {

constexpr int kExpectedVocabularySize = 262144;
constexpr std::int32_t kPadId = 0;
constexpr std::int32_t kEosId = 1;
constexpr std::int32_t kBosId = 2;
constexpr int kUnkId = 3;

bool IsStrictUtf8(std::string_view value) {
  const auto* bytes = reinterpret_cast<const unsigned char*>(value.data());
  std::size_t index = 0;
  while (index < value.size()) {
    const unsigned char lead = bytes[index];
    if (lead <= 0x7FU) {
      ++index;
      continue;
    }
    std::size_t continuation = 0;
    std::uint32_t codepoint = 0;
    if (lead >= 0xC2U && lead <= 0xDFU) {
      continuation = 1;
      codepoint = lead & 0x1FU;
    } else if (lead >= 0xE0U && lead <= 0xEFU) {
      continuation = 2;
      codepoint = lead & 0x0FU;
    } else if (lead >= 0xF0U && lead <= 0xF4U) {
      continuation = 3;
      codepoint = lead & 0x07U;
    } else {
      return false;
    }
    if (index + continuation >= value.size()) return false;
    for (std::size_t offset = 1; offset <= continuation; ++offset) {
      const unsigned char next = bytes[index + offset];
      if ((next & 0xC0U) != 0x80U) return false;
      codepoint = (codepoint << 6U) | (next & 0x3FU);
    }
    if ((continuation == 2U && codepoint < 0x800U) ||
        (continuation == 3U && codepoint < 0x10000U) ||
        (codepoint >= 0xD800U && codepoint <= 0xDFFFU) || codepoint > 0x10FFFFU) {
      return false;
    }
    index += continuation + 1U;
  }
  return true;
}

}  // namespace

class EmbeddingGemmaTokenizer::Impl final {
 public:
  explicit Impl(const std::string& model_path) {
    if (model_path.empty()) throw std::invalid_argument("model path must not be empty");
    const auto status = processor_.Load(model_path);
    if (!status.ok()) {
      throw std::runtime_error("SentencePiece model load failed: " + status.ToString());
    }
    if (processor_.GetPieceSize() != kExpectedVocabularySize || processor_.pad_id() != kPadId ||
        processor_.eos_id() != kEosId || processor_.bos_id() != kBosId ||
        processor_.unk_id() != kUnkId) {
      throw std::runtime_error("SentencePiece model IDs/vocabulary differ from frozen contract");
    }
  }

  TokenizationResult Tokenize(std::string_view content) const {
    if (!IsStrictUtf8(content)) throw std::invalid_argument("content must be strict UTF-8");
    std::string prompted;
    prompted.reserve(kEmbeddingGemmaClassificationPrompt.size() + content.size());
    prompted.append(kEmbeddingGemmaClassificationPrompt);
    prompted.append(content);
    std::vector<int> encoded;
    const auto status = processor_.Encode(prompted, &encoded);
    if (!status.ok()) {
      throw std::runtime_error("SentencePiece encode failed: " + status.ToString());
    }
    if (encoded.size() > static_cast<std::size_t>(std::numeric_limits<std::uint32_t>::max())) {
      throw std::runtime_error("encoded token count exceeds uint32");
    }

    TokenizationResult result;
    result.untruncated_encoded_ids = static_cast<std::uint32_t>(encoded.size());
    result.truncated = encoded.size() > kEmbeddingGemmaEncodedIdBudget;
    result.ids.fill(kPadId);
    result.ids[0] = kBosId;
    const std::size_t copied = std::min(encoded.size(), kEmbeddingGemmaEncodedIdBudget);
    for (std::size_t index = 0; index < copied; ++index) {
      result.ids[index + 1U] = static_cast<std::int32_t>(encoded[index]);
    }
    result.ids[copied + 1U] = kEosId;
    return result;
  }

 private:
  sentencepiece::SentencePieceProcessor processor_;
};

EmbeddingGemmaTokenizer::EmbeddingGemmaTokenizer(const std::string& model_path)
    : impl_(std::make_unique<Impl>(model_path)) {}

EmbeddingGemmaTokenizer::~EmbeddingGemmaTokenizer() = default;
EmbeddingGemmaTokenizer::EmbeddingGemmaTokenizer(EmbeddingGemmaTokenizer&&) noexcept = default;
EmbeddingGemmaTokenizer& EmbeddingGemmaTokenizer::operator=(EmbeddingGemmaTokenizer&&) noexcept =
    default;

TokenizationResult EmbeddingGemmaTokenizer::Tokenize(std::string_view content) const {
  if (!impl_) throw std::logic_error("tokenizer was moved from");
  return impl_->Tokenize(content);
}

}  // namespace accretionlink


==> anc/code/android/tokenizer-native/src/tokenizer_jni.cc <==
// Copyright 2026 AccretionLink authors.
// SPDX-License-Identifier: Apache-2.0

#include <jni.h>

#include <cstdint>
#include <exception>
#include <memory>
#include <stdexcept>
#include <string>

#include "accretionlink/embeddinggemma_tokenizer.h"

namespace {

using accretionlink::EmbeddingGemmaTokenizer;

void Throw(JNIEnv* env, const char* class_name, const std::string& message) {
  jclass exception_class = env->FindClass(class_name);
  if (exception_class != nullptr) env->ThrowNew(exception_class, message.c_str());
}

void AppendUtf8(std::uint32_t codepoint, std::string* output) {
  if (codepoint <= 0x7FU) {
    output->push_back(static_cast<char>(codepoint));
  } else if (codepoint <= 0x7FFU) {
    output->push_back(static_cast<char>(0xC0U | (codepoint >> 6U)));
    output->push_back(static_cast<char>(0x80U | (codepoint & 0x3FU)));
  } else if (codepoint <= 0xFFFFU) {
    output->push_back(static_cast<char>(0xE0U | (codepoint >> 12U)));
    output->push_back(static_cast<char>(0x80U | ((codepoint >> 6U) & 0x3FU)));
    output->push_back(static_cast<char>(0x80U | (codepoint & 0x3FU)));
  } else {
    output->push_back(static_cast<char>(0xF0U | (codepoint >> 18U)));
    output->push_back(static_cast<char>(0x80U | ((codepoint >> 12U) & 0x3FU)));
    output->push_back(static_cast<char>(0x80U | ((codepoint >> 6U) & 0x3FU)));
    output->push_back(static_cast<char>(0x80U | (codepoint & 0x3FU)));
  }
}

// JNI's GetStringUTFChars returns Modified UTF-8, which would encode emoji as
// surrogate sequences and break SentencePiece parity. Convert UTF-16 to strict
// standard UTF-8 explicitly, rejecting unpaired surrogates.
std::string JavaStringToStrictUtf8(JNIEnv* env, jstring value, const char* field) {
  if (value == nullptr) throw std::invalid_argument(std::string(field) + " must not be null");
  const jsize length = env->GetStringLength(value);
  const jchar* units = env->GetStringChars(value, nullptr);
  if (units == nullptr) throw std::runtime_error("GetStringChars failed");
  std::string output;
  output.reserve(static_cast<std::size_t>(length) * 3U);
  try {
    for (jsize index = 0; index < length; ++index) {
      const std::uint32_t first = units[index];
      if (first >= 0xD800U && first <= 0xDBFFU) {
        if (index + 1 >= length) throw std::invalid_argument("unpaired UTF-16 high surrogate");
        const std::uint32_t second = units[++index];
        if (second < 0xDC00U || second > 0xDFFFU) {
          throw std::invalid_argument("unpaired UTF-16 high surrogate");
        }
        AppendUtf8(0x10000U + ((first - 0xD800U) << 10U) + (second - 0xDC00U), &output);
      } else if (first >= 0xDC00U && first <= 0xDFFFU) {
        throw std::invalid_argument("unpaired UTF-16 low surrogate");
      } else {
        AppendUtf8(first, &output);
      }
    }
  } catch (...) {
    env->ReleaseStringChars(value, units);
    throw;
  }
  env->ReleaseStringChars(value, units);
  return output;
}

EmbeddingGemmaTokenizer* FromHandle(jlong handle) {
  if (handle == 0) throw std::invalid_argument("tokenizer is closed");
  return reinterpret_cast<EmbeddingGemmaTokenizer*>(static_cast<std::intptr_t>(handle));
}

template <typename Return, typename Operation>
Return Translate(JNIEnv* env, Return failure, Operation operation) {
  try {
    return operation();
  } catch (const std::invalid_argument& error) {
    Throw(env, "java/lang/IllegalArgumentException", error.what());
  } catch (const std::exception& error) {
    Throw(env, "java/lang/IllegalStateException", error.what());
  }
  return failure;
}

}  // namespace

extern "C" JNIEXPORT jlong JNICALL
Java_dev_accretionlink_audit_inference_EmbeddingGemmaTokenizer_nativeCreate(
    JNIEnv* env, jclass, jstring model_path) {
  return Translate<jlong>(env, 0, [&]() {
    const std::string path = JavaStringToStrictUtf8(env, model_path, "modelPath");
    auto tokenizer = std::make_unique<EmbeddingGemmaTokenizer>(path);
    return static_cast<jlong>(reinterpret_cast<std::intptr_t>(tokenizer.release()));
  });
}

extern "C" JNIEXPORT jintArray JNICALL
Java_dev_accretionlink_audit_inference_EmbeddingGemmaTokenizer_nativeTokenize(
    JNIEnv* env, jclass, jlong handle, jstring content) {
  return Translate<jintArray>(env, nullptr, [&]() {
    const std::string utf8 = JavaStringToStrictUtf8(env, content, "content");
    const auto result = FromHandle(handle)->Tokenize(utf8);
    jintArray output = env->NewIntArray(static_cast<jsize>(result.ids.size()));
    if (output == nullptr) throw std::runtime_error("failed to allocate int32[256]");
    env->SetIntArrayRegion(output, 0, static_cast<jsize>(result.ids.size()),
                           reinterpret_cast<const jint*>(result.ids.data()));
    if (env->ExceptionCheck()) return static_cast<jintArray>(nullptr);
    return output;
  });
}

extern "C" JNIEXPORT void JNICALL
Java_dev_accretionlink_audit_inference_EmbeddingGemmaTokenizer_nativeDestroy(
    JNIEnv*, jclass, jlong handle) {
  delete reinterpret_cast<EmbeddingGemmaTokenizer*>(static_cast<std::intptr_t>(handle));
}


==> anc/code/android/tokenizer-native/src/tokenizer_parity_main.cc <==
// Copyright 2026 AccretionLink authors.
// SPDX-License-Identifier: Apache-2.0

#include <algorithm>
#include <array>
#include <chrono>
#include <cstdint>
#include <cstdio>
#include <cstring>
#include <exception>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <limits>
#include <map>
#include <sstream>
#include <stdexcept>
#include <string>
#include <utility>
#include <vector>

#ifdef __ANDROID__
#include <sys/system_properties.h>
#endif

#include "accretionlink/embeddinggemma_tokenizer.h"

namespace {

constexpr std::array<unsigned char, 8> kMagic = {'A', 'L', 'T', 'O', 'K', 'P', '1', 0};
constexpr std::uint32_t kSchemaVersion = 1;
constexpr std::uint32_t kSequenceLength = 256;
constexpr std::uint32_t kEncodedIdBudget = 254;
constexpr std::uint8_t kTrainSplit = 0;
constexpr std::uint8_t kCalibrationSplit = 1;
constexpr std::uint8_t kHeldoutSplit = 2;
constexpr std::uint8_t kSyntheticSplit = 3;
constexpr std::uint16_t kFlagTruncated = 1;
constexpr std::uint16_t kKnownFlags = kFlagTruncated;
constexpr std::uint32_t kMaxTextBytes = 1U << 20U;
constexpr char kSentencePieceVersion[] = "0.2.1";
constexpr char kSentencePieceCommit[] = "31646a467d2051eb904e0b45de3a73e91fe1c1e3";
constexpr char kSentencePieceArchiveSha256[] =
    "c1a59e9259c9653ad0ade653dadff074cd31f0a6ff2a11316f67bee4189a8f1b";

const std::map<std::uint8_t, std::string> kBoundaryNames = {
    {1, "empty"}, {2, "turkish"}, {3, "emoji"}, {4, "unicode"}, {5, "long"}};

class HeldoutRecordError : public std::runtime_error {
 public:
  explicit HeldoutRecordError(const std::string& message) : std::runtime_error(message) {}
};

struct Arguments {
  std::string fixture_path;
  std::string tokenizer_path;
  std::string output_path;
  std::string fixture_sha256;
  std::string tokenizer_sha256;
};

struct FixtureHeader {
  std::uint32_t record_count = 0;
  std::array<unsigned char, 32> tokenizer_sha256{};
  std::array<unsigned char, 32> split_manifest_sha256{};
};

struct Counts {
  std::uint32_t train = 0;
  std::uint32_t calibration = 0;
  std::uint32_t synthetic = 0;
  std::map<std::uint8_t, bool> boundary_passed;
  std::vector<std::uint64_t> tokenization_wall_ns;
};

[[noreturn]] void FailUsage(const std::string& message) {
  throw std::invalid_argument(
      message +
      "\nusage: accretionlink_tokenizer_parity --fixture PATH --tokenizer PATH "
      "--output PATH --fixture-sha256 HEX --tokenizer-sha256 HEX");
}

bool IsLowerSha256(const std::string& value) {
  if (value.size() != 64U) return false;
  return std::all_of(value.begin(), value.end(), [](char character) {
    return (character >= '0' && character <= '9') ||
           (character >= 'a' && character <= 'f');
  });
}

Arguments ParseArguments(int argc, char** argv) {
  Arguments arguments;
  for (int index = 1; index < argc; index += 2) {
    if (index + 1 >= argc) FailUsage("missing value for final argument");
    const std::string key(argv[index]);
    const std::string value(argv[index + 1]);
    if (key == "--fixture") {
      arguments.fixture_path = value;
    } else if (key == "--tokenizer") {
      arguments.tokenizer_path = value;
    } else if (key == "--output") {
      arguments.output_path = value;
    } else if (key == "--fixture-sha256") {
      arguments.fixture_sha256 = value;
    } else if (key == "--tokenizer-sha256") {
      arguments.tokenizer_sha256 = value;
    } else {
      FailUsage("unknown argument: " + key);
    }
  }
  if (arguments.fixture_path.empty() || arguments.tokenizer_path.empty() ||
      arguments.output_path.empty()) {
    FailUsage("fixture, tokenizer, and output paths are required");
  }
  if (!IsLowerSha256(arguments.fixture_sha256) ||
      !IsLowerSha256(arguments.tokenizer_sha256)) {
    FailUsage("fixture/tokenizer SHA-256 values must be lowercase 64-character hex");
  }
  return arguments;
}

void ReadExact(std::istream& input, void* destination, std::size_t bytes,
               const std::string& label) {
  if (bytes > static_cast<std::size_t>(std::numeric_limits<std::streamsize>::max())) {
    throw std::runtime_error(label + " is too large");
  }
  input.read(static_cast<char*>(destination), static_cast<std::streamsize>(bytes));
  if (input.gcount() != static_cast<std::streamsize>(bytes)) {
    throw std::runtime_error("truncated " + label);
  }
}

std::uint8_t ReadU8(std::istream& input, const std::string& label) {
  unsigned char value = 0;
  ReadExact(input, &value, 1, label);
  return value;
}

std::uint16_t ReadU16Le(std::istream& input, const std::string& label) {
  std::array<unsigned char, 2> bytes{};
  ReadExact(input, bytes.data(), bytes.size(), label);
  return static_cast<std::uint16_t>(bytes[0]) |
         static_cast<std::uint16_t>(static_cast<std::uint16_t>(bytes[1]) << 8U);
}

std::uint32_t ReadU32Le(std::istream& input, const std::string& label) {
  std::array<unsigned char, 4> bytes{};
  ReadExact(input, bytes.data(), bytes.size(), label);
  return static_cast<std::uint32_t>(bytes[0]) |
         (static_cast<std::uint32_t>(bytes[1]) << 8U) |
         (static_cast<std::uint32_t>(bytes[2]) << 16U) |
         (static_cast<std::uint32_t>(bytes[3]) << 24U);
}

std::int32_t ReadI32Le(std::istream& input, const std::string& label) {
  const std::uint32_t value = ReadU32Le(input, label);
  std::int32_t result = 0;
  static_assert(sizeof(result) == sizeof(value), "int32 representation is required");
  std::memcpy(&result, &value, sizeof(result));
  return result;
}

std::string Hex(const std::array<unsigned char, 32>& value) {
  std::ostringstream output;
  output << std::hex << std::setfill('0');
  for (const unsigned char byte : value) output << std::setw(2) << static_cast<int>(byte);
  return output.str();
}

FixtureHeader ReadHeader(std::istream& input) {
  std::array<unsigned char, 8> magic{};
  ReadExact(input, magic.data(), magic.size(), "fixture magic");
  if (magic != kMagic) throw std::runtime_error("unsupported fixture magic");
  if (ReadU32Le(input, "fixture schema") != kSchemaVersion) {
    throw std::runtime_error("unsupported fixture schema");
  }
  FixtureHeader header;
  header.record_count = ReadU32Le(input, "fixture record count");
  if (ReadU32Le(input, "fixture sequence length") != kSequenceLength ||
      ReadU32Le(input, "fixture encoded-ID budget") != kEncodedIdBudget) {
    throw std::runtime_error("fixture tokenizer contract differs from seq256/254");
  }
  ReadExact(input, header.tokenizer_sha256.data(), header.tokenizer_sha256.size(),
            "fixture tokenizer SHA-256");
  ReadExact(input, header.split_manifest_sha256.data(), header.split_manifest_sha256.size(),
            "fixture split-manifest SHA-256");
  if (header.record_count < 105U || header.record_count > 100000U) {
    throw std::runtime_error("fixture record count is outside parity-gate bounds");
  }
  return header;
}

std::uint8_t ReadAllowedSplitFirst(std::istream& input, std::uint32_t record_index) {
  const std::uint8_t split = ReadU8(input, "record split");
  // This branch must precede every read of the remaining prefix and payload.
  if (split == kHeldoutSplit) {
    throw HeldoutRecordError("record " + std::to_string(record_index) +
                             ": held-out split rejected before text payload");
  }
  if (split != kTrainSplit && split != kCalibrationSplit && split != kSyntheticSplit) {
    throw std::runtime_error("record " + std::to_string(record_index) +
                             ": unknown split code");
  }
  return split;
}

bool HeldoutGateSelfTest() {
  const std::string one_byte(1, static_cast<char>(kHeldoutSplit));
  std::istringstream input(one_byte, std::ios::binary);
  try {
    static_cast<void>(ReadAllowedSplitFirst(input, 0));
  } catch (const HeldoutRecordError&) {
    // Exactly one split byte was consumed.  The intentionally absent remaining
    // prefix/payload was never requested, or the error would be "truncated".
    return input.tellg() == std::streampos(1);
  }
  return false;
}

void ProcessRecord(std::istream& input, std::uint32_t record_index,
                   const accretionlink::EmbeddingGemmaTokenizer& tokenizer, Counts* counts) {
  const std::uint8_t split = ReadAllowedSplitFirst(input, record_index);
  const std::uint8_t case_code = ReadU8(input, "record boundary-case code");
  const std::uint16_t flags = ReadU16Le(input, "record flags");
  const std::uint32_t text_length = ReadU32Le(input, "record text length");
  const std::uint32_t expected_untruncated = ReadU32Le(input, "record encoded count");
  std::array<unsigned char, 32> content_sha256{};
  ReadExact(input, content_sha256.data(), content_sha256.size(), "record text SHA-256");
  static_cast<void>(content_sha256);  // Whole-fixture SHA-256 is verified by the device runner.
  if ((flags & static_cast<std::uint16_t>(~kKnownFlags)) != 0U) {
    throw std::runtime_error("record " + std::to_string(record_index) + ": unknown flags");
  }
  if (text_length > kMaxTextBytes) {
    throw std::runtime_error("record " + std::to_string(record_index) +
                             ": UTF-8 payload exceeds safety limit");
  }
  if (split == kSyntheticSplit) {
    const auto boundary = kBoundaryNames.find(case_code);
    if (boundary == kBoundaryNames.end() || counts->boundary_passed.count(case_code) != 0U) {
      throw std::runtime_error("record " + std::to_string(record_index) +
                               ": invalid/duplicate boundary case");
    }
  } else if (case_code != 0U) {
    throw std::runtime_error("record " + std::to_string(record_index) +
                             ": corpus row has boundary-case code");
  }

  std::string content(text_length, '\0');
  if (text_length > 0U) ReadExact(input, content.data(), text_length, "record UTF-8 payload");
  const auto started = std::chrono::steady_clock::now();
  const accretionlink::TokenizationResult actual = tokenizer.Tokenize(content);
  const auto finished = std::chrono::steady_clock::now();
  const auto elapsed = std::chrono::duration_cast<std::chrono::nanoseconds>(finished - started);
  counts->tokenization_wall_ns.push_back(static_cast<std::uint64_t>(elapsed.count()));

  if (actual.untruncated_encoded_ids != expected_untruncated) {
    throw std::runtime_error("record " + std::to_string(record_index) +
                             ": untruncated encoded-ID count differs from Python");
  }
  const bool actual_truncated = actual.truncated;
  if (actual_truncated != ((flags & kFlagTruncated) != 0U)) {
    throw std::runtime_error("record " + std::to_string(record_index) +
                             ": truncation flag differs from native result");
  }
  for (std::uint32_t token_index = 0; token_index < kSequenceLength; ++token_index) {
    const std::int32_t expected = ReadI32Le(input, "record expected token IDs");
    if (expected != actual.ids[token_index]) {
      throw std::runtime_error("record " + std::to_string(record_index) + ", token " +
                               std::to_string(token_index) +
                               ": native ID differs from Python reference");
    }
  }

  if (split == kTrainSplit) {
    ++counts->train;
  } else if (split == kCalibrationSplit) {
    ++counts->calibration;
  } else {
    ++counts->synthetic;
    counts->boundary_passed.emplace(case_code, true);
    if (case_code == 1U && !content.empty()) {
      throw std::runtime_error("empty boundary case unexpectedly contains text");
    }
    if (case_code == 5U && !actual_truncated) {
      throw std::runtime_error("long boundary case did not exercise truncation");
    }
  }
}

std::string JsonEscape(const std::string& value) {
  std::ostringstream output;
  for (const unsigned char character : value) {
    switch (character) {
      case '"': output << "\\\""; break;
      case '\\': output << "\\\\"; break;
      case '\b': output << "\\b"; break;
      case '\f': output << "\\f"; break;
      case '\n': output << "\\n"; break;
      case '\r': output << "\\r"; break;
      case '\t': output << "\\t"; break;
      default:
        if (character < 0x20U) {
          output << "\\u" << std::hex << std::setw(4) << std::setfill('0')
                 << static_cast<unsigned int>(character) << std::dec;
        } else {
          output << static_cast<char>(character);
        }
    }
  }
  return output.str();
}

std::string DeviceProperty(const char* name, const char* host_fallback) {
#ifdef __ANDROID__
  static_cast<void>(host_fallback);
  std::array<char, PROP_VALUE_MAX> value{};
  const int length = __system_property_get(name, value.data());
  return length > 0 ? std::string(value.data(), static_cast<std::size_t>(length)) : "unknown";
#else
  static_cast<void>(name);
  return host_fallback;
#endif
}

std::uint64_t Percentile(std::vector<std::uint64_t> values, double probability) {
  if (values.empty()) throw std::runtime_error("no tokenizer timing samples");
  std::sort(values.begin(), values.end());
  const double raw_index = probability * static_cast<double>(values.size() - 1U);
  const std::size_t index = static_cast<std::size_t>(raw_index);
  return values[index];
}

std::string RenderEvidence(const Arguments& arguments, const FixtureHeader& header,
                           const Counts& counts, bool heldout_self_test) {
  const std::uint32_t reference_samples = counts.train + counts.calibration;
  const std::uint64_t total_ns = [&counts]() {
    std::uint64_t total = 0;
    for (const std::uint64_t value : counts.tokenization_wall_ns) total += value;
    return total;
  }();
#ifdef __ANDROID__
  constexpr bool kMeasuredOnDevice = true;
  constexpr char kStatus[] = "PASS";
#else
  constexpr bool kMeasuredOnDevice = false;
  constexpr char kStatus[] = "HOST_VALIDATION_ONLY";
#endif
  std::ostringstream output;
  output << "{\n"
         << "  \"schema_version\": 1,\n"
         << "  \"status\": \"" << kStatus << "\",\n"
         << "  \"evidence_scope\": \"raw_text_android_sentencepiece_parity_only\",\n"
         << "  \"device\": {\n"
         << "    \"model\": \"" << JsonEscape(DeviceProperty("ro.product.model", "host"))
         << "\",\n"
         << "    \"soc_manufacturer\": \""
         << JsonEscape(DeviceProperty("ro.soc.manufacturer", "host")) << "\",\n"
         << "    \"soc_model\": \"" << JsonEscape(DeviceProperty("ro.soc.model", "host"))
         << "\",\n"
         << "    \"android_api_level\": \""
         << JsonEscape(DeviceProperty("ro.build.version.sdk", "host")) << "\",\n"
         << "    \"build_fingerprint\": \""
         << JsonEscape(DeviceProperty("ro.build.fingerprint", "host")) << "\"\n"
         << "  },\n"
         << "  \"tokenizer\": {\n"
         << "    \"input_mode\": \"raw_text_android_sentencepiece\",\n"
         << "    \"measured_on_device\": " << (kMeasuredOnDevice ? "true" : "false") << ",\n"
         << "    \"implementation\": \"sentencepiece_cpp\",\n"
         << "    \"sentencepiece_version\": \"" << kSentencePieceVersion << "\",\n"
         << "    \"sentencepiece_tag_commit\": \"" << kSentencePieceCommit << "\",\n"
         << "    \"sentencepiece_source_archive_sha256\": \""
         << kSentencePieceArchiveSha256 << "\",\n"
         << "    \"model_sha256\": \"" << arguments.tokenizer_sha256 << "\",\n"
         << "    \"prompt\": \"task: classification | query: {content}\",\n"
         << "    \"utf8_validation\": \"strict\",\n"
         << "    \"content_encoded_id_budget\": 254,\n"
         << "    \"bos_id\": 2,\n"
         << "    \"eos_id\": 1,\n"
         << "    \"pad_id\": 0,\n"
         << "    \"output\": \"int32[1,256]\",\n"
         << "    \"reference_runtime\": \"sentencepiece_python_0.2.1\",\n"
         << "    \"reference_parity_exact\": true,\n"
         << "    \"reference_parity_samples\": " << reference_samples << ",\n"
         << "    \"train_samples\": " << counts.train << ",\n"
         << "    \"calibration_samples\": " << counts.calibration << "\n"
         << "  },\n"
         << "  \"boundary_cases\": {\n";
  std::size_t boundary_index = 0;
  for (const auto& [code, name] : kBoundaryNames) {
    const bool passed = counts.boundary_passed.count(code) != 0U;
    output << "    \"" << name << "\": " << (passed ? "true" : "false")
           << (++boundary_index == kBoundaryNames.size() ? "\n" : ",\n");
  }
  output << "  },\n"
         << "  \"heldout_gate\": {\n"
         << "    \"source_heldout_rows_in_fixture\": 0,\n"
         << "    \"native_split_checked_before_record_prefix_or_text\": true,\n"
         << "    \"hard_fail_self_test_passed\": "
         << (heldout_self_test ? "true" : "false") << "\n"
         << "  },\n"
         << "  \"fixture\": {\n"
         << "    \"sha256\": \"" << arguments.fixture_sha256 << "\",\n"
         << "    \"tokenizer_sha256_in_header\": \"" << Hex(header.tokenizer_sha256)
         << "\",\n"
         << "    \"split_manifest_sha256\": \"" << Hex(header.split_manifest_sha256)
         << "\",\n"
         << "    \"record_count\": " << header.record_count << ",\n"
         << "    \"synthetic_boundary_records\": " << counts.synthetic << ",\n"
         << "    \"raw_text_payload_in_evidence\": false\n"
         << "  },\n"
         << "  \"timing\": {\n"
         << "    \"scope\": "
            "\"strict_utf8+prompt_concat+sentencepiece_encode+truncate+bos_eos_pad\",\n"
         << "    \"samples\": " << counts.tokenization_wall_ns.size() << ",\n"
         << "    \"wall_ns_total\": " << total_ns << ",\n"
         << "    \"wall_ns_p50\": " << Percentile(counts.tokenization_wall_ns, 0.50)
         << ",\n"
         << "    \"wall_ns_p95\": " << Percentile(counts.tokenization_wall_ns, 0.95)
         << "\n"
         << "  },\n"
         << "  \"exclusions\": {\n"
         << "    \"model_bytes_in_evidence\": false,\n"
         << "    \"fixture_raw_text_in_evidence\": false,\n"
         << "    \"heldout_text_read_hashed_or_tokenized\": false\n"
         << "  },\n"
         << "  \"caveat\": "
            "\"This measures raw-text tokenization parity only; it is not evidence of async "
            "NPU dispatch, host-stall fraction, or end-to-end stream acceptance.\"\n"
         << "}\n";
  return output.str();
}

void WriteAtomic(const std::string& path, const std::string& payload) {
  const std::string temporary = path + ".partial";
  {
    std::ofstream output(temporary, std::ios::binary | std::ios::trunc);
    if (!output) throw std::runtime_error("cannot open evidence output: " + temporary);
    output.write(payload.data(), static_cast<std::streamsize>(payload.size()));
    if (!output) throw std::runtime_error("failed writing evidence output");
  }
  if (std::rename(temporary.c_str(), path.c_str()) != 0) {
    throw std::runtime_error("failed to atomically rename evidence output");
  }
}

int Run(const Arguments& arguments) {
  if (!HeldoutGateSelfTest()) throw std::runtime_error("native held-out gate self-test failed");
  const accretionlink::EmbeddingGemmaTokenizer tokenizer(arguments.tokenizer_path);
  std::ifstream input(arguments.fixture_path, std::ios::binary);
  if (!input) throw std::runtime_error("cannot open parity fixture");
  const FixtureHeader header = ReadHeader(input);
  if (Hex(header.tokenizer_sha256) != arguments.tokenizer_sha256) {
    throw std::runtime_error("fixture/tokenizer SHA-256 contract mismatch");
  }
  Counts counts;
  for (std::uint32_t index = 0; index < header.record_count; ++index) {
    ProcessRecord(input, index, tokenizer, &counts);
  }
  char trailing = 0;
  if (input.read(&trailing, 1)) throw std::runtime_error("trailing bytes after fixture records");
  if (counts.train + counts.calibration < 100U) {
    throw std::runtime_error("fewer than 100 train/calibration parity samples");
  }
  if (counts.train == 0U || counts.calibration == 0U ||
      counts.boundary_passed.size() != kBoundaryNames.size()) {
    throw std::runtime_error("fixture omitted a required split or boundary case");
  }
  WriteAtomic(arguments.output_path, RenderEvidence(arguments, header, counts, true));
  std::cout << "tokenizer parity PASS: " << (counts.train + counts.calibration)
            << " train/calibration rows, " << counts.synthetic << " boundary rows\n";
  return 0;
}

}  // namespace

int main(int argc, char** argv) {
  try {
    return Run(ParseArguments(argc, argv));
  } catch (const std::exception& error) {
    std::cerr << "tokenizer parity failed: " << error.what() << '\n';
    return 1;
  }
}


==> anc/code/configs/android_tokenizer_parity_evidence.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "title": "Pixel 10 raw-text Android SentencePiece parity evidence",
  "type": "object",
  "additionalProperties": false,
  "required": [
    "schema_version",
    "status",
    "evidence_scope",
    "device",
    "tokenizer",
    "boundary_cases",
    "heldout_gate",
    "fixture",
    "timing",
    "exclusions",
    "caveat"
  ],
  "properties": {
    "schema_version": {"const": 1},
    "status": {"const": "PASS"},
    "evidence_scope": {"const": "raw_text_android_sentencepiece_parity_only"},
    "device": {
      "type": "object",
      "required": ["model", "soc_manufacturer", "soc_model", "android_api_level", "build_fingerprint"],
      "properties": {
        "model": {"const": "Pixel 10"},
        "soc_manufacturer": {"const": "Google"},
        "soc_model": {"const": "Tensor G5"},
        "android_api_level": {"type": "string", "pattern": "^[0-9]+$"},
        "build_fingerprint": {"type": "string", "minLength": 1}
      }
    },
    "tokenizer": {
      "type": "object",
      "required": [
        "input_mode",
        "measured_on_device",
        "implementation",
        "sentencepiece_version",
        "sentencepiece_tag_commit",
        "sentencepiece_source_archive_sha256",
        "model_sha256",
        "prompt",
        "utf8_validation",
        "content_encoded_id_budget",
        "bos_id",
        "eos_id",
        "pad_id",
        "output",
        "reference_runtime",
        "reference_parity_exact",
        "reference_parity_samples",
        "train_samples",
        "calibration_samples"
      ],
      "properties": {
        "input_mode": {"const": "raw_text_android_sentencepiece"},
        "measured_on_device": {"const": true},
        "implementation": {"const": "sentencepiece_cpp"},
        "sentencepiece_version": {"const": "0.2.1"},
        "sentencepiece_tag_commit": {"const": "31646a467d2051eb904e0b45de3a73e91fe1c1e3"},
        "sentencepiece_source_archive_sha256": {"const": "c1a59e9259c9653ad0ade653dadff074cd31f0a6ff2a11316f67bee4189a8f1b"},
        "model_sha256": {"const": "d6daa52d93d7aad10e8388bd526c4e501d914b47177398d1d9621f1fe48438c7"},
        "prompt": {"const": "task: classification | query: {content}"},
        "utf8_validation": {"const": "strict"},
        "content_encoded_id_budget": {"const": 254},
        "bos_id": {"const": 2},
        "eos_id": {"const": 1},
        "pad_id": {"const": 0},
        "output": {"const": "int32[1,256]"},
        "reference_runtime": {"const": "sentencepiece_python_0.2.1"},
        "reference_parity_exact": {"const": true},
        "reference_parity_samples": {"type": "integer", "minimum": 100},
        "train_samples": {"type": "integer", "minimum": 1},
        "calibration_samples": {"type": "integer", "minimum": 1}
      }
    },
    "boundary_cases": {
      "type": "object",
      "required": ["empty", "turkish", "emoji", "unicode", "long"],
      "properties": {
        "empty": {"const": true},
        "turkish": {"const": true},
        "emoji": {"const": true},
        "unicode": {"const": true},
        "long": {"const": true}
      }
    },
    "heldout_gate": {
      "type": "object",
      "required": [
        "source_heldout_rows_in_fixture",
        "native_split_checked_before_record_prefix_or_text",
        "hard_fail_self_test_passed"
      ],
      "properties": {
        "source_heldout_rows_in_fixture": {"const": 0},
        "native_split_checked_before_record_prefix_or_text": {"const": true},
        "hard_fail_self_test_passed": {"const": true}
      }
    },
    "fixture": {
      "type": "object",
      "required": [
        "sha256",
        "tokenizer_sha256_in_header",
        "split_manifest_sha256",
        "record_count",
        "synthetic_boundary_records",
        "raw_text_payload_in_evidence"
      ],
      "properties": {
        "sha256": {"type": "string", "pattern": "^[0-9a-f]{64}$"},
        "tokenizer_sha256_in_header": {"const": "d6daa52d93d7aad10e8388bd526c4e501d914b47177398d1d9621f1fe48438c7"},
        "split_manifest_sha256": {"type": "string", "pattern": "^[0-9a-f]{64}$"},
        "record_count": {"type": "integer", "minimum": 105},
        "synthetic_boundary_records": {"const": 5},
        "raw_text_payload_in_evidence": {"const": false}
      }
    },
    "timing": {
      "type": "object",
      "required": ["scope", "samples", "wall_ns_total", "wall_ns_p50", "wall_ns_p95"],
      "properties": {
        "scope": {"const": "strict_utf8+prompt_concat+sentencepiece_encode+truncate+bos_eos_pad"},
        "samples": {"type": "integer", "minimum": 105},
        "wall_ns_total": {"type": "integer", "exclusiveMinimum": 0},
        "wall_ns_p50": {"type": "integer", "exclusiveMinimum": 0},
        "wall_ns_p95": {"type": "integer", "exclusiveMinimum": 0}
      }
    },
    "exclusions": {
      "type": "object",
      "required": [
        "model_bytes_in_evidence",
        "fixture_raw_text_in_evidence",
        "heldout_text_read_hashed_or_tokenized"
      ],
      "properties": {
        "model_bytes_in_evidence": {"const": false},
        "fixture_raw_text_in_evidence": {"const": false},
        "heldout_text_read_hashed_or_tokenized": {"const": false}
      }
    },
    "caveat": {"type": "string", "minLength": 1}
  }
}


==> anc/code/configs/eicu_demo_external.json <==
{
  "schema_version": 1,
  "dataset": "eICU Collaborative Research Database Demo v2.0",
  "population": "deidentified real ICU patients",
  "analysis_status": "exploratory_external_cohort",
  "minimum_distinct_events": 8,
  "prefix_lengths": [1, 2, 4, 8],
  "feature_dimension": 4096,
  "split_seed": 12082026,
  "split_ratios": {
    "train": 0.6,
    "calibration": 0.2,
    "test": 0.2
  },
  "logistic_c": 1.0,
  "logistic_solver": "sag",
  "logistic_max_iter": 2000,
  "logistic_tolerance": 0.0001,
  "maximum_training_events_per_patient": 64,
  "bootstrap_replicates": 10000,
  "bootstrap_seed": 13082026,
  "test_unlock_phrase": "OPEN_EICU_DEMO_EXTERNAL_TEST_ONCE"
}


==> anc/code/configs/embedding_archive_schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "title": "Logical Tensor G5 Embedding Archive Row",
  "description": "The canonical physical representation is an allow-pickle-free NPZ with column arrays. This row schema documents their logical zip-by-index contract.",
  "type": "object",
  "required": ["comment_hash", "author", "split", "embedding"],
  "additionalProperties": false,
  "properties": {
    "comment_hash": {
      "type": "string",
      "pattern": "^[0-9a-f]{64}$",
      "description": "SHA-256 of the exact raw UTF-8 post text"
    },
    "author": {
      "type": "string",
      "minLength": 1,
      "description": "Used only for split integrity and profile-equal weighting; forbidden as a predictor feature"
    },
    "split": {
      "enum": ["train", "calibration"],
      "description": "A test value is intentionally invalid in the pre-test archive"
    },
    "embedding": {
      "type": "array",
      "minItems": 768,
      "maxItems": 768,
      "items": {"type": "number"},
      "description": "Finite float32 EmbeddingGemma output produced once on Tensor G5"
    }
  },
  "x-npz-scalars": {
    "schema_version": 1,
    "encoder_model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
    "encoder_accelerator": "GOOGLE_TENSOR_G5_AOT_NPU_ONLY",
    "fallback_enabled": false,
    "per_post_embedding_once": true
  }
}


==> anc/code/configs/embeddinggemma_head.json <==
{
  "schema_version": 1,
  "primary_config": "configs/synthpai_full.json",
  "embedding_archive": "data/cache/embeddinggemma_train_cal.npz",
  "locked_test_embedding_archive": "data/cache/embeddinggemma_test_locked.npz",
  "embedding_dimension": 768,
  "encoder_model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
  "seed": 24052026,
  "prefix_lengths": [1, 2, 4, 8],
  "training_order_replicates": 7,
  "training_order_seed": 11032027,
  "calibration_order_replicates": 7,
  "calibration_order_seed": 29042027,
  "internal_validation_fraction": 0.15,
  "internal_validation_seed": 21062027,
  "regularization_c_grid": [0.01, 0.1, 1.0],
  "solver": "sag",
  "maximum_iterations": 1000,
  "host_benchmark_cycles": 200,
  "runtime_evidence": "android/evidence/embeddinggemma_online_pipeline_report.json",
  "head_output": "models/candidate/embeddinggemma_linear_head.npz",
  "head_contract_output": "models/candidate/embeddinggemma_linear_head_contract.json",
  "calibration_report_output": "results/candidate/embeddinggemma_calibration_comparison.json",
  "statistical_gate": {
    "minimum_aggregate_nll_gain": 0.01,
    "minimum_prefix_max_mean_nll_gain": 0.01,
    "maximum_single_task_prefix_max_nll_regression": 0.05,
    "maximum_prefix_max_mean_macro_f1_regression": 0.01,
    "maximum_prefix_max_mean_balanced_accuracy_regression": 0.01
  },
  "runtime_architecture_gate": {
    "maximum_late_to_early_state_head_p95_ratio": 1.5,
    "maximum_state_head_to_npu_encoder_p50_ratio": 0.1,
    "maximum_host_stall_fraction": 0.05,
    "minimum_measured_posts": 500,
    "minimum_measurement_blocks": 5,
    "requires_host_submission_decoupled_from_output_completion": true,
    "requires_second_submission_before_first_output_wait": true,
    "integrated_overlap_required": false,
    "simultaneous_npu_kernel_execution_claimed": false,
    "requires_zero_retained_prior_embeddings": true,
    "requires_native_async_dispatch": true,
    "requires_fully_accelerated_graph": true,
    "requires_raw_text_android_sentencepiece": true
  }
}


==> anc/code/configs/embeddinggemma_online_runtime_evidence.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "title": "Pixel 10 Tensor G5 stage-separation evidence",
  "type": "object",
  "required": [
    "device",
    "soc_model",
    "encoder_accelerator",
    "fallback_enabled",
    "per_post_embedding_once",
    "native_runtime",
    "tokenizer",
    "measurement",
    "pipeline",
    "timing_ms"
  ],
  "properties": {
    "device": {"const": "Pixel 10"},
    "soc_model": {"const": "Tensor G5"},
    "encoder_accelerator": {"const": "NPU"},
    "fallback_enabled": {"const": false},
    "per_post_embedding_once": {"const": true},
    "native_runtime": {
      "type": "object",
      "required": [
        "api_surface",
        "run_async_called",
        "host_submission_decoupled",
        "second_submission_before_first_wait",
        "hardware_overlap_gate_passed",
        "hardware_overlap_claimed",
        "compiled_model_fully_accelerated",
        "fallback_nodes",
        "dispatch_delegate_nodes",
        "graph_nodes",
        "async_true_runs",
        "measured_runs"
      ],
      "additionalProperties": true,
      "properties": {
        "api_surface": {"const": "litert_2.1.6_native_c_async"},
        "run_async_called": {"const": true},
        "host_submission_decoupled": {"const": true},
        "second_submission_before_first_wait": {"const": true},
        "hardware_overlap_gate_passed": {"type": "boolean"},
        "hardware_overlap_claimed": {"const": false},
        "compiled_model_fully_accelerated": {"const": true},
        "fallback_nodes": {"const": 0},
        "dispatch_delegate_nodes": {"const": 1},
        "graph_nodes": {"const": 1},
        "async_true_runs": {"type": "integer", "minimum": 2},
        "measured_runs": {"type": "integer", "minimum": 2}
      }
    },
    "tokenizer": {
      "type": "object",
      "required": [
        "input_mode",
        "measured_on_device",
        "reference_parity_exact",
        "reference_parity_samples"
      ],
      "additionalProperties": true,
      "properties": {
        "input_mode": {"const": "raw_text_android_sentencepiece"},
        "measured_on_device": {"const": true},
        "reference_parity_exact": {"const": true},
        "reference_parity_samples": {"type": "integer", "minimum": 100}
      }
    },
    "measurement": {
      "type": "object",
      "required": ["measured_posts", "unique_posts", "encoder_invocations", "blocks"],
      "additionalProperties": true,
      "properties": {
        "measured_posts": {"type": "integer", "minimum": 500},
        "unique_posts": {"type": "integer", "minimum": 500},
        "encoder_invocations": {"type": "integer", "minimum": 500},
        "blocks": {"type": "integer", "minimum": 5}
      }
    },
    "pipeline": {
      "type": "object",
      "required": [
        "state_dimension",
        "retained_prior_embeddings",
        "update_cost_independent_of_prefix",
        "eprocess_update_cost_independent_of_prefix",
        "evidence_kind",
        "second_npu_submission_precedes_first_output_wait",
        "integrated_end_to_end_overlap_measured",
        "simultaneous_npu_kernel_execution_claimed"
      ],
      "properties": {
        "state_dimension": {"const": 768},
        "retained_prior_embeddings": {"const": 0},
        "update_cost_independent_of_prefix": {"const": true},
        "eprocess_update_cost_independent_of_prefix": {"const": true},
        "evidence_kind": {"const": "measured_stage_separation"},
        "second_npu_submission_precedes_first_output_wait": {"const": true},
        "integrated_end_to_end_overlap_measured": {"const": false},
        "simultaneous_npu_kernel_execution_claimed": {"const": false}
      }
    },
    "timing_ms": {
      "type": "object",
      "required": [
        "npu_encoder_p50",
        "state_head_p50",
        "state_head_scope",
        "host_input_stall_fraction",
        "state_head_p95_by_prefix"
      ],
      "properties": {
        "npu_encoder_p50": {"type": "number", "exclusiveMinimum": 0},
        "state_head_p50": {"type": "number", "exclusiveMinimum": 0},
        "state_head_scope": {"const": "state_update+linear_head+softmax+eprocess"},
        "host_input_stall_fraction": {"type": "number", "minimum": 0, "maximum": 0.05},
        "state_head_p95_by_prefix": {
          "type": "object",
          "required": ["1", "2", "4", "8"],
          "properties": {
            "1": {"type": "number", "exclusiveMinimum": 0},
            "2": {"type": "number", "exclusiveMinimum": 0},
            "4": {"type": "number", "exclusiveMinimum": 0},
            "8": {"type": "number", "exclusiveMinimum": 0}
          }
        }
      }
    }
  }
}


==> anc/code/configs/pan15_crossmodel_control.json <==
{
  "schema_version": 1,
  "status": "POST_HOC_CONTROL_SPECIFIED_AFTER_PRIMARY_RESULT",
  "scope": "PAN15 cross-model selector control",
  "disclosure": {
    "primary_external_result_was_known": true,
    "control_is_preregistered": false,
    "selector_hyperparameters_were_not_chosen_from_control_test_effects": true,
    "official_test_data_are_reused_without_redownload": true
  },
  "bindings": {
    "train_raw_sha256": "7de7981d67dc9c9909b9288e2e276369389ff48ecd3836d8449c918e9c92c145",
    "test_raw_sha256": "4b027c012b0a45159e55b854ec00079c553005d5f1e1e3686772a8ea4aa8d19d",
    "train_labels_sha256": "9861788054b3f2d1406cf8c9df38c9a6ef39bee3b9e76ad3672d0e06dfe64b09",
    "test_labels_sha256": "88074cfb1461d6d11b3f702aa0000386bd46c9f3ae17ae5f6dcc59573c0417f1",
    "train_g5_embeddings_sha256": "317ea006d9b4e866cd23570251466af5dc4ce529d9ef14b4cbad5f406ddd3738",
    "test_g5_embeddings_sha256": "76d803fc806984d17549e230fc8f0c8550e840e462525d59984a6b7c59b5dd04",
    "frozen_g5_target_head_sha256": "627f069100f2b417c35770721a19c6ada1170e3d21763d97e4c3bcd1bb44c23c",
    "frozen_g5_target_fit_sha256": "7fc6229e891f6d5452fe667a443a9c58f777b45392ed8c0703168e06b5172f75",
    "original_external_result_sha256": "abdf14c6049e9afe9cde006e41fab53205b3a62c342b05e7a231217c6953032f"
  },
  "selector": {
    "target": "PAN15 benchmark-provided age group",
    "fit_profiles": 122,
    "calibration_profiles": 30,
    "representation": {
      "word_tfidf": {
        "ngram_range": [1, 2],
        "min_df": 3,
        "max_df": 0.995,
        "max_features": 40000,
        "sublinear_tf": true,
        "strip_accents": "unicode"
      },
      "character_tfidf": {
        "analyzer": "char_wb",
        "ngram_range": [3, 5],
        "min_df": 3,
        "max_features": 60000,
        "sublinear_tf": true
      }
    },
    "classifier": {
      "family": "multinomial logistic regression",
      "solver": "lbfgs",
      "C": 1.0,
      "max_iter": 2000,
      "tol": 0.000001,
      "profile_and_class_balanced_training": true
    },
    "calibration": {
      "method": "single scalar temperature",
      "log_temperature_bounds": [-3.0, 3.0],
      "profile_and_class_balanced": true
    },
    "salience": "1 - H(q_tfidf_age(single post)) / log(4)",
    "weight": "4 ** salience",
    "declared_weight_ratio_bound": 4.0
  },
  "evaluation": {
    "horizons": [1, 2, 4, 8],
    "paired_orders_per_profile": 100,
    "order_seed": 12082026,
    "uniform_order_namespace": "pan15-test",
    "primary_horizon": 8,
    "target_model": "frozen Tensor-G5 EmbeddingGemma encoder plus frozen calibrated linear age head",
    "effect": "profile mean of log q_target(y|selected prefix) minus log q_target(y|paired uniform prefix)",
    "profile_bootstrap_replicates": 10000,
    "profile_sign_flip_replicates": 10000,
    "profile_label_permutation_replicates": 10000,
    "multiplicity": "Holm adjustment across four horizons",
    "integrity_confidence_threshold": 0.8,
    "shuffled_identity_control": "independently permute the selector weights within each profile and paired draw, preserving the exact salience distribution while breaking post identity"
  }
}


==> anc/code/configs/requirements.txt <==
tensorflow==2.21.0
numpy>=1.26,<2.3
scipy>=1.12,<1.18
scikit-learn>=1.5,<1.9
pytest>=8,<10
sentencepiece>=0.2,<0.3


==> anc/code/configs/synthpai_full.json <==
{
  "schema_version": 1,
  "data_path": "data/cache/synthpai.jsonl",
  "output_dir": "results/final",
  "evaluation_design": "single_prespecified_profile_disjoint_holdout",
  "cross_validation_performed": false,
  "seed": 24052026,
  "split_seed": 17012027,
  "training_order_seed": 11032027,
  "prefix_order_seed": 29042027,
  "bootstrap_seed": 31052027,
  "split_ratios": {
    "train": 0.6,
    "calibration": 0.2,
    "test": 0.2
  },
  "feature_dimension": 4096,
  "hidden_units": [256, 96],
  "minimum_comments_per_profile": 8,
  "prefix_lengths": [1, 2, 4, 8],
  "selection_prefix_lengths": [1, 2, 4, 8],
  "selection_minimum_comments": 8,
  "selection_odds_multipliers": [1, 2, 4],
  "selection_seed": 12082026,
  "calibration_order_replicates": 7,
  "evaluation_order_replicates": 100,
  "internal_validation_fraction": 0.15,
  "internal_validation_seed": 21062027,
  "max_train_comments_per_author": 16,
  "epochs": 30,
  "early_stopping_patience": 4,
  "batch_size": 64,
  "learning_rate": 0.001,
  "l2": 0.0001,
  "bootstrap_replicates": 10000,
  "primary_test_randomizations": 10000,
  "warning_alpha": 0.05,
  "warning_selection_bound": 4.0,
  "warning_alternative_fraction": 0.5,
  "test_unlock_phrase": "OPEN_SYNTHPAI_TEST_ONCE_AFTER_ANALYSIS_FREEZE"
}


==> anc/code/experiments/__init__.py <==
"""Reproducible experiments for the synthetic AccretionLink audit."""



==> anc/code/experiments/android_tokenizer_parity.py <==
"""Fail-closed raw-text parity fixtures for the Android SentencePiece gate.

The fixture intentionally contains raw train/calibration text, so it belongs
under ``data/cache`` and must never be included in a source or submission
archive.  Source JSONL rows are author-gated before JSON decoding.  The native
reader rejects a held-out split code before reading the variable-length text
payload; this module mirrors that ordering for host tests.
"""

from __future__ import annotations

import hashlib
import struct
from dataclasses import dataclass
from pathlib import Path
from typing import BinaryIO, Iterable, Mapping, Protocol

from experiments.g5_embedding_corpus import iter_author_gated_jsonl


MAGIC = b"ALTOKP1\x00"
SCHEMA_VERSION = 1
SEQUENCE_LENGTH = 256
MAX_ENCODED_IDS = 254
PROMPT_PREFIX = "task: classification | query: "

TRAIN_SPLIT_CODE = 0
CALIBRATION_SPLIT_CODE = 1
HELDOUT_SPLIT_CODE = 2
SYNTHETIC_SPLIT_CODE = 3
SPLIT_TO_CODE = {
    "train": TRAIN_SPLIT_CODE,
    "calibration": CALIBRATION_SPLIT_CODE,
    "synthetic": SYNTHETIC_SPLIT_CODE,
}
CODE_TO_SPLIT = {value: key for key, value in SPLIT_TO_CODE.items()}

CORPUS_CASE_CODE = 0
BOUNDARY_CASES: tuple[tuple[int, str, str], ...] = (
    (1, "empty", ""),
    (2, "turkish", "İstanbul'da çığ; Iğdır'da ıslak şemsiye: ğüşiöç İIıi."),
    (3, "emoji", "Aile 👨‍👩‍👧‍👦, astronot 👩🏽‍🚀, bayrak 🇹🇷 ve kalp ❤️."),
    (4, "unicode", "e\u0301 ile é; क़; العربية؛ 日本語; Ελληνικά; кириллица"),
    (5, "long", ("uzun sınır 🚀 Türkçe Unicode akışı " * 512).strip()),
)
BOUNDARY_CODE_TO_NAME = {code: name for code, name, _ in BOUNDARY_CASES}
BOUNDARY_NAME_TO_CODE = {name: code for code, name, _ in BOUNDARY_CASES}

# magic, schema, records, sequence length, encoded-ID budget,
# tokenizer SHA-256, frozen split-manifest SHA-256.
HEADER_STRUCT = struct.Struct("<8sIIII32s32s")
# split, boundary case, flags, UTF-8 byte length, untruncated encoded count,
# SHA-256(exact UTF-8 content), followed by text bytes and 256 int32 IDs.
RECORD_PREFIX_STRUCT = struct.Struct("<BBHII32s")
FLAG_TRUNCATED = 1
KNOWN_FLAGS = FLAG_TRUNCATED
MAX_TEXT_BYTES = 1 << 20


class SentencePieceLike(Protocol):
    def encode(self, text: str, *, out_type: type[int]) -> list[int]: ...

    def bos_id(self) -> int: ...

    def eos_id(self) -> int: ...

    def pad_id(self) -> int: ...


class HeldoutRecordError(ValueError):
    """Raised before a held-out record's text payload is read."""


@dataclass(frozen=True)
class ParityRecord:
    split: str
    boundary_case: str | None
    text: str
    untruncated_encoded_ids: int
    truncated: bool
    tokens: tuple[int, ...]


@dataclass(frozen=True)
class FixtureHeader:
    record_count: int
    tokenizer_sha256: str
    split_manifest_sha256: str


def file_sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def _digest_bytes(value: str, label: str) -> bytes:
    if len(value) != 64 or any(character not in "0123456789abcdef" for character in value):
        raise ValueError(f"{label} must be a lowercase SHA-256 hex digest")
    return bytes.fromhex(value)


def encode_content(
    processor: SentencePieceLike,
    content: str,
) -> tuple[tuple[int, ...], int, bool]:
    """Apply the exact EmbeddingGemma seq256 classification-prompt contract."""

    if not isinstance(content, str):
        raise TypeError("content must be a string")
    # Strict encoding rejects unpaired surrogates rather than silently replacing
    # them before the Python/native parity comparison.
    content.encode("utf-8", errors="strict")
    encoded = [int(value) for value in processor.encode(PROMPT_PREFIX + content, out_type=int)]
    untruncated_count = len(encoded)
    truncated = untruncated_count > MAX_ENCODED_IDS
    encoded = encoded[:MAX_ENCODED_IDS]
    tokens = [int(processor.bos_id()), *encoded, int(processor.eos_id())]
    tokens.extend([int(processor.pad_id())] * (SEQUENCE_LENGTH - len(tokens)))
    if len(tokens) != SEQUENCE_LENGTH:
        raise AssertionError("tokenizer contract did not produce int32[1,256]")
    if any(value < -(1 << 31) or value >= (1 << 31) for value in tokens):
        raise ValueError("token ID is outside int32")
    return tuple(tokens), untruncated_count, truncated


def make_record(
    processor: SentencePieceLike,
    *,
    split: str,
    text: str,
    boundary_case: str | None = None,
) -> ParityRecord:
    tokens, original_count, truncated = encode_content(processor, text)
    return ParityRecord(split, boundary_case, text, original_count, truncated, tokens)


def boundary_records(processor: SentencePieceLike) -> list[ParityRecord]:
    records = [
        make_record(processor, split="synthetic", boundary_case=name, text=text)
        for _, name, text in BOUNDARY_CASES
    ]
    long_record = next(record for record in records if record.boundary_case == "long")
    if not long_record.truncated or long_record.untruncated_encoded_ids <= MAX_ENCODED_IDS:
        raise AssertionError("long boundary case did not exercise the 254-ID truncation gate")
    return records


def sample_train_calibration_records(
    dataset_path: Path,
    split_authors: Mapping[str, Iterable[str]],
    processor: SentencePieceLike,
    *,
    samples_per_split: int = 64,
) -> tuple[list[ParityRecord], dict[str, object]]:
    """Select deterministic train/calibration texts without decoding held-out rows."""

    if samples_per_split <= 0 or samples_per_split * 2 < 100:
        raise ValueError("parity fixture must contain at least 100 train/calibration texts")
    if set(split_authors) != {"train", "calibration", "test"}:
        raise ValueError("split manifest must contain exactly train/calibration/test")
    train = set(split_authors["train"])
    calibration = set(split_authors["calibration"])
    test = set(split_authors["test"])
    if not train or not calibration or not test:
        raise ValueError("all frozen author splits must be non-empty")
    if train & calibration or train & test or calibration & test:
        raise ValueError("author split overlap")

    allowed = train | calibration
    author_to_split = {author: "train" for author in train}
    author_to_split.update({author: "calibration" for author in calibration})
    selected: dict[str, list[ParityRecord]] = {"train": [], "calibration": []}
    seen_text_hashes: set[str] = set()
    for line_number, author, row in iter_author_gated_jsonl(dataset_path, allowed):
        split = author_to_split[author]
        if len(selected[split]) >= samples_per_split:
            continue
        text = row.get("text")
        if not isinstance(text, str):
            raise ValueError(f"line {line_number}: allowed row text must be a string")
        text_hash = hashlib.sha256(text.encode("utf-8", errors="strict")).hexdigest()
        if text_hash in seen_text_hashes:
            raise ValueError(f"duplicate selected comment hash on line {line_number}")
        seen_text_hashes.add(text_hash)
        selected[split].append(make_record(processor, split=split, text=text))
        if all(len(records) == samples_per_split for records in selected.values()):
            break

    for split, records in selected.items():
        if len(records) != samples_per_split:
            raise ValueError(
                f"only {len(records)} {split} rows found; {samples_per_split} are required"
            )
    records = [*selected["train"], *selected["calibration"]]
    return records, {
        "reference_parity_samples": len(records),
        "train_samples": len(selected["train"]),
        "calibration_samples": len(selected["calibration"]),
        "heldout_samples": 0,
        "heldout_text_decoded_hashed_or_tokenized": False,
        "source_author_gate_before_json_decode": True,
    }


def write_fixture(
    path: Path,
    records: Iterable[ParityRecord],
    *,
    tokenizer_sha256: str,
    split_manifest_sha256: str,
) -> int:
    materialized = list(records)
    if not materialized:
        raise ValueError("parity fixture must not be empty")
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".partial")
    with temporary.open("wb") as output:
        output.write(
            HEADER_STRUCT.pack(
                MAGIC,
                SCHEMA_VERSION,
                len(materialized),
                SEQUENCE_LENGTH,
                MAX_ENCODED_IDS,
                _digest_bytes(tokenizer_sha256, "tokenizer_sha256"),
                _digest_bytes(split_manifest_sha256, "split_manifest_sha256"),
            )
        )
        for index, record in enumerate(materialized):
            split_code = SPLIT_TO_CODE.get(record.split)
            if split_code is None:
                raise ValueError(f"record {index}: disallowed split {record.split!r}")
            if record.split == "synthetic":
                if record.boundary_case not in BOUNDARY_NAME_TO_CODE:
                    raise ValueError(f"record {index}: unknown synthetic boundary case")
                case_code = BOUNDARY_NAME_TO_CODE[record.boundary_case]
            else:
                if record.boundary_case is not None:
                    raise ValueError(f"record {index}: corpus row has a boundary-case label")
                case_code = CORPUS_CASE_CODE
            text_bytes = record.text.encode("utf-8", errors="strict")
            if len(text_bytes) > MAX_TEXT_BYTES:
                raise ValueError(f"record {index}: UTF-8 payload exceeds safety limit")
            if len(record.tokens) != SEQUENCE_LENGTH:
                raise ValueError(f"record {index}: expected exactly 256 token IDs")
            flags = FLAG_TRUNCATED if record.truncated else 0
            output.write(
                RECORD_PREFIX_STRUCT.pack(
                    split_code,
                    case_code,
                    flags,
                    len(text_bytes),
                    record.untruncated_encoded_ids,
                    hashlib.sha256(text_bytes).digest(),
                )
            )
            output.write(text_bytes)
            output.write(struct.pack(f"<{SEQUENCE_LENGTH}i", *record.tokens))
    temporary.replace(path)
    return len(materialized)


def _read_exact(handle: BinaryIO, length: int, label: str) -> bytes:
    payload = handle.read(length)
    if len(payload) != length:
        raise ValueError(f"truncated {label}")
    return payload


def read_fixture(path: Path) -> tuple[FixtureHeader, list[ParityRecord]]:
    """Strict reader whose held-out rejection precedes text-payload access."""

    with path.open("rb") as handle:
        raw_header = _read_exact(handle, HEADER_STRUCT.size, "fixture header")
        magic, schema, count, sequence, budget, tokenizer_hash, split_hash = HEADER_STRUCT.unpack(
            raw_header
        )
        if magic != MAGIC or schema != SCHEMA_VERSION:
            raise ValueError("unsupported tokenizer parity fixture magic/schema")
        if sequence != SEQUENCE_LENGTH or budget != MAX_ENCODED_IDS:
            raise ValueError("unexpected tokenizer tensor contract")
        records: list[ParityRecord] = []
        boundary_names: set[str] = set()
        for index in range(count):
            # Deliberately consume and classify the split byte first.  A test
            # row cannot cause its remaining prefix, text, hash, or IDs to be read.
            split_code = _read_exact(handle, 1, f"record {index} split")[0]
            if split_code == HELDOUT_SPLIT_CODE:
                raise HeldoutRecordError(
                    f"record {index}: held-out split rejected before text payload"
                )
            if split_code not in CODE_TO_SPLIT:
                raise ValueError(f"record {index}: unknown split code")
            remainder = _read_exact(
                handle, RECORD_PREFIX_STRUCT.size - 1, f"record {index} prefix"
            )
            case_code, flags, text_length, original_count, text_hash = struct.unpack(
                "<BHII32s", remainder
            )
            if flags & ~KNOWN_FLAGS:
                raise ValueError(f"record {index}: unknown flags")
            if text_length > MAX_TEXT_BYTES:
                raise ValueError(f"record {index}: UTF-8 payload exceeds safety limit")
            split = CODE_TO_SPLIT[split_code]
            if split == "synthetic":
                boundary_name = BOUNDARY_CODE_TO_NAME.get(case_code)
                if boundary_name is None or boundary_name in boundary_names:
                    raise ValueError(f"record {index}: invalid or duplicate boundary case")
                boundary_names.add(boundary_name)
            else:
                if case_code != CORPUS_CASE_CODE:
                    raise ValueError(f"record {index}: corpus row has boundary-case code")
                boundary_name = None
            text_bytes = _read_exact(handle, text_length, f"record {index} UTF-8 payload")
            if hashlib.sha256(text_bytes).digest() != text_hash:
                raise ValueError(f"record {index}: text SHA-256 mismatch")
            try:
                text = text_bytes.decode("utf-8", errors="strict")
            except UnicodeDecodeError as error:
                raise ValueError(f"record {index}: invalid UTF-8") from error
            token_bytes = _read_exact(
                handle, SEQUENCE_LENGTH * 4, f"record {index} expected IDs"
            )
            tokens = struct.unpack(f"<{SEQUENCE_LENGTH}i", token_bytes)
            records.append(
                ParityRecord(
                    split,
                    boundary_name,
                    text,
                    original_count,
                    bool(flags & FLAG_TRUNCATED),
                    tokens,
                )
            )
        if handle.read(1):
            raise ValueError("trailing bytes after tokenizer parity fixture")
    return FixtureHeader(count, tokenizer_hash.hex(), split_hash.hex()), records


==> anc/code/experiments/core.py <==
"""Leakage-safe data handling, deterministic hashing, and prefix construction.

Only ``record["text"]`` reaches the feature extractor. Profile fields are read
once to construct supervised labels, then dropped from every model input.
``username``, ``profile.style``, thread structure, and review/guess fields are
never exposed to a predictor.
"""

from __future__ import annotations

import hashlib
import json
import math
import unicodedata
from collections import Counter, defaultdict
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable, Iterator, Mapping, Sequence

import numpy as np


TASK_CLASSES: dict[str, tuple[str, ...]] = {
    # ``very_high`` occurs for only ten of the 261 eligible profiles.  It is
    # collapsed into the adjacent ``high`` band before any split is made.  The
    # three-class mapping is therefore fixed before the held-out test is used.
    "income_level": ("low", "middle", "high"),
    "relationship_status": (
        "single",
        "in_relationship",
        "engaged",
        "married",
        "divorced",
        "widowed",
    ),
    "education_level": (
        "below_bachelors",
        "bachelors",
        "graduate_professional",
        "doctorate",
    ),
    "age_band": ("18_24", "25_34", "35_44", "45_54", "55_plus"),
}

FEATURE_CONTRACT = {
    "normalization": "Unicode NFKD; discard combining marks; ASCII A-Z to a-z; non-ASCII and non-alphanumeric code points delimit tokens",
    "token_pattern": "maximal runs of [a-z0-9] after normalization",
    "feature_families": [
        "u:<token>",
        "b:<previous-token><U+001F><token>",
        "c3:<ngram>, c4:<ngram>, c5:<ngram> over ^<token>$",
    ],
    "hash": "SHA-256 of UTF-8 feature string",
    "index": "unsigned big-endian bytes digest[0:8] modulo dimension",
    "sign": "+1 when (digest[8] & 1) == 0, otherwise -1",
    "comment_pooling": "signed occurrence counts followed by L2 normalization",
    "prefix_pooling": "L2-normalize the sum of L2-normalized comment vectors",
}


@dataclass(frozen=True)
class SafeRecord:
    """The only in-memory row type allowed beyond ingestion."""

    author: str
    comment_id: str
    text: str
    labels: tuple[int, ...]


@dataclass(frozen=True)
class PrefixExample:
    author: str
    replicate: int
    prefix: int
    available_comments: int
    labels: tuple[int, ...]
    vector: np.ndarray


def file_sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def _normalize_education(value: str) -> str:
    normalized = value.lower().replace(".", "")
    if any(key in normalized for key in ("phd", "doctorate", "doctoral", "md in medicine")):
        return "doctorate"
    if any(key in normalized for key in ("master", "mba", "law degree")):
        return "graduate_professional"
    if any(key in normalized for key in ("bachelor", "undergraduate")):
        return "bachelors"
    return "below_bachelors"


def _normalize_relationship(value: str) -> str:
    if value in {"in a relationship", "in relationship"}:
        return "in_relationship"
    return value.lower().replace(" ", "_")


def _normalize_age(value: int) -> str:
    age = int(value)
    if not 18 <= age <= 100:
        raise ValueError(f"age outside declared contract: {age}")
    if age <= 24:
        return "18_24"
    if age <= 34:
        return "25_34"
    if age <= 44:
        return "35_44"
    if age <= 54:
        return "45_54"
    return "55_plus"


def normalized_label_names(profile: Mapping[str, object]) -> dict[str, str]:
    income = str(profile["income_level"]).lower().replace(" ", "_")
    if income == "very_high":
        income = "high"
    labels = {
        "income_level": income,
        "relationship_status": _normalize_relationship(str(profile["relationship_status"])),
        "education_level": _normalize_education(str(profile["education"])),
        "age_band": _normalize_age(int(profile["age"])),
    }
    for task, label in labels.items():
        if label not in TASK_CLASSES[task]:
            raise ValueError(f"unknown normalized label {task}={label!r}")
    return labels


def label_indices(profile: Mapping[str, object]) -> tuple[int, ...]:
    names = normalized_label_names(profile)
    return tuple(TASK_CLASSES[task].index(names[task]) for task in TASK_CLASSES)


def load_safe_records(path: Path) -> list[SafeRecord]:
    """Load JSONL and irreversibly reduce each row to text plus target indices."""

    records: list[SafeRecord] = []
    seen_ids: set[str] = set()
    labels_by_author: dict[str, tuple[int, ...]] = {}
    with path.open("r", encoding="utf-8") as handle:
        for line_number, line in enumerate(handle, 1):
            row = json.loads(line)
            author = str(row["author"])
            comment_id = str(row["id"])
            text = str(row["text"])
            labels = label_indices(row["profile"])
            if not text.strip():
                raise ValueError(f"empty text on line {line_number}")
            if comment_id in seen_ids:
                raise ValueError(f"duplicate comment id {comment_id!r}")
            if author in labels_by_author and labels_by_author[author] != labels:
                raise ValueError(f"inconsistent profile labels for {author!r}")
            labels_by_author[author] = labels
            seen_ids.add(comment_id)
            # Deliberately do not retain row/profile/style/username/thread fields.
            records.append(SafeRecord(author, comment_id, text, labels))
    return records


def _stable_digest(seed: int, *parts: object) -> bytes:
    value = ":".join([str(seed), *(str(part) for part in parts)])
    return hashlib.sha256(value.encode("utf-8")).digest()


def split_authors(
    records: Sequence[SafeRecord],
    ratios: Mapping[str, float],
    seed: int,
) -> dict[str, list[str]]:
    """Deterministic greedy multi-task stratification at profile granularity."""

    split_names = tuple(ratios)
    if split_names != ("train", "calibration", "test"):
        raise ValueError("split order must be train, calibration, test")
    if not math.isclose(sum(ratios.values()), 1.0, abs_tol=1e-12):
        raise ValueError("split ratios must sum to one")

    labels_by_author: dict[str, tuple[int, ...]] = {}
    for record in records:
        previous = labels_by_author.setdefault(record.author, record.labels)
        if previous != record.labels:
            raise ValueError(f"inconsistent labels for {record.author}")
    authors = list(labels_by_author)
    n_authors = len(authors)

    # Largest-remainder capacities make the split sizes exact and deterministic.
    raw_sizes = {name: ratios[name] * n_authors for name in split_names}
    capacities = {name: int(math.floor(raw_sizes[name])) for name in split_names}
    remainder = n_authors - sum(capacities.values())
    for name in sorted(split_names, key=lambda item: (-(raw_sizes[item] % 1), item))[:remainder]:
        capacities[name] += 1

    global_counts: list[Counter[int]] = [Counter() for _ in TASK_CLASSES]
    for labels in labels_by_author.values():
        for task_index, label in enumerate(labels):
            global_counts[task_index][label] += 1

    def rarity(author: str) -> float:
        return sum(1.0 / global_counts[i][label] for i, label in enumerate(labels_by_author[author]))

    authors.sort(key=lambda author: (-rarity(author), _stable_digest(seed, "order", author)))
    assignments: dict[str, list[str]] = {name: [] for name in split_names}
    current: dict[str, list[Counter[int]]] = {
        name: [Counter() for _ in TASK_CLASSES] for name in split_names
    }

    for author in authors:
        labels = labels_by_author[author]
        candidates = [name for name in split_names if len(assignments[name]) < capacities[name]]

        def need_score(name: str) -> tuple[float, bytes]:
            size_need = (capacities[name] - len(assignments[name])) / max(capacities[name], 1)
            label_need = 0.0
            for task_index, label in enumerate(labels):
                target = ratios[name] * global_counts[task_index][label]
                deficit = target - current[name][task_index][label]
                label_need += deficit / max(target, 1.0)
            score = size_need + label_need / len(TASK_CLASSES)
            # min() below negates the primary score; digest is a stable tie-break.
            return (-score, _stable_digest(seed, "tie", author, name))

        chosen = min(candidates, key=need_score)
        assignments[chosen].append(author)
        for task_index, label in enumerate(labels):
            current[chosen][task_index][label] += 1

    for name in split_names:
        assignments[name].sort()
    return assignments


def split_manifest(
    records: Sequence[SafeRecord],
    data_path: Path,
    ratios: Mapping[str, float],
    seed: int,
    minimum_comments: int = 1,
) -> dict[str, object]:
    if minimum_comments < 1:
        raise ValueError("minimum_comments must be positive")
    comment_counts = Counter(record.author for record in records)
    eligible_authors = {
        author for author, count in comment_counts.items() if count >= minimum_comments
    }
    eligible_records = [record for record in records if record.author in eligible_authors]
    assignments = split_authors(eligible_records, ratios, seed)
    return {
        "schema_version": 2,
        "dataset_sha256": file_sha256(data_path),
        "split_algorithm": "eligible_profile_disjoint_multitask_greedy_v2",
        "seed": seed,
        "ratios": dict(ratios),
        "unit": "synthetic_profile_author",
        "eligibility": {
            "minimum_distinct_comments": minimum_comments,
            "profiles_before_filter": len(comment_counts),
            "profiles_eligible": len(eligible_authors),
            "profiles_excluded": len(comment_counts) - len(eligible_authors),
            "rows_eligible": len(eligible_records),
        },
        "authors": assignments,
        "counts": {name: len(authors) for name, authors in assignments.items()},
        "labels_omitted_from_manifest": True,
        "stratification_disclosure": (
            "Target labels were used only by the deterministic split algorithm; "
            "no held-out text feature, prediction, or metric is constructed pre-test."
        ),
    }


def ascii_tokens(text: str) -> list[str]:
    """Tokenize using operations with straightforward Java parity."""

    normalized = unicodedata.normalize("NFKD", text)
    characters: list[str] = []
    for character in normalized:
        if unicodedata.category(character) == "Mn":
            continue
        code = ord(character)
        if 65 <= code <= 90:
            characters.append(chr(code + 32))
        elif 97 <= code <= 122 or 48 <= code <= 57:
            characters.append(character)
        else:
            characters.append(" ")
    return "".join(characters).split()


def iter_features(text: str) -> Iterator[str]:
    tokens = ascii_tokens(text)
    for index, token in enumerate(tokens):
        yield f"u:{token}"
        if index:
            yield f"b:{tokens[index - 1]}\x1f{token}"
        padded = f"^{token}$"
        for width in (3, 4, 5):
            for start in range(max(0, len(padded) - width + 1)):
                yield f"c{width}:{padded[start:start + width]}"


def feature_location(feature: str, dimension: int) -> tuple[int, int]:
    if dimension <= 0:
        raise ValueError("dimension must be positive")
    digest = hashlib.sha256(feature.encode("utf-8")).digest()
    index = int.from_bytes(digest[:8], byteorder="big", signed=False) % dimension
    sign = 1 if digest[8] & 1 == 0 else -1
    return index, sign


def vectorize_text(text: str, dimension: int) -> np.ndarray:
    vector = np.zeros(dimension, dtype=np.float32)
    for feature in iter_features(text):
        index, sign = feature_location(feature, dimension)
        vector[index] += sign
    norm = float(np.linalg.norm(vector))
    if norm:
        vector /= norm
    return vector


def pool_comment_vectors(vectors: Sequence[np.ndarray]) -> np.ndarray:
    if not vectors:
        raise ValueError("at least one comment vector is required")
    pooled = np.sum(np.stack(vectors, axis=0), axis=0, dtype=np.float32)
    norm = float(np.linalg.norm(pooled))
    if norm:
        pooled /= norm
    return pooled.astype(np.float32, copy=False)


def deterministic_comment_order(
    records: Sequence[SafeRecord], author: str, replicate: int, seed: int
) -> list[SafeRecord]:
    own = [record for record in records if record.author == author]
    return sorted(
        own,
        key=lambda record: _stable_digest(seed, "prefix", replicate, author, record.comment_id),
    )


def make_prefix_examples(
    records: Sequence[SafeRecord],
    authors: Iterable[str],
    dimension: int,
    prefix_lengths: Sequence[int],
    order_replicates: int,
    order_seed: int,
) -> list[PrefixExample]:
    """Create eligible-prefix examples; short profiles are not padded or reused."""

    wanted = set(authors)
    grouped: dict[str, list[SafeRecord]] = defaultdict(list)
    for record in records:
        if record.author in wanted:
            grouped[record.author].append(record)
    vector_cache = {
        record.comment_id: vectorize_text(record.text, dimension)
        for author_records in grouped.values()
        for record in author_records
    }
    examples: list[PrefixExample] = []
    for author in sorted(wanted):
        own = grouped.get(author, [])
        if not own:
            raise ValueError(f"author {author!r} has no records")
        for replicate in range(order_replicates):
            ordered = deterministic_comment_order(own, author, replicate, order_seed)
            cumulative: list[np.ndarray] = []
            prefix_set = set(prefix_lengths)
            for index, record in enumerate(ordered, 1):
                cumulative.append(vector_cache[record.comment_id])
                if index in prefix_set:
                    examples.append(
                        PrefixExample(
                            author=author,
                            replicate=replicate,
                            prefix=index,
                            available_comments=len(ordered),
                            labels=record.labels,
                            vector=pool_comment_vectors(cumulative),
                        )
                    )
                if index >= max(prefix_lengths):
                    break
    return examples


def make_single_comment_arrays(
    records: Sequence[SafeRecord],
    authors: Iterable[str],
    dimension: int,
    seed: int,
    max_comments_per_author: int | None = None,
) -> tuple[np.ndarray, np.ndarray, np.ndarray, list[str]]:
    author_set = set(authors)
    grouped: dict[str, list[SafeRecord]] = defaultdict(list)
    for record in records:
        if record.author in author_set:
            grouped[record.author].append(record)
    selected: list[SafeRecord] = []
    for author in sorted(author_set):
        ordered = sorted(
            grouped[author], key=lambda record: _stable_digest(seed, "train", author, record.comment_id)
        )
        selected.extend(ordered[:max_comments_per_author])
    x = np.stack([vectorize_text(record.text, dimension) for record in selected]).astype(np.float32)
    y = np.asarray([record.labels for record in selected], dtype=np.int32)
    authors_out = [record.author for record in selected]
    per_author = Counter(authors_out)
    author_weights = np.asarray([1.0 / per_author[author] for author in authors_out], dtype=np.float32)
    author_weights *= len(author_weights) / float(author_weights.sum())
    return x, y, author_weights, authors_out


def author_label_matrix(records: Sequence[SafeRecord], authors: Iterable[str]) -> np.ndarray:
    author_list = list(authors)
    wanted = set(author_list)
    label_map = {record.author: record.labels for record in records if record.author in wanted}
    return np.asarray([label_map[author] for author in author_list], dtype=np.int32)


==> anc/code/experiments/embedding_head.py <==
"""Held-out-safe EmbeddingGemma aggregation and transparent linear heads.

The encoder is deliberately outside this module: a registered Tensor G5 AOT
graph emits one 768-dimensional vector per post.  This module validates that
train/calibration-only hand-off, maintains a constant-size online prefix state,
and fits four auditable multinomial linear heads.  It never falls back to raw
text features when an embedding is absent.
"""

from __future__ import annotations

import hashlib
import json
import math
import time
import warnings
from collections import Counter, defaultdict
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable, Mapping, Sequence

import numpy as np
from sklearn.exceptions import ConvergenceWarning
from sklearn.linear_model import LogisticRegression

from experiments.core import SafeRecord, TASK_CLASSES
from experiments.metrics import metric_bundle
from experiments.modeling import calibrate_temperatures, head_offsets, softmax, split_logits


ARCHIVE_REQUIRED_KEYS = frozenset(
    {
        "schema_version",
        "comment_hash",
        "author",
        "split",
        "embedding",
        "encoder_model_sha256",
        "encoder_accelerator",
        "fallback_enabled",
        "per_post_embedding_once",
    }
)


def text_sha256(text: str) -> str:
    """Bind an encoder result to the exact UTF-8 post supplied to it."""

    return hashlib.sha256(text.encode("utf-8")).hexdigest()


def _scalar(array: np.ndarray, name: str) -> object:
    if array.shape != ():
        raise ValueError(f"embedding archive field {name!r} must be scalar")
    return array.item()


@dataclass(frozen=True)
class EmbeddingArchive:
    comment_hashes: tuple[str, ...]
    authors: tuple[str, ...]
    splits: tuple[str, ...]
    embeddings: np.ndarray
    encoder_model_sha256: str
    encoder_accelerator: str
    fallback_enabled: bool
    per_post_embedding_once: bool


def load_embedding_archive(
    path: Path,
    *,
    expected_dimension: int,
    expected_model_sha256: str,
    allowed_splits: Iterable[str],
) -> EmbeddingArchive:
    """Load an allow-pickle-free archive and enforce accelerator provenance.

    The training caller passes only ``train`` and ``calibration`` as allowed
    splits.  A mislabeled, unknown, or held-out row therefore fails before any
    model fitting or metric computation.
    """

    if not path.is_file():
        raise FileNotFoundError(
            f"required EmbeddingGemma archive is absent: {path}; no CPU or hashed fallback is allowed"
        )
    with np.load(path, allow_pickle=False) as payload:
        missing = ARCHIVE_REQUIRED_KEYS - set(payload.files)
        if missing:
            raise ValueError(f"embedding archive is missing fields: {sorted(missing)}")
        if int(_scalar(payload["schema_version"], "schema_version")) != 1:
            raise ValueError("unsupported embedding archive schema")
        hashes = tuple(str(value) for value in payload["comment_hash"].tolist())
        authors = tuple(str(value) for value in payload["author"].tolist())
        splits = tuple(str(value) for value in payload["split"].tolist())
        embeddings = np.asarray(payload["embedding"])
        model_sha256 = str(_scalar(payload["encoder_model_sha256"], "encoder_model_sha256"))
        accelerator = str(_scalar(payload["encoder_accelerator"], "encoder_accelerator"))
        fallback_enabled = bool(_scalar(payload["fallback_enabled"], "fallback_enabled"))
        once = bool(_scalar(payload["per_post_embedding_once"], "per_post_embedding_once"))

    rows = len(hashes)
    if not (len(authors) == len(splits) == rows):
        raise ValueError("embedding archive row metadata lengths differ")
    if embeddings.dtype != np.float32:
        raise ValueError(f"embedding dtype must be float32, received {embeddings.dtype}")
    if embeddings.shape != (rows, expected_dimension):
        raise ValueError(
            f"embedding shape must be [{rows},{expected_dimension}], received {list(embeddings.shape)}"
        )
    if not np.all(np.isfinite(embeddings)):
        raise ValueError("embedding archive contains NaN or infinity")
    norms = np.linalg.norm(embeddings, axis=1)
    if np.any(norms <= 1e-8):
        raise ValueError("embedding archive contains a zero-norm vector")
    if any(len(value) != 64 or any(char not in "0123456789abcdef" for char in value) for value in hashes):
        raise ValueError("comment_hash must be a lowercase SHA-256 hex digest")
    duplicates = [value for value, count in Counter(hashes).items() if count != 1]
    if duplicates:
        raise ValueError(f"comment_hash must occur exactly once; duplicates={duplicates[:3]}")
    allowed = set(allowed_splits)
    disallowed = sorted(set(splits) - allowed)
    if disallowed:
        raise ValueError(
            f"embedding archive contains disallowed split(s) {disallowed}; held-out access is fail-closed"
        )
    if model_sha256 != expected_model_sha256:
        raise ValueError("encoder model SHA-256 differs from the registered Tensor G5 artifact")
    if accelerator != "GOOGLE_TENSOR_G5_AOT_NPU_ONLY":
        raise ValueError("encoder accelerator contract is not Tensor G5 AOT NPU-only")
    if fallback_enabled:
        raise ValueError("encoder archive reports an enabled fallback")
    if not once:
        raise ValueError("encoder archive does not attest once-only per-post inference")
    return EmbeddingArchive(
        comment_hashes=hashes,
        authors=authors,
        splits=splits,
        embeddings=embeddings,
        encoder_model_sha256=model_sha256,
        encoder_accelerator=accelerator,
        fallback_enabled=fallback_enabled,
        per_post_embedding_once=once,
    )


def load_locked_test_embedding_archive(
    path: Path,
    *,
    unlock_verified: bool,
    expected_dimension: int,
    expected_model_sha256: str,
) -> EmbeddingArchive:
    """Future held-out entry point: verify the lock first and never fall back.

    Merely importing or calling this function with ``unlock_verified=False``
    does not inspect the path.  After the one-time evaluator has verified its
    frozen hash chain and exact unlock phrase, a missing or malformed Tensor G5
    archive remains a hard failure rather than silently switching encoders.
    """

    if not unlock_verified:
        raise PermissionError("LOCKED TEST: embedding archive cannot be inspected before unlock")
    return load_embedding_archive(
        path,
        expected_dimension=expected_dimension,
        expected_model_sha256=expected_model_sha256,
        allowed_splits=("test",),
    )


def write_embedding_archive(
    path: Path,
    *,
    comment_hashes: Sequence[str],
    authors: Sequence[str],
    splits: Sequence[str],
    embeddings: np.ndarray,
    encoder_model_sha256: str,
    encoder_accelerator: str = "GOOGLE_TENSOR_G5_AOT_NPU_ONLY",
    fallback_enabled: bool = False,
    per_post_embedding_once: bool = True,
) -> None:
    """Write the canonical host hand-off; primarily useful to pack device output."""

    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("wb") as handle:
        np.savez(
            handle,
            schema_version=np.asarray(1, dtype=np.int32),
            comment_hash=np.asarray(comment_hashes, dtype="U64"),
            author=np.asarray(authors, dtype="U128"),
            split=np.asarray(splits, dtype="U16"),
            embedding=np.asarray(embeddings, dtype=np.float32),
            encoder_model_sha256=np.asarray(encoder_model_sha256),
            encoder_accelerator=np.asarray(encoder_accelerator),
            fallback_enabled=np.asarray(fallback_enabled, dtype=np.bool_),
            per_post_embedding_once=np.asarray(per_post_embedding_once, dtype=np.bool_),
        )


@dataclass(frozen=True)
class PostEmbedding:
    comment_hash: str
    author: str
    split: str
    labels: tuple[int, ...]
    vector: np.ndarray


def validate_train_calibration_coverage(
    records: Sequence[SafeRecord],
    split_authors: Mapping[str, Sequence[str]],
    archive: EmbeddingArchive,
) -> list[PostEmbedding]:
    """Require exact train/calibration coverage without hashing held-out text."""

    permitted_splits = ("train", "calibration")
    author_to_split: dict[str, str] = {}
    for split in permitted_splits:
        for author in split_authors[split]:
            if author in author_to_split:
                raise ValueError(f"profile split overlap for {author!r}")
            author_to_split[author] = split

    # Reject an unknown/test author using metadata alone.  This happens before
    # deriving a digest from any held-out post text.
    for author in archive.authors:
        if author not in author_to_split:
            raise ValueError(f"archive author {author!r} is outside train/calibration")

    archive_index = {digest: index for index, digest in enumerate(archive.comment_hashes)}
    expected: dict[str, tuple[SafeRecord, str]] = {}
    for record in records:
        split = author_to_split.get(record.author)
        if split is None:
            continue
        digest = text_sha256(record.text)
        if digest in expected:
            raise ValueError("two train/calibration posts share the same exact UTF-8 text digest")
        expected[digest] = (record, split)
    missing = sorted(set(expected) - set(archive_index))
    extra = sorted(set(archive_index) - set(expected))
    if missing or extra:
        raise ValueError(
            f"embedding coverage is not exact: missing={len(missing)}, extra={len(extra)}"
        )

    output: list[PostEmbedding] = []
    for digest, (record, expected_split) in expected.items():
        index = archive_index[digest]
        if archive.authors[index] != record.author:
            raise ValueError(f"author binding mismatch for comment_hash={digest}")
        if archive.splits[index] != expected_split:
            raise ValueError(f"split binding mismatch for comment_hash={digest}")
        output.append(
            PostEmbedding(
                comment_hash=digest,
                author=record.author,
                split=expected_split,
                labels=record.labels,
                vector=archive.embeddings[index].astype(np.float32, copy=True),
            )
        )
    output.sort(key=lambda row: row.comment_hash)
    return output


def validate_single_split_coverage(
    records: Sequence[SafeRecord],
    authors: Sequence[str],
    archive: EmbeddingArchive,
    *,
    split: str,
) -> list[PostEmbedding]:
    """Bind an authorized single-split archive to the exact source rows."""

    if split not in {"train", "calibration", "test"}:
        raise ValueError("unknown split")
    wanted = set(authors)
    if len(wanted) != len(authors):
        raise ValueError("split author list contains duplicates")
    if set(archive.splits) != {split}:
        raise ValueError(f"archive must contain only split={split!r}")
    for author in archive.authors:
        if author not in wanted:
            raise ValueError(f"archive author {author!r} is outside split={split!r}")

    archive_index = {digest: index for index, digest in enumerate(archive.comment_hashes)}
    expected: dict[str, SafeRecord] = {}
    for record in records:
        if record.author not in wanted:
            continue
        digest = text_sha256(record.text)
        if digest in expected:
            raise ValueError(f"two {split} posts share an exact UTF-8 text digest")
        expected[digest] = record
    missing = sorted(set(expected) - set(archive_index))
    extra = sorted(set(archive_index) - set(expected))
    if missing or extra:
        raise ValueError(
            f"{split} embedding coverage is not exact: "
            f"missing={len(missing)}, extra={len(extra)}"
        )
    output: list[PostEmbedding] = []
    for digest, record in expected.items():
        index = archive_index[digest]
        if archive.authors[index] != record.author:
            raise ValueError(f"author binding mismatch for comment_hash={digest}")
        output.append(
            PostEmbedding(
                comment_hash=digest,
                author=record.author,
                split=split,
                labels=record.labels,
                vector=archive.embeddings[index].astype(np.float32, copy=True),
            )
        )
    if {row.author for row in output} != wanted:
        raise ValueError(f"split={split!r} archive lacks a declared author")
    output.sort(key=lambda row: row.comment_hash)
    return output


class OnlineNormalizedSum:
    """A fixed-size O(d) prefix update; no previous embedding is retained."""

    def __init__(self, dimension: int):
        if dimension < 1:
            raise ValueError("dimension must be positive")
        self._sum = np.zeros(dimension, dtype=np.float32)
        self.count = 0

    @property
    def dimension(self) -> int:
        return int(self._sum.shape[0])

    def update(self, embedding: np.ndarray) -> np.ndarray:
        vector = np.asarray(embedding, dtype=np.float32)
        if vector.shape != self._sum.shape or not np.all(np.isfinite(vector)):
            raise ValueError("online embedding violates the fixed finite-vector contract")
        norm = float(np.linalg.norm(vector))
        if norm <= 1e-8:
            raise ValueError("online embedding has zero norm")
        self._sum += vector / norm
        self.count += 1
        pooled_norm = float(np.linalg.norm(self._sum))
        if pooled_norm <= 1e-8:
            raise ValueError("normalized prefix sum cancels to zero")
        # Normalizing the running mean is algebraically identical and avoids
        # retaining a prefix list or recomputing any earlier post embedding.
        return (self._sum / pooled_norm).astype(np.float32, copy=True)


class OnlineBernoulliEProcess:
    """Constant-state fixed-alternative Bernoulli likelihood-ratio process."""

    def __init__(self, null_rate: float, alternative_rate: float):
        if not 0.0 < null_rate < alternative_rate < 1.0:
            raise ValueError("rates must satisfy 0 < p0 < p1 < 1")
        self.null_rate = float(null_rate)
        self.alternative_rate = float(alternative_rate)
        self.log_value = 0.0
        self.count = 0

    def update(self, outcome: int) -> float:
        if outcome not in (0, 1):
            raise ValueError("Bernoulli outcome must be zero or one")
        if outcome:
            self.log_value += math.log(self.alternative_rate / self.null_rate)
        else:
            self.log_value += math.log(
                (1.0 - self.alternative_rate) / (1.0 - self.null_rate)
            )
        self.count += 1
        return math.exp(self.log_value)


def _stable_order_key(seed: int, replicate: int, author: str, digest: str) -> bytes:
    return hashlib.sha256(
        f"{seed}:embedding-prefix:{replicate}:{author}:{digest}".encode("utf-8")
    ).digest()


@dataclass(frozen=True)
class EmbeddingPrefixExample:
    author: str
    replicate: int
    prefix: int
    labels: tuple[int, ...]
    vector: np.ndarray
    comment_hashes: tuple[str, ...]


def make_embedding_prefix_examples(
    posts: Sequence[PostEmbedding],
    authors: Iterable[str],
    prefix_lengths: Sequence[int],
    order_replicates: int,
    order_seed: int,
) -> list[EmbeddingPrefixExample]:
    wanted = set(authors)
    if not wanted:
        raise ValueError("at least one author is required")
    prefixes = sorted({int(value) for value in prefix_lengths})
    if not prefixes or prefixes[0] < 1 or order_replicates < 1:
        raise ValueError("prefix lengths and order replicates must be positive")
    grouped: dict[str, list[PostEmbedding]] = defaultdict(list)
    for post in posts:
        if post.author in wanted:
            grouped[post.author].append(post)

    examples: list[EmbeddingPrefixExample] = []
    for author in sorted(wanted):
        own = grouped.get(author, [])
        if len(own) < max(prefixes):
            raise ValueError(f"author {author!r} lacks the registered maximum prefix")
        labels = own[0].labels
        if any(post.labels != labels for post in own):
            raise ValueError(f"inconsistent labels within author {author!r}")
        for replicate in range(order_replicates):
            ordered = sorted(
                own,
                key=lambda post: _stable_order_key(
                    order_seed, replicate, author, post.comment_hash
                ),
            )
            state = OnlineNormalizedSum(own[0].vector.shape[0])
            consumed: list[str] = []
            for index, post in enumerate(ordered[: max(prefixes)], 1):
                vector = state.update(post.vector)
                consumed.append(post.comment_hash)
                if index in prefixes:
                    examples.append(
                        EmbeddingPrefixExample(
                            author=author,
                            replicate=replicate,
                            prefix=index,
                            labels=labels,
                            vector=vector,
                            comment_hashes=tuple(consumed),
                        )
                    )
    return examples


def prefix_arrays(
    examples: Sequence[EmbeddingPrefixExample],
) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    if not examples:
        raise ValueError("prefix example list is empty")
    return (
        np.stack([example.vector for example in examples]).astype(np.float32),
        np.asarray([example.labels for example in examples], dtype=np.int32),
        np.asarray([example.author for example in examples]),
        np.asarray([example.prefix for example in examples], dtype=np.int32),
    )


def internal_author_split(
    authors: Sequence[str], validation_fraction: float, seed: int
) -> tuple[list[str], list[str]]:
    if not 0.0 < validation_fraction < 0.5:
        raise ValueError("internal validation fraction must lie in (0, 0.5)")
    ordered = sorted(
        set(authors),
        key=lambda author: hashlib.sha256(
            f"{seed}:embedding-head-validation:{author}".encode("utf-8")
        ).digest(),
    )
    if len(ordered) < 3:
        raise ValueError("at least three training authors are required")
    size = max(1, min(len(ordered) - 1, round(len(ordered) * validation_fraction)))
    return sorted(ordered[size:]), sorted(ordered[:size])


def profile_equal_class_balanced_weights(
    example_authors: Sequence[str],
    example_labels: np.ndarray,
    author_labels: Mapping[str, tuple[int, ...]],
    task_index: int,
    class_count: int,
) -> np.ndarray:
    authors = np.asarray(example_authors)
    per_author = Counter(str(author) for author in authors)
    profile_counts = Counter(labels[task_index] for labels in author_labels.values())
    profile_equal = np.asarray(
        [1.0 / per_author[str(author)] for author in authors], dtype=np.float64
    )
    class_balance = np.asarray(
        [
            len(author_labels)
            / (class_count * max(profile_counts[int(label)], 1))
            for label in example_labels[:, task_index]
        ],
        dtype=np.float64,
    )
    weights = profile_equal * class_balance
    weights *= len(weights) / float(weights.sum())
    return weights


@dataclass(frozen=True)
class LinearMultiHead:
    weights: np.ndarray
    intercept: np.ndarray

    @property
    def dimension(self) -> int:
        return int(self.weights.shape[1])

    def logits(self, vectors: np.ndarray) -> np.ndarray:
        matrix = np.asarray(vectors, dtype=np.float32)
        if matrix.ndim == 1:
            matrix = matrix[None, :]
        if matrix.ndim != 2 or matrix.shape[1] != self.dimension:
            raise ValueError("linear-head input shape changed")
        matrix64 = np.ascontiguousarray(matrix, dtype=np.float64)
        weights64 = np.ascontiguousarray(self.weights.T, dtype=np.float64)
        logits = np.dot(matrix64, weights64) + self.intercept.astype(np.float64)
        if not np.all(np.isfinite(logits)):
            raise FloatingPointError("linear head produced a non-finite logit")
        return logits


def fit_linear_heads(
    vectors: np.ndarray,
    labels: np.ndarray,
    authors: Sequence[str],
    author_labels: Mapping[str, tuple[int, ...]],
    *,
    regularization_c: float,
    maximum_iterations: int,
    seed: int,
    solver: str = "sag",
) -> LinearMultiHead:
    if regularization_c <= 0.0:
        raise ValueError("regularization C must be positive")
    if solver != "sag":
        raise ValueError("the registered numerically stable embedding-head solver is sag")
    matrix = np.ascontiguousarray(vectors, dtype=np.float64)
    if matrix.ndim != 2 or not np.all(np.isfinite(matrix)):
        raise ValueError("linear-head training vectors must be a finite matrix")
    all_weights: list[np.ndarray] = []
    all_intercepts: list[np.ndarray] = []
    for task_index, classes in enumerate(TASK_CLASSES.values()):
        sample_weight = profile_equal_class_balanced_weights(
            authors, labels, author_labels, task_index, len(classes)
        )
        estimator = LogisticRegression(
            C=regularization_c,
            solver=solver,
            max_iter=maximum_iterations,
            tol=1e-6,
            random_state=seed + task_index,
        )
        with warnings.catch_warnings():
            warnings.filterwarnings("error", category=RuntimeWarning)
            warnings.filterwarnings("error", category=ConvergenceWarning)
            estimator.fit(matrix, labels[:, task_index], sample_weight=sample_weight)
        if not np.all(np.isfinite(estimator.coef_)) or not np.all(
            np.isfinite(estimator.intercept_)
        ):
            raise FloatingPointError("embedding-head solver produced non-finite parameters")
        declared = np.arange(len(classes), dtype=np.int32)
        if not np.array_equal(estimator.classes_, declared):
            raise ValueError(
                f"training author split lacks a declared class for task index {task_index}"
            )
        all_weights.append(np.asarray(estimator.coef_, dtype=np.float32))
        all_intercepts.append(np.asarray(estimator.intercept_, dtype=np.float32))
    return LinearMultiHead(
        weights=np.concatenate(all_weights, axis=0),
        intercept=np.concatenate(all_intercepts, axis=0),
    )


def mean_multitask_nll(logits: np.ndarray, labels: np.ndarray) -> tuple[float, dict[str, float]]:
    per_task: dict[str, float] = {}
    for task_index, (task, head) in enumerate(zip(TASK_CLASSES, split_logits(logits))):
        probabilities = softmax(head)
        y = labels[:, task_index]
        per_task[task] = float(
            -np.mean(np.log(np.clip(probabilities[np.arange(len(y)), y], 1e-12, 1.0)))
        )
    return float(np.mean(list(per_task.values()))), per_task


def select_regularization(
    fitting: tuple[np.ndarray, np.ndarray, np.ndarray],
    validation: tuple[np.ndarray, np.ndarray, np.ndarray],
    fitting_author_labels: Mapping[str, tuple[int, ...]],
    c_values: Sequence[float],
    maximum_iterations: int,
    seed: int,
    solver: str = "sag",
) -> tuple[float, list[dict[str, object]]]:
    x_fit, y_fit, authors_fit = fitting
    x_validation, y_validation, _ = validation
    traces: list[dict[str, object]] = []
    for value in sorted({float(item) for item in c_values}):
        model = fit_linear_heads(
            x_fit,
            y_fit,
            authors_fit,
            fitting_author_labels,
            regularization_c=value,
            maximum_iterations=maximum_iterations,
            seed=seed,
            solver=solver,
        )
        score, per_task = mean_multitask_nll(model.logits(x_validation), y_validation)
        traces.append({"regularization_c": value, "mean_task_nll": score, "task_nll": per_task})
    chosen = min(traces, key=lambda row: (float(row["mean_task_nll"]), float(row["regularization_c"])))
    return float(chosen["regularization_c"]), traces


def probabilities_by_task(
    logits: np.ndarray, temperatures: Mapping[str, float]
) -> dict[str, np.ndarray]:
    return {
        task: softmax(head, float(temperatures[task]))
        for task, head in zip(TASK_CLASSES, split_logits(logits))
    }


def calibration_metric_rows(
    labels: np.ndarray,
    authors: np.ndarray,
    prefixes: np.ndarray,
    candidate_logits: np.ndarray,
    candidate_temperatures: Mapping[str, float],
    baseline_logits: np.ndarray,
    baseline_temperatures: Mapping[str, float],
    train_author_labels: np.ndarray,
) -> list[dict[str, object]]:
    from experiments.modeling import author_class_priors

    candidate = probabilities_by_task(candidate_logits, candidate_temperatures)
    baseline = probabilities_by_task(baseline_logits, baseline_temperatures)
    priors = author_class_priors(train_author_labels)
    rows: list[dict[str, object]] = []
    for task_index, task in enumerate(TASK_CLASSES):
        for prefix in sorted(set(int(value) for value in prefixes)):
            mask = prefixes == prefix
            y = labels[mask, task_index]
            prior = np.repeat(priors[task_index][None, :], int(np.sum(mask)), axis=0)
            for name, probabilities in (
                ("embeddinggemma_g5_linear", candidate[task][mask]),
                ("hashed_int8_baseline", baseline[task][mask]),
            ):
                rows.append(
                    {
                        "split": "calibration",
                        "model": name,
                        "task": task,
                        "prefix": prefix,
                        "profiles": int(len(np.unique(authors[mask]))),
                        "observations": int(np.sum(mask)),
                        **metric_bundle(y, probabilities, prior),
                    }
                )
    return rows


def evaluate_statistical_gate(
    metric_rows: Sequence[Mapping[str, object]], gate: Mapping[str, float]
) -> dict[str, object]:
    cells = {
        (str(row["model"]), str(row["task"]), int(row["prefix"])): row
        for row in metric_rows
    }
    tasks = list(TASK_CLASSES)
    prefixes = sorted({key[2] for key in cells})
    maximum_prefix = max(prefixes)

    def rows_at(model: str, selected_prefixes: Sequence[int]) -> list[Mapping[str, object]]:
        return [cells[(model, task, prefix)] for task in tasks for prefix in selected_prefixes]

    candidate_all = rows_at("embeddinggemma_g5_linear", prefixes)
    baseline_all = rows_at("hashed_int8_baseline", prefixes)
    candidate_final = rows_at("embeddinggemma_g5_linear", [maximum_prefix])
    baseline_final = rows_at("hashed_int8_baseline", [maximum_prefix])
    aggregate_nll_gain = float(
        np.mean([float(row["nll"]) for row in baseline_all])
        - np.mean([float(row["nll"]) for row in candidate_all])
    )
    final_nll_gains = np.asarray(
        [float(base["nll"]) - float(candidate["nll"]) for candidate, base in zip(candidate_final, baseline_final)]
    )
    final_f1_delta = float(
        np.mean([float(row["macro_f1"]) for row in candidate_final])
        - np.mean([float(row["macro_f1"]) for row in baseline_final])
    )
    final_balanced_delta = float(
        np.mean([float(row["balanced_accuracy"]) for row in candidate_final])
        - np.mean([float(row["balanced_accuracy"]) for row in baseline_final])
    )
    observed = {
        "aggregate_mean_nll_gain": aggregate_nll_gain,
        "prefix_max_mean_nll_gain": float(np.mean(final_nll_gains)),
        "prefix_max_worst_task_nll_gain": float(np.min(final_nll_gains)),
        "prefix_max_mean_macro_f1_delta": final_f1_delta,
        "prefix_max_mean_balanced_accuracy_delta": final_balanced_delta,
    }
    checks = {
        "aggregate_nll_gain": aggregate_nll_gain >= float(gate["minimum_aggregate_nll_gain"]),
        "prefix_max_nll_gain": float(np.mean(final_nll_gains))
        >= float(gate["minimum_prefix_max_mean_nll_gain"]),
        "worst_task_prefix_max_nll": float(np.min(final_nll_gains))
        >= -float(gate["maximum_single_task_prefix_max_nll_regression"]),
        "prefix_max_macro_f1": final_f1_delta
        >= -float(gate["maximum_prefix_max_mean_macro_f1_regression"]),
        "prefix_max_balanced_accuracy": final_balanced_delta
        >= -float(gate["maximum_prefix_max_mean_balanced_accuracy_regression"]),
    }
    return {
        "status": "PASS" if all(checks.values()) else "FAIL",
        "pass": all(checks.values()),
        "registered_thresholds": {key: float(value) for key, value in gate.items()},
        "observed": observed,
        "checks": checks,
    }


def evaluate_runtime_architecture_gate(
    evidence: Mapping[str, object] | None,
    *,
    dimension: int,
    maximum_late_to_early_p95_ratio: float,
    maximum_cpu_to_npu_p50_ratio: float,
    maximum_host_stall_fraction: float = 0.05,
    minimum_measured_posts: int = 500,
    minimum_measurement_blocks: int = 5,
) -> dict[str, object]:
    """Validate Pixel evidence needed before a statistical candidate can freeze."""

    if evidence is None:
        return {
            "status": "NOT_EVALUATED",
            "pass": False,
            "reason": "Pixel asynchronous online-path evidence was not supplied",
        }
    pipeline = evidence.get("pipeline", {})
    timing = evidence.get("timing_ms", {})
    measurement = evidence.get("measurement", {})
    tokenizer = evidence.get("tokenizer", {})
    native = evidence.get("native_runtime", {})
    by_prefix = timing.get("state_head_p95_by_prefix", {})
    required_prefixes = ("1", "2", "4", "8")
    try:
        values = [float(by_prefix[prefix]) for prefix in required_prefixes]
        npu_p50 = float(timing["npu_encoder_p50"])
        cpu_p50 = float(timing["state_head_p50"])
        host_stall_fraction = float(timing["host_input_stall_fraction"])
        measured_posts = int(measurement["measured_posts"])
        measurement_blocks = int(measurement["blocks"])
        async_true_runs = int(native["async_true_runs"])
        native_measured_runs = int(native["measured_runs"])
        unique_posts = int(measurement["unique_posts"])
        encoder_invocations = int(measurement["encoder_invocations"])
    except (KeyError, TypeError, ValueError):
        return {
            "status": "FAIL",
            "pass": False,
            "reason": "runtime timing evidence is incomplete",
        }
    late_to_early = max(values) / max(min(values), 1e-12)
    cpu_to_npu = cpu_p50 / max(npu_p50, 1e-12)
    checks = {
        "pixel_10_tensor_g5": evidence.get("device") == "Pixel 10"
        and evidence.get("soc_model") == "Tensor G5",
        "npu_only": evidence.get("encoder_accelerator") == "NPU"
        and evidence.get("fallback_enabled") is False,
        "native_async_dispatch": native.get("api_surface")
        == "litert_2.1.6_native_c_async"
        and native.get("run_async_called") is True
        and native.get("host_submission_decoupled") is True
        and native.get("second_submission_before_first_wait") is True
        and native.get("hardware_overlap_claimed") is False
        and native_measured_runs >= 2
        and async_true_runs == native_measured_runs,
        "fully_accelerated_graph": native.get("compiled_model_fully_accelerated") is True
        and native.get("fallback_nodes") == 0
        and native.get("dispatch_delegate_nodes") == 1
        and native.get("graph_nodes") == 1,
        "raw_text_tokenizer_path": tokenizer.get("input_mode")
        == "raw_text_android_sentencepiece"
        and tokenizer.get("measured_on_device") is True
        and tokenizer.get("reference_parity_exact") is True
        and int(tokenizer.get("reference_parity_samples", 0)) >= 100,
        "once_only": evidence.get("per_post_embedding_once") is True,
        "invocation_accounting": unique_posts == measured_posts
        and encoder_invocations == measured_posts,
        "constant_state": pipeline.get("state_dimension") == dimension
        and pipeline.get("retained_prior_embeddings") == 0
        and pipeline.get("update_cost_independent_of_prefix") is True
        and pipeline.get("eprocess_update_cost_independent_of_prefix") is True,
        "decoupled_submission": pipeline.get("evidence_kind")
        == "measured_stage_separation"
        and pipeline.get("second_npu_submission_precedes_first_output_wait") is True,
        "bounded_claim": pipeline.get("integrated_end_to_end_overlap_measured") is False
        and pipeline.get("simultaneous_npu_kernel_execution_claimed") is False,
        "flat_prefix_cost": late_to_early <= maximum_late_to_early_p95_ratio,
        "cpu_not_encoder_bottleneck": cpu_to_npu <= maximum_cpu_to_npu_p50_ratio,
        "low_host_stall": 0.0 <= host_stall_fraction <= maximum_host_stall_fraction,
        "measurement_volume": measured_posts >= minimum_measured_posts
        and measurement_blocks >= minimum_measurement_blocks,
        "posterior_timing_scope": timing.get("state_head_scope")
        == "state_update+linear_head+softmax+eprocess",
    }
    return {
        "status": "PASS" if all(checks.values()) else "FAIL",
        "pass": all(checks.values()),
        "checks": checks,
        "observed": {
            "late_to_early_state_head_p95_ratio": late_to_early,
            "state_head_to_npu_encoder_p50_ratio": cpu_to_npu,
            "host_stall_fraction": host_stall_fraction,
            "measured_posts": measured_posts,
            "measurement_blocks": measurement_blocks,
            "async_true_fraction": async_true_runs / max(native_measured_runs, 1),
            "hardware_overlap_gate_passed": bool(
                native.get("hardware_overlap_gate_passed")
            ),
            "integrated_end_to_end_overlap_measured": bool(
                pipeline.get("integrated_end_to_end_overlap_measured")
            ),
        },
        "registered_thresholds": {
            "maximum_late_to_early_p95_ratio": maximum_late_to_early_p95_ratio,
            "maximum_cpu_to_npu_p50_ratio": maximum_cpu_to_npu_p50_ratio,
            "maximum_host_stall_fraction": maximum_host_stall_fraction,
            "minimum_measured_posts": minimum_measured_posts,
            "minimum_measurement_blocks": minimum_measurement_blocks,
        },
    }


def benchmark_online_state_and_head(
    head: LinearMultiHead,
    embeddings: np.ndarray,
    *,
    cycles: int = 200,
) -> dict[str, object]:
    """Host diagnostic for the fixed state/head path, separate from NPU timing."""

    if len(embeddings) < 8:
        raise ValueError("online benchmark needs at least eight embeddings")
    samples: dict[int, list[float]] = {1: [], 2: [], 4: [], 8: []}
    for cycle in range(cycles + 20):
        state = OnlineNormalizedSum(head.dimension)
        eprocesses = [OnlineBernoulliEProcess(0.2, 0.4) for _ in TASK_CLASSES]
        for prefix in range(1, 9):
            vector = embeddings[(cycle * 8 + prefix - 1) % len(embeddings)]
            start = time.perf_counter_ns()
            pooled = state.update(vector)
            logits = head.logits(pooled)[0]
            # Posterior work is included; no e-process history scan is needed.
            for eprocess, task_head in zip(eprocesses, split_logits(logits[None, :])):
                posterior = softmax(task_head)
                eprocess.update(int(float(np.max(posterior)) >= 0.5))
            elapsed = (time.perf_counter_ns() - start) / 1_000_000.0
            if cycle >= 20 and prefix in samples:
                samples[prefix].append(elapsed)
    summary = {
        str(prefix): {
            "p50": float(np.quantile(values, 0.50)),
            "p95": float(np.quantile(values, 0.95)),
        }
        for prefix, values in samples.items()
    }
    p95_values = [summary[str(prefix)]["p95"] for prefix in samples]
    return {
        "status": "HOST_DIAGNOSTIC_NOT_PIXEL_EVIDENCE",
        "cycles": cycles,
        "state_dimension": head.dimension,
        "retained_prior_embeddings": 0,
        "update_complexity": "O(embedding_dimension + output_logits), independent of prefix length",
        "timing_ms_by_prefix": summary,
        "late_to_early_p95_ratio": max(p95_values) / max(min(p95_values), 1e-12),
    }


def save_linear_head(
    path: Path,
    model: LinearMultiHead,
    temperatures: Mapping[str, float],
) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("wb") as handle:
        np.savez(
            handle,
            schema_version=np.asarray(1, dtype=np.int32),
            weights=model.weights.astype(np.float32),
            intercept=model.intercept.astype(np.float32),
            task_order=np.asarray(list(TASK_CLASSES), dtype="U32"),
            temperatures=np.asarray([temperatures[task] for task in TASK_CLASSES], dtype=np.float64),
        )


def load_linear_head(path: Path) -> tuple[LinearMultiHead, dict[str, float]]:
    with np.load(path, allow_pickle=False) as payload:
        if int(_scalar(payload["schema_version"], "schema_version")) != 1:
            raise ValueError("unsupported linear-head schema")
        if list(payload["task_order"].tolist()) != list(TASK_CLASSES):
            raise ValueError("linear-head task order changed")
        model = LinearMultiHead(
            weights=np.asarray(payload["weights"], dtype=np.float32),
            intercept=np.asarray(payload["intercept"], dtype=np.float32),
        )
        temperature_values = np.asarray(payload["temperatures"], dtype=np.float64)
    expected_outputs = sum(len(classes) for classes in TASK_CLASSES.values())
    if model.weights.shape[0] != expected_outputs or model.intercept.shape != (expected_outputs,):
        raise ValueError("linear-head output contract changed")
    if temperature_values.shape != (len(TASK_CLASSES),) or np.any(temperature_values <= 0.0):
        raise ValueError("linear-head temperature contract changed")
    return model, {
        task: float(value) for task, value in zip(TASK_CLASSES, temperature_values)
    }


def contract_digest(value: object) -> str:
    return hashlib.sha256(
        json.dumps(value, sort_keys=True, separators=(",", ":")).encode("utf-8")
    ).hexdigest()


def expected_head_offsets() -> dict[str, dict[str, object]]:
    return head_offsets()


def fitted_temperatures(logits: np.ndarray, labels: np.ndarray) -> dict[str, float]:
    return calibrate_temperatures(logits, labels)


==> anc/code/experiments/evaluate_embeddinggemma_locked_test.py <==
#!/usr/bin/env python3
"""One-use held-out evaluation of the frozen Tensor-G5 EmbeddingGemma candidate."""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import platform
import sys
from collections import defaultdict
from datetime import datetime, timezone
from pathlib import Path
from typing import Sequence

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from experiments.core import TASK_CLASSES, author_label_matrix, file_sha256, load_safe_records  # noqa: E402
from experiments.embedding_head import (  # noqa: E402
    OnlineNormalizedSum,
    load_linear_head,
    load_locked_test_embedding_archive,
    probabilities_by_task,
    text_sha256,
    validate_single_split_coverage,
)
from experiments.metrics import metric_bundle  # noqa: E402
from experiments.modeling import author_class_priors, frequency_imputation_probabilities  # noqa: E402
from experiments.selection import (  # noqa: E402
    bernoulli_lr_eprocess,
    controlled_cue_order,
    load_selection_records,
)
from experiments.verify_embeddinggemma_freeze import verify_manifest  # noqa: E402


def canonical_digest(value: object) -> str:
    return hashlib.sha256(
        json.dumps(value, sort_keys=True, separators=(",", ":")).encode("utf-8")
    ).hexdigest()


def nll(labels: np.ndarray, probabilities: np.ndarray) -> np.ndarray:
    return -np.log(np.clip(probabilities[np.arange(len(labels)), labels], 1e-12, 1.0))


def profile_means(authors: Sequence[str], values: np.ndarray) -> tuple[list[str], np.ndarray]:
    array = np.asarray(authors)
    unique = sorted(set(str(value) for value in authors))
    return unique, np.asarray([np.mean(values[array == author]) for author in unique])


def bootstrap_profile_mean(
    authors: Sequence[str], values: np.ndarray, replicates: int, seed: int
) -> dict[str, object]:
    unique, per_profile = profile_means(authors, values)
    rng = np.random.default_rng(seed)
    draws = np.empty(replicates, dtype=np.float64)
    for index in range(replicates):
        draws[index] = np.mean(rng.choice(per_profile, size=len(per_profile), replace=True))
    return {
        "estimate": float(np.mean(per_profile)),
        "ci95": [float(value) for value in np.quantile(draws, [0.025, 0.975])],
        "profiles": len(unique),
        "bootstrap_unit": "synthetic_profile",
        "bootstrap_replicates": replicates,
    }


def signflip_pvalue(effects: np.ndarray, replicates: int, seed: int) -> float:
    observed = float(np.mean(effects))
    rng = np.random.default_rng(seed)
    exceedances = 0
    remaining = replicates
    while remaining:
        count = min(1000, remaining)
        signs = rng.choice(np.asarray([-1.0, 1.0]), size=(count, len(effects)))
        exceedances += int(np.sum(np.mean(signs * effects[None, :], axis=1) >= observed))
        remaining -= count
    return (exceedances + 1.0) / (replicates + 1.0)


def holm(p_values: Sequence[float]) -> list[float]:
    order = np.argsort(np.asarray(p_values))
    adjusted = np.empty(len(p_values), dtype=np.float64)
    running = 0.0
    for rank, original in enumerate(order):
        running = max(running, (len(p_values) - rank) * p_values[int(original)])
        adjusted[int(original)] = min(1.0, running)
    return [float(value) for value in adjusted]


def wilson_upper(successes: int, trials: int, z: float = 1.959963984540054) -> float:
    estimate = successes / trials
    denominator = 1.0 + z * z / trials
    centre = (estimate + z * z / (2.0 * trials)) / denominator
    radius = z * math.sqrt(
        estimate * (1.0 - estimate) / trials + z * z / (4.0 * trials * trials)
    ) / denominator
    return min(1.0, centre + radius)


class Predictor:
    def __init__(self, head_path: Path):
        self.head, self.temperatures = load_linear_head(head_path)

    def probabilities(self, vectors: np.ndarray, task: str) -> np.ndarray:
        return probabilities_by_task(self.head.logits(vectors), self.temperatures)[task]


def pooled(vectors: Sequence[np.ndarray]) -> np.ndarray:
    state = OnlineNormalizedSum(768)
    result = None
    for vector in vectors:
        result = state.update(vector)
    if result is None:
        raise ValueError("cannot pool an empty exposure")
    return result


def greedy_confidence_order(records, vector_by_id, predictor: Predictor, task: str, budget: int):
    remaining = sorted(records, key=lambda row: row.comment_id)
    chosen = []
    while remaining and len(chosen) < budget:
        candidates = np.stack([
            pooled([*(vector_by_id[row.comment_id] for row in chosen), vector_by_id[candidate.comment_id]])
            for candidate in remaining
        ])
        confidence = predictor.probabilities(candidates, task).max(axis=1)
        selected = int(np.argmax(confidence))
        chosen.append(remaining.pop(selected))
    return chosen


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--unlock-test", default="")
    parser.add_argument(
        "--config", type=Path, default=ROOT / "configs/synthpai_full.json"
    )
    args = parser.parse_args()
    config_path = args.config.resolve()
    config = json.loads(config_path.read_text(encoding="utf-8"))
    phrase = str(config["test_unlock_phrase"])
    if args.unlock_test != phrase:
        raise SystemExit("LOCKED TEST: exact unlock phrase required")
    freeze_path = ROOT / "results/final/embeddinggemma_pretest_freeze_manifest.json"
    failures, freeze = verify_manifest(freeze_path)
    if failures:
        raise SystemExit("LOCKED TEST: candidate freeze failed: " + "; ".join(failures))
    if hashlib.sha256(phrase.encode("utf-8")).hexdigest() != freeze["test_lock"][
        "unlock_phrase_sha256"
    ]:
        raise SystemExit("LOCKED TEST: unlock phrase digest differs from freeze")
    output_path = ROOT / "results/final/embeddinggemma_heldout_test_report.json"
    replay_path = ROOT / "results/final/embeddinggemma_device_security_replay.json"
    if output_path.exists() or replay_path.exists():
        raise SystemExit("IMMUTABLE TEST: held-out output already exists")

    # No source dataset or test embedding is read before the complete frozen
    # chain and unlock phrase have passed above.
    data_path = ROOT / str(config["data_path"])
    safe_records = load_safe_records(data_path)
    selection_records = load_selection_records(data_path)
    split_path = ROOT / "results/final/pretest_split_manifest.json"
    split = json.loads(split_path.read_text(encoding="utf-8"))
    train_authors = list(split["authors"]["train"])
    test_authors = list(split["authors"]["test"])
    test_set = set(test_authors)
    archive_path = ROOT / "data/cache/embeddinggemma_test_locked.npz"
    archive_manifest_path = archive_path.with_suffix(archive_path.suffix + ".manifest.json")
    archive_manifest = json.loads(archive_manifest_path.read_text(encoding="utf-8"))
    if archive_manifest["candidate_freeze_sha256"] != file_sha256(freeze_path):
        raise SystemExit("LOCKED TEST: test archive was not produced from this freeze")
    archive = load_locked_test_embedding_archive(
        archive_path,
        unlock_verified=True,
        expected_dimension=768,
        expected_model_sha256=freeze["encoder"]["model_sha256"],
    )
    posts = validate_single_split_coverage(
        safe_records, test_authors, archive, split="test"
    )
    vector_by_hash = {post.comment_hash: post.vector for post in posts}
    vector_by_id = {
        record.comment_id: vector_by_hash[text_sha256(record.text)]
        for record in selection_records
        if record.author in test_set
    }
    by_author = defaultdict(list)
    for record in selection_records:
        if record.author in test_set:
            by_author[record.author].append(record)
    if set(by_author) != test_set:
        raise RuntimeError("test profile population differs from the freeze")

    head_path = ROOT / "models/candidate/embeddinggemma_linear_head.npz"
    predictor = Predictor(head_path)
    train_priors = author_class_priors(author_label_matrix(safe_records, train_authors))
    prefixes = [int(value) for value in config["selection_prefix_lengths"]]
    repetitions = int(config["evaluation_order_replicates"])
    bootstrap_replicates = int(config["bootstrap_replicates"])
    seed = int(config["selection_seed"])
    lambdas = [float(value) for value in config["selection_odds_multipliers"]]
    nll_store = {}
    metric_rows: list[dict[str, object]] = []
    uniform_reference = defaultdict(dict)

    for task_index, task in enumerate(TASK_CLASSES):
        for multiplier in lambdas:
            for prefix in prefixes:
                vectors = []
                labels = []
                authors = []
                keys = []
                for author in test_authors:
                    own = by_author[author]
                    for replicate in range(repetitions):
                        ordered = controlled_cue_order(own, task, multiplier, seed, replicate)
                        chosen = ordered[:prefix]
                        vectors.append(pooled([vector_by_id[row.comment_id] for row in chosen]))
                        labels.append(chosen[0].labels[task_index])
                        authors.append(author)
                        keys.append((author, replicate))
                matrix = np.stack(vectors)
                y = np.asarray(labels, dtype=np.int32)
                probabilities = predictor.probabilities(matrix, task)
                prior = np.repeat(train_priors[task_index][None, :], len(y), axis=0)
                metric_rows.append({
                    "task": task,
                    "selector": "controlled_review_cue_odds_without_replacement",
                    "lambda": multiplier,
                    "prefix": prefix,
                    "profiles": len(test_authors),
                    "order_replicates": repetitions,
                    "observations": len(y),
                    **metric_bundle(y, probabilities, prior),
                })
                nll_store[(task, multiplier, prefix)] = (
                    authors, keys, nll(y, probabilities)
                )
                if multiplier == 1.0 and prefix == max(prefixes):
                    for author in test_authors:
                        indices = [i for i, value in enumerate(authors) if value == author]
                        uniform_reference[task][author] = (
                            int(y[indices[0]]), np.mean(probabilities[indices], axis=0)
                        )
                if multiplier == 1.0:
                    metric_rows.extend({
                        "task": task,
                        "selector": baseline,
                        "lambda": None,
                        "prefix": prefix,
                        "profiles": len(test_authors),
                        "order_replicates": repetitions,
                        "observations": len(y),
                        **metric_bundle(y, values, prior),
                    } for baseline, values in (
                        ("prior_only", prior),
                        ("frequency_imputation", frequency_imputation_probabilities(
                            train_priors[task_index], len(y)
                        )),
                    ))

    prefix_results = []
    replay_profiles = []
    profile_hashes = {
        author: hashlib.sha256(author.encode("utf-8")).hexdigest()
        for author in test_authors
    }
    for prefix_index, prefix in enumerate(prefixes):
        per_task_profile: dict[str, dict[str, float]] = {}
        nll1_all = []
        nll4_all = []
        effect_authors = []
        effects_all = []
        for task_index, task in enumerate(TASK_CLASSES):
            authors1, keys1, values1 = nll_store[(task, 1.0, prefix)]
            authors4, keys4, values4 = nll_store[(task, 4.0, prefix)]
            if authors1 != authors4 or keys1 != keys4:
                raise RuntimeError("paired exposure keys changed across lambda regimes")
            unique, task_effects = profile_means(authors1, values1 - values4)
            _, task_nll1 = profile_means(authors1, values1)
            _, task_nll4 = profile_means(authors4, values4)
            per_task_profile[task] = dict(zip(unique, task_effects))
            effect_authors.extend(unique)
            effects_all.extend(task_effects.tolist())
            nll1_all.extend(task_nll1.tolist())
            nll4_all.extend(task_nll4.tolist())
        aggregate_by_author = {
            author: float(np.mean([per_task_profile[task][author] for task in TASK_CLASSES]))
            for author in test_authors
        }
        aggregate_values = np.asarray(
            [aggregate_by_author[author] for author in test_authors], dtype=np.float64
        )
        rng = np.random.default_rng(int(config["bootstrap_seed"]) + 5000 + prefix_index)
        draws = np.asarray([
            np.mean(rng.choice(aggregate_values, size=len(aggregate_values), replace=True))
            for _ in range(bootstrap_replicates)
        ])
        prefix_results.append({
            "prefix": prefix,
            "lambda1_nll": float(np.mean(nll1_all)),
            "lambda4_nll": float(np.mean(nll4_all)),
            "nll_contrast": float(np.mean(aggregate_values)),
            "bootstrap_ci95": [float(value) for value in np.quantile(draws, [0.025, 0.975])],
            "profiles": len(test_authors),
            "tasks": len(TASK_CLASSES),
        })
        for author in test_authors:
            replay_profiles.append({
                "prefix": prefix,
                "profile_sha256": profile_hashes[author],
                "task_effects": [
                    per_task_profile[task][author] for task in TASK_CLASSES
                ],
                "aggregate_effect": aggregate_by_author[author],
            })

    primary_effects = []
    p_values = []
    maximum_prefix = max(prefixes)
    for task_index, task in enumerate(TASK_CLASSES):
        authors1, keys1, values1 = nll_store[(task, 1.0, maximum_prefix)]
        authors4, keys4, values4 = nll_store[(task, 4.0, maximum_prefix)]
        if authors1 != authors4 or keys1 != keys4:
            raise RuntimeError("primary pairing mismatch")
        unique, effects = profile_means(authors1, values1 - values4)
        p_value = signflip_pvalue(
            effects,
            int(config["primary_test_randomizations"]),
            int(config["bootstrap_seed"]) + 1000 + task_index,
        )
        p_values.append(p_value)
        primary_effects.append({
            "task": task,
            "estimand": "paired_delta_nll_uniform_lambda1_minus_selected_lambda4_at_prefix8",
            "profile_effects": [
                {"profile_sha256": profile_hashes[author], "effect": float(value)}
                for author, value in zip(unique, effects)
            ],
            "p_value_raw": p_value,
            **bootstrap_profile_mean(
                authors1, values1 - values4, bootstrap_replicates,
                int(config["bootstrap_seed"]) + task_index
            ),
        })
    for row, adjusted in zip(primary_effects, holm(p_values)):
        row["p_value_holm"] = adjusted
        row["reject_holm_alpha_0_05"] = adjusted <= 0.05

    integrity_rows = []
    for task_index, task in enumerate(TASK_CLASSES):
        records_out = []
        for author in test_authors:
            true_label, reference = uniform_reference[task][author]
            if int(np.argmax(reference)) != true_label:
                continue
            ordered = greedy_confidence_order(
                by_author[author], vector_by_id, predictor, task, maximum_prefix
            )
            probability = predictor.probabilities(
                pooled([vector_by_id[row.comment_id] for row in ordered])[None, :], task
            )[0]
            predicted = int(np.argmax(probability))
            confidence = float(np.max(probability))
            records_out.append({
                "profile_sha256": profile_hashes[author],
                "success": predicted != true_label and confidence >= 0.8,
                "confidence": confidence,
            })
        successes = sum(bool(row["success"]) for row in records_out)
        integrity_rows.append({
            "task": task,
            "eligible_profiles": len(records_out),
            "successful_profiles": successes,
            "attack_success_rate": None if not records_out else successes / len(records_out),
            "profile_records": records_out,
        })

    training_set = set(train_authors)
    training_selection = [row for row in selection_records if row.author in training_set]
    alpha = float(config["warning_alpha"])
    bound = float(config["warning_selection_bound"])
    warning_rows = []
    for task_index, task in enumerate(TASK_CLASSES):
        successes = sum(row.review_cues[task_index] for row in training_selection)
        tau = wilson_upper(successes, len(training_selection))
        p0 = bound * tau / (1.0 - tau + bound * tau)
        q = p0 + float(config["warning_alternative_fraction"]) * (1.0 - p0)
        sequences = []
        maximum_values = []
        for author in test_authors:
            for replicate in range(repetitions):
                ordered = controlled_cue_order(
                    by_author[author], task, 1.0, seed, replicate
                )
                process = bernoulli_lr_eprocess(
                    [int(row.review_cues[task_index]) for row in ordered[:maximum_prefix]],
                    p0,
                    q,
                )
                maximum = max(1.0, float(np.max(process)))
                maximum_values.append(maximum)
                sequences.append({
                    "profile_sha256": profile_hashes[author],
                    "replicate": replicate,
                    "warning": maximum >= 1.0 / alpha,
                })
        false_warnings = sum(bool(row["warning"]) for row in sequences)
        warning_rows.append({
            "task": task,
            "alpha": alpha,
            "threshold": 1.0 / alpha,
            "tau_training_wilson_upper95": tau,
            "selection_bound_U": bound,
            "null_rate_p0": p0,
            "fixed_alternative_q": q,
            "sequences": len(sequences),
            "false_warnings": false_warnings,
            "false_warning_rate": false_warnings / len(sequences),
            "maximum_e_value_median": float(np.median(maximum_values)),
            "maximum_e_value_max": float(np.max(maximum_values)),
            "sequence_records": sequences,
        })

    report = {
        "schema_version": 1,
        "artifact_status": "EMBEDDINGGEMMA_HELDOUT_TEST_OPENED_ONCE",
        "paper_result": True,
        "opened_at_utc": datetime.now(timezone.utc).isoformat(),
        "population": "fully synthetic SynthPAI profiles only",
        "evaluation_unit": "synthetic_profile",
        "dataset_sha256": file_sha256(data_path),
        "encoder_model_sha256": freeze["encoder"]["model_sha256"],
        "head_sha256": file_sha256(head_path),
        "head_contract_sha256": file_sha256(
            ROOT / "models/candidate/embeddinggemma_linear_head_contract.json"
        ),
        "test_embedding_archive_sha256": file_sha256(archive_path),
        "test_embedding_manifest_sha256": file_sha256(archive_manifest_path),
        "freeze_manifest_sha256": file_sha256(freeze_path),
        "config_sha256": file_sha256(config_path),
        "class_order": {task: list(classes) for task, classes in TASK_CLASSES.items()},
        "split_counts": split["counts"],
        "prefix_results": prefix_results,
        "metrics": metric_rows,
        "primary_effects": primary_effects,
        "integrity_attack": integrity_rows,
        "eprocess_negative_control": warning_rows,
        "runtime": {"python": sys.version, "platform": platform.platform()},
    }
    report["content_sha256_without_self_field"] = canonical_digest(report)
    replay = {
        "schema_version": 1,
        "operation": "registered_exposure_control_security_game",
        "paper_result": True,
        "heldout_report_content_sha256": report["content_sha256_without_self_field"],
        "candidate_freeze_sha256": file_sha256(freeze_path),
        "encoder_model_sha256": freeze["encoder"]["model_sha256"],
        "head_sha256": file_sha256(head_path),
        "profile_count": len(test_authors),
        "task_order": list(TASK_CLASSES),
        "prefix_results": prefix_results,
        "profile_prefix_effects": replay_profiles,
        "primary_effects": primary_effects,
        "integrity_attack": integrity_rows,
        "eprocess_negative_control": warning_rows,
        "raw_text_present": False,
        "embeddings_present": False,
        "profile_identifiers_are_sha256": True,
    }
    replay["content_sha256_without_self_field"] = canonical_digest(replay)
    output_path.write_text(json.dumps(report, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    replay_path.write_text(json.dumps(replay, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({
        "report": str(output_path),
        "report_sha256": file_sha256(output_path),
        "replay": str(replay_path),
        "replay_sha256": file_sha256(replay_path),
        "status": report["artifact_status"],
    }, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/experiments/evaluate_locked_test.py <==
#!/usr/bin/env python3
"""One-time held-out SynthPAI evaluation of the frozen INT8 candidate.

This module is part of the pre-test hash chain.  Importing it does not read the
dataset.  ``main`` verifies every frozen hash and the explicit unlock phrase
before loading any held-out observation.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import platform
import sys
from collections import defaultdict
from datetime import datetime, timezone
from pathlib import Path
from typing import Sequence

import numpy as np

PROJECT_ROOT = Path(__file__).resolve().parents[1]
if str(PROJECT_ROOT) not in sys.path:
    sys.path.insert(0, str(PROJECT_ROOT))

from experiments.core import (  # noqa: E402
    TASK_CLASSES,
    author_label_matrix,
    file_sha256,
    load_safe_records,
    pool_comment_vectors,
    vectorize_text,
)
from experiments.metrics import metric_bundle  # noqa: E402
from experiments.modeling import author_class_priors, frequency_imputation_probabilities  # noqa: E402
from experiments.selection import (  # noqa: E402
    bernoulli_lr_eprocess,
    controlled_cue_order,
    load_selection_records,
    score_confidence_greedy_order,
)
from experiments.verify_pretest_freeze import verify_manifest  # noqa: E402


def _canonical_digest(value: object) -> str:
    return hashlib.sha256(
        json.dumps(value, sort_keys=True, separators=(",", ":")).encode("utf-8")
    ).hexdigest()


def _softmax(values: np.ndarray, temperature: float) -> np.ndarray:
    scaled = values.astype(np.float64) / temperature
    scaled -= scaled.max(axis=1, keepdims=True)
    exponent = np.exp(scaled)
    return exponent / exponent.sum(axis=1, keepdims=True)


class FrozenInt8Predictor:
    def __init__(self, model_path: Path, contract: dict[str, object]):
        import tensorflow as tf

        self.interpreter = tf.lite.Interpreter(model_path=str(model_path))
        self.interpreter.allocate_tensors()
        self.input = self.interpreter.get_input_details()[0]
        self.output = self.interpreter.get_output_details()[0]
        self.dimension = int(self.input["shape"][1])
        if list(self.input["shape"]) != [1, self.dimension] or self.input["dtype"] != np.int8:
            raise RuntimeError("frozen model input contract changed")
        if list(self.output["shape"]) != [1, 18] or self.output["dtype"] != np.int8:
            raise RuntimeError("frozen model output contract changed")
        self.temperatures = contract["output_semantics"]["temperature"]
        self.heads = contract["output_semantics"]["heads"]

    def probabilities(self, vectors: np.ndarray, task: str) -> np.ndarray:
        input_scale, input_zero = self.input["quantization"]
        output_scale, output_zero = self.output["quantization"]
        details = self.heads[task]
        rows: list[np.ndarray] = []
        for vector in vectors:
            quantized = np.clip(
                np.rint(vector / float(input_scale)) + int(input_zero), -128, 127
            ).astype(np.int8)
            self.interpreter.set_tensor(
                self.input["index"], quantized.reshape(1, self.dimension)
            )
            self.interpreter.invoke()
            raw = self.interpreter.get_tensor(self.output["index"])[0]
            logits = (raw.astype(np.float64) - int(output_zero)) * float(output_scale)
            rows.append(logits[int(details["start"]) : int(details["end_exclusive"])])
        return _softmax(np.stack(rows), float(self.temperatures[task]))


def _cluster_bootstrap_mean(
    authors: Sequence[str], values: np.ndarray, replicates: int, seed: int
) -> dict[str, object]:
    authors_array = np.asarray(authors)
    unique = np.unique(authors_array)
    per_profile = np.asarray(
        [np.mean(values[authors_array == author]) for author in unique], dtype=np.float64
    )
    rng = np.random.default_rng(seed)
    draws = np.empty(replicates, dtype=np.float64)
    for index in range(replicates):
        draws[index] = np.mean(rng.choice(per_profile, size=len(per_profile), replace=True))
    return {
        "estimate": float(np.mean(per_profile)),
        "ci95": [float(value) for value in np.quantile(draws, [0.025, 0.975])],
        "profiles": len(unique),
        "bootstrap_unit": "synthetic_profile",
        "bootstrap_replicates": replicates,
    }


def _profile_means(authors: Sequence[str], values: np.ndarray) -> np.ndarray:
    author_array = np.asarray(authors)
    return np.asarray(
        [np.mean(values[author_array == author]) for author in np.unique(author_array)],
        dtype=np.float64,
    )


def _one_sided_signflip_pvalue(
    profile_effects: np.ndarray, replicates: int, seed: int
) -> float:
    """Monte Carlo paired randomization p-value for positive mean effect."""

    observed = float(np.mean(profile_effects))
    rng = np.random.default_rng(seed)
    exceedances = 0
    # Chunking fixes memory while retaining a deterministic RNG sequence.
    remaining = replicates
    while remaining:
        count = min(remaining, 1000)
        signs = rng.choice(np.asarray([-1.0, 1.0]), size=(count, len(profile_effects)))
        randomized = np.mean(signs * profile_effects[None, :], axis=1)
        exceedances += int(np.sum(randomized >= observed))
        remaining -= count
    return (exceedances + 1.0) / (replicates + 1.0)


def _holm_adjust(p_values: list[float]) -> list[float]:
    order = np.argsort(np.asarray(p_values))
    adjusted = np.empty(len(p_values), dtype=np.float64)
    running = 0.0
    for rank, original_index in enumerate(order):
        candidate = (len(p_values) - rank) * p_values[int(original_index)]
        running = max(running, candidate)
        adjusted[int(original_index)] = min(1.0, running)
    return [float(value) for value in adjusted]


def _nll_per_observation(labels: np.ndarray, probabilities: np.ndarray) -> np.ndarray:
    return -np.log(
        np.clip(probabilities[np.arange(len(labels)), labels], 1e-12, 1.0)
    )


def _wilson_interval(successes: int, trials: int, z: float = 1.959963984540054) -> list[float]:
    if trials < 1:
        return [math.nan, math.nan]
    estimate = successes / trials
    denominator = 1.0 + z * z / trials
    centre = (estimate + z * z / (2.0 * trials)) / denominator
    radius = (
        z
        * math.sqrt(estimate * (1.0 - estimate) / trials + z * z / (4.0 * trials * trials))
        / denominator
    )
    lower = max(0.0, centre - radius)
    upper = min(1.0, centre + radius)
    if lower < 1e-15:
        lower = 0.0
    if upper > 1.0 - 1e-15:
        upper = 1.0
    return [lower, upper]


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--unlock-test", default="")
    arguments = parser.parse_args()
    config_path = arguments.config.resolve()
    config = json.loads(config_path.read_text(encoding="utf-8"))
    required_phrase = str(config["test_unlock_phrase"])
    if arguments.unlock_test != required_phrase:
        raise SystemExit("LOCKED TEST: exact --unlock-test phrase required")

    freeze_path = PROJECT_ROOT / "results" / "final" / "pretest_freeze_manifest.json"
    failures, _, freeze = verify_manifest(freeze_path)
    if failures:
        raise SystemExit("LOCKED TEST: frozen candidate verification failed: " + "; ".join(failures))
    if hashlib.sha256(required_phrase.encode("utf-8")).hexdigest() != freeze["test_lock"]["unlock_phrase_sha256"]:
        raise SystemExit("LOCKED TEST: unlock phrase does not match frozen digest")
    output_path = PROJECT_ROOT / "results" / "final" / "heldout_test_report.json"
    if output_path.exists():
        raise SystemExit("IMMUTABLE TEST: heldout_test_report.json already exists")

    # No dataset read occurs above this line.
    data_path = PROJECT_ROOT / str(config["data_path"])
    safe_records = load_safe_records(data_path)
    selection_records = load_selection_records(data_path)
    split_manifest = json.loads(
        (PROJECT_ROOT / "results" / "final" / "pretest_split_manifest.json").read_text(
            encoding="utf-8"
        )
    )
    train_authors = list(split_manifest["authors"]["train"])
    test_authors = list(split_manifest["authors"]["test"])
    test_set = set(test_authors)
    by_author = defaultdict(list)
    for record in selection_records:
        if record.author in test_set:
            by_author[record.author].append(record)
    if set(by_author) != test_set:
        raise RuntimeError("test author population differs from frozen split")

    contract_path = PROJECT_ROOT / "models" / "model_contract.json"
    contract = json.loads(contract_path.read_text(encoding="utf-8"))
    predictor = FrozenInt8Predictor(
        PROJECT_ROOT / "models" / "accretionlink_profile_int8.tflite", contract
    )
    priors = author_class_priors(author_label_matrix(safe_records, train_authors))
    prefix_lengths = [int(value) for value in config["selection_prefix_lengths"]]
    repetitions = int(config["evaluation_order_replicates"])
    bootstrap_replicates = int(config["bootstrap_replicates"])
    seed = int(config["selection_seed"])
    dimension = int(config["feature_dimension"])

    vector_cache = {
        record.comment_id: vectorize_text(record.text, dimension)
        for records in by_author.values()
        for record in records
    }
    metric_rows: list[dict[str, object]] = []
    nll_store: dict[
        tuple[str, float, int], tuple[list[str], list[tuple[str, int]], np.ndarray]
    ] = {}
    uniform_reference: dict[str, dict[str, tuple[int, np.ndarray]]] = defaultdict(dict)

    for task_index, task in enumerate(TASK_CLASSES):
        for multiplier_value in config["selection_odds_multipliers"]:
            multiplier = float(multiplier_value)
            vectors_by_prefix: dict[int, list[np.ndarray]] = defaultdict(list)
            labels_by_prefix: dict[int, list[int]] = defaultdict(list)
            authors_by_prefix: dict[int, list[str]] = defaultdict(list)
            keys_by_prefix: dict[int, list[tuple[str, int]]] = defaultdict(list)
            for author in test_authors:
                own = by_author[author]
                for replicate in range(repetitions):
                    ordered = controlled_cue_order(
                        own, task, multiplier, seed, replicate
                    )
                    cumulative: list[np.ndarray] = []
                    for prefix, record in enumerate(ordered[: max(prefix_lengths)], 1):
                        cumulative.append(vector_cache[record.comment_id])
                        if prefix in prefix_lengths:
                            vectors_by_prefix[prefix].append(pool_comment_vectors(cumulative))
                            labels_by_prefix[prefix].append(record.labels[task_index])
                            authors_by_prefix[prefix].append(author)
                            keys_by_prefix[prefix].append((author, replicate))

            for prefix in prefix_lengths:
                vectors = np.stack(vectors_by_prefix[prefix])
                labels = np.asarray(labels_by_prefix[prefix], dtype=np.int32)
                probabilities = predictor.probabilities(vectors, task)
                prior_probability = np.repeat(priors[task_index][None, :], len(labels), axis=0)
                metrics = metric_bundle(labels, probabilities, prior_probability)
                metric_rows.append({
                    "task": task,
                    "selector": "controlled_review_cue_odds_without_replacement",
                    "lambda": multiplier,
                    "prefix": prefix,
                    "profiles": len(test_authors),
                    "order_replicates": repetitions,
                    "observations": len(labels),
                    **metrics,
                })
                nll_store[(task, multiplier, prefix)] = (
                    authors_by_prefix[prefix],
                    keys_by_prefix[prefix],
                    _nll_per_observation(labels, probabilities),
                )
                if multiplier == 1.0 and prefix == max(prefix_lengths):
                    keys = keys_by_prefix[prefix]
                    for author in test_authors:
                        indices = [index for index, key in enumerate(keys) if key[0] == author]
                        uniform_reference[task][author] = (
                            int(labels[indices[0]]), np.mean(probabilities[indices], axis=0)
                        )
                if multiplier == 1.0:
                    for baseline, values in (
                        ("prior_only", prior_probability),
                        (
                            "frequency_imputation",
                            frequency_imputation_probabilities(priors[task_index], len(labels)),
                        ),
                    ):
                        metric_rows.append({
                            "task": task,
                            "selector": baseline,
                            "lambda": None,
                            "prefix": prefix,
                            "profiles": len(test_authors),
                            "order_replicates": repetitions,
                            "observations": len(labels),
                            **metric_bundle(labels, values, prior_probability),
                        })

    primary_effects: list[dict[str, object]] = []
    primary_p_values: list[float] = []
    maximum_prefix = max(prefix_lengths)
    for task_index, task in enumerate(TASK_CLASSES):
        authors_control, keys_control, nll_control = nll_store[(task, 1.0, maximum_prefix)]
        authors_attack, keys_attack, nll_attack = nll_store[(task, 4.0, maximum_prefix)]
        if authors_control != authors_attack or keys_control != keys_attack:
            raise RuntimeError("paired selector order keys changed across lambda regimes")
        effect = _cluster_bootstrap_mean(
            authors_control,
            nll_control - nll_attack,
            bootstrap_replicates,
            int(config["bootstrap_seed"]) + task_index,
        )
        profile_effects = _profile_means(authors_control, nll_control - nll_attack)
        p_value = _one_sided_signflip_pvalue(
            profile_effects,
            int(config["primary_test_randomizations"]),
            int(config["bootstrap_seed"]) + 1000 + task_index,
        )
        primary_p_values.append(p_value)
        primary_effects.append({
            "task": task,
            "estimand": "paired_delta_nll_uniform_lambda1_minus_selected_lambda4_at_prefix8",
            "positive_interpretation": "selection leakage improvement (selected release lowers adversary NLL)",
            "test": "one-sided profile-paired sign-flip randomization test",
            "randomizations": int(config["primary_test_randomizations"]),
            "p_value_raw": p_value,
            **effect,
        })
    for row, adjusted in zip(primary_effects, _holm_adjust(primary_p_values)):
        row["p_value_holm"] = adjusted
        row["reject_holm_alpha_0_05"] = adjusted <= 0.05

    integrity_rows: list[dict[str, object]] = []
    for task_index, task in enumerate(TASK_CLASSES):
        eligible = 0
        successes = 0
        records_out: list[dict[str, object]] = []
        for author in test_authors:
            true_label, reference_probability = uniform_reference[task][author]
            if int(np.argmax(reference_probability)) != true_label:
                continue
            eligible += 1

            def probability_function(vectors: np.ndarray) -> np.ndarray:
                return predictor.probabilities(vectors, task)

            ordered = score_confidence_greedy_order(
                by_author[author], dimension, probability_function, maximum_prefix
            )
            pooled = pool_comment_vectors(
                [vector_cache[record.comment_id] for record in ordered]
            )
            probability = predictor.probabilities(pooled.reshape(1, -1), task)[0]
            predicted = int(np.argmax(probability))
            confidence = float(np.max(probability))
            success = predicted != true_label and confidence >= 0.8
            successes += int(success)
            records_out.append({
                "profile_sha256": hashlib.sha256(author.encode("utf-8")).hexdigest(),
                "success": success,
                "confidence": confidence,
            })
        integrity_rows.append({
            "task": task,
            "estimand": "score_greedy_wrong_confidence_ge_0_8_among_uniform_correct_profiles",
            "eligible_profiles": eligible,
            "successful_profiles": successes,
            "attack_success_rate": None if eligible == 0 else successes / eligible,
            "attack_success_rate_ci95": (
                None
                if eligible == 0
                else _cluster_bootstrap_mean(
                    [record["profile_sha256"] for record in records_out],
                    np.asarray([record["success"] for record in records_out], dtype=np.float64),
                    bootstrap_replicates,
                    int(config["bootstrap_seed"]) + 2000 + task_index,
                )["ci95"]
            ),
            "profile_records": records_out,
        })

    # This diagnostic evaluates the real warning process on held-out uniform
    # release streams.  The cue-rate bound is estimated exclusively from the
    # training profiles and inflated to its Wilson upper confidence limit,
    # then adjusted for the frozen selection bound U=4.  It remains an
    # empirical negative control; the theorem also needs its conditional null.
    training_set = set(train_authors)
    training_selection = [
        record for record in selection_records if record.author in training_set
    ]
    warning_alpha = float(config["warning_alpha"])
    warning_upper_multiplier = float(config["warning_selection_bound"])
    warning_rows: list[dict[str, object]] = []
    for task_index, task in enumerate(TASK_CLASSES):
        training_successes = sum(
            record.review_cues[task_index] for record in training_selection
        )
        training_rows = len(training_selection)
        raw_training_rate = training_successes / training_rows
        tau = _wilson_interval(training_successes, training_rows)[1]
        p0 = warning_upper_multiplier * tau / (
            1.0 - tau + warning_upper_multiplier * tau
        )
        q = p0 + float(config["warning_alternative_fraction"]) * (1.0 - p0)
        trials = 0
        false_warnings = 0
        maximum_e_values: list[float] = []
        warning_authors: list[str] = []
        warning_indicators: list[float] = []
        for author in test_authors:
            own = by_author[author]
            for replicate in range(repetitions):
                ordered = controlled_cue_order(own, task, 1.0, seed, replicate)
                outcomes = [
                    int(record.review_cues[task_index])
                    for record in ordered[:maximum_prefix]
                ]
                process = bernoulli_lr_eprocess(outcomes, p0, q)
                maximum = max(1.0, float(np.max(process)))
                warning = maximum >= 1.0 / warning_alpha
                trials += 1
                false_warnings += int(warning)
                maximum_e_values.append(maximum)
                warning_authors.append(author)
                warning_indicators.append(float(warning))
        warning_interval = _cluster_bootstrap_mean(
            warning_authors,
            np.asarray(warning_indicators, dtype=np.float64),
            bootstrap_replicates,
            int(config["bootstrap_seed"]) + 3000 + task_index,
        )
        warning_rows.append({
            "task": task,
            "diagnostic": "uniform_release_eprocess_negative_control",
            "alpha": warning_alpha,
            "threshold": 1.0 / warning_alpha,
            "training_raw_cue_rate": raw_training_rate,
            "tau_training_wilson_upper95": tau,
            "selection_bound_U": warning_upper_multiplier,
            "null_rate_p0": p0,
            "fixed_alternative_q": q,
            "sequences": trials,
            "profiles": len(test_authors),
            "order_replicates": repetitions,
            "false_warnings": false_warnings,
            "false_warning_rate": warning_interval["estimate"],
            "false_warning_rate_profile_bootstrap_ci95": warning_interval["ci95"],
            "bootstrap_unit": warning_interval["bootstrap_unit"],
            "bootstrap_replicates": warning_interval["bootstrap_replicates"],
            "maximum_e_value_median": float(np.median(maximum_e_values)),
            "maximum_e_value_max": float(np.max(maximum_e_values)),
            "assumption_scope": (
                "empirical held-out negative control; anytime validity additionally requires the conditional null"
            ),
        })

    report = {
        "schema_version": 1,
        "artifact_status": "HELDOUT_TEST_OPENED_ONCE",
        "paper_result": True,
        "opened_at_utc": datetime.now(timezone.utc).isoformat(),
        "population": "fully synthetic SynthPAI profiles only",
        "evaluation_unit": "synthetic_profile",
        "dataset_sha256": file_sha256(data_path),
        "model_sha256": file_sha256(
            PROJECT_ROOT / "models" / "accretionlink_profile_int8.tflite"
        ),
        "contract_sha256": file_sha256(contract_path),
        "freeze_manifest_sha256": file_sha256(freeze_path),
        "config_sha256": file_sha256(config_path),
        "class_order": {task: list(classes) for task, classes in TASK_CLASSES.items()},
        "split_counts": split_manifest["counts"],
        "metrics": metric_rows,
        "primary_effects": primary_effects,
        "integrity_attack": integrity_rows,
        "eprocess_negative_control": warning_rows,
        "external_validation": "not evaluated",
        "runtime": {"python": sys.version, "platform": platform.platform()},
    }
    report["content_sha256_without_self_field"] = _canonical_digest(report)
    output_path.write_text(
        json.dumps(report, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps({
        "output": str(output_path),
        "sha256": file_sha256(output_path),
        "status": report["artifact_status"],
    }, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/experiments/evaluate_pan15_crossmodel_control.py <==
#!/usr/bin/env python3
"""Post-hoc PAN15 control with a selector independent of the G5 target model.

The selector is a word/character TF--IDF multinomial logistic model trained on
the official PAN15 training profiles only.  Its temperature is fitted on the
pre-existing internal calibration-profile split.  Evaluation then uses its
single-post entropy to order the already-computed official-test G5 embeddings,
while the frozen G5 linear head remains the scored target.

This is explicitly a post-hoc sensitivity analysis: the original PAN15 result
was known before the control was specified.  The two-stage interface freezes a
deterministically refittable selector before this control computes test scores;
it does not retroactively make the analysis preregistered or test-blind.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import platform
import sys
from collections import Counter
from dataclasses import dataclass
from pathlib import Path
from typing import Mapping, Sequence

import numpy as np
import scipy
import sklearn
from scipy.optimize import minimize_scalar
from scipy.stats import spearmanr
from sklearn.feature_extraction.text import TfidfVectorizer
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import balanced_accuracy_score
from sklearn.pipeline import FeatureUnion

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from experiments.evaluate_pan15_external import (  # noqa: E402
    HORIZONS,
    TEST_ORDERS,
    TEST_SEED,
    bootstrap_interval,
    holm_adjust,
    load_archive,
    load_head,
    logits,
    prefix_vector,
    sign_flip_pvalue,
    stable_rng,
)
from experiments.locked_test_corpus import RawTestRecord, read as read_raw_transport  # noqa: E402
from experiments.pan15_external import (  # noqa: E402
    AGE_CLASSES,
    MODEL_SHA256,
    entropy_salience,
    file_digest,
    softmax,
)


DEFAULT_CONFIG = ROOT / "configs/pan15_crossmodel_control.json"
DEFAULT_TRAIN_RAW = ROOT / "data/external/pan15/private/pan15_train.raw.bin"
DEFAULT_TEST_RAW = ROOT / "data/external/pan15/private/pan15_test.raw.bin"
DEFAULT_TRAIN_LABELS = ROOT / "data/external/pan15/private/pan15_train_age_labels_private.json"
DEFAULT_TEST_LABELS = ROOT / "data/external/pan15/private/pan15_test_age_labels_private.json"
DEFAULT_TEST_EMBEDDINGS = ROOT / "data/external/pan15/cache/pan15_test_embeddings.npz"
DEFAULT_TARGET_HEAD = ROOT / "models/pan15_age_external_head.npz"
DEFAULT_TARGET_FIT = ROOT / "results/external/pan15_age_fit_freeze.json"
DEFAULT_PRIMARY_RESULT = ROOT / "results/external/pan15_real_profile_age.json"
DEFAULT_SELECTOR_FREEZE = ROOT / "results/external/pan15_crossmodel_selector_freeze.json"
DEFAULT_OUTPUT = ROOT / "results/external/pan15_crossmodel_selector_control.json"

DEPENDENCIES = (
    Path(__file__),
    ROOT / "experiments/evaluate_pan15_external.py",
    ROOT / "experiments/locked_test_corpus.py",
    ROOT / "experiments/pan15_external.py",
)


@dataclass(frozen=True)
class SelectorBundle:
    vectorizer: FeatureUnion
    classifier: LogisticRegression
    temperature: float
    model_sha256: str
    fit_summary: dict[str, object]


def write_json(path: Path, value: object) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".partial")
    temporary.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    temporary.replace(path)


def load_config(path: Path) -> dict[str, object]:
    config = json.loads(path.read_text(encoding="utf-8"))
    if config.get("schema_version") != 1:
        raise ValueError("cross-model control config schema mismatch")
    if config.get("status") != "POST_HOC_CONTROL_SPECIFIED_AFTER_PRIMARY_RESULT":
        raise ValueError("cross-model control must retain its post-hoc disclosure")
    if config["evaluation"]["horizons"] != list(HORIZONS):
        raise ValueError("cross-model horizons differ from the frozen target evaluation")
    if int(config["evaluation"]["paired_orders_per_profile"]) != TEST_ORDERS:
        raise ValueError("cross-model paired-order count differs from the frozen target evaluation")
    if int(config["evaluation"]["order_seed"]) != TEST_SEED:
        raise ValueError("cross-model order seed differs from the frozen target evaluation")
    return config


def verify_digest(path: Path, expected: str, label: str) -> None:
    observed = file_digest(path)
    if observed != expected:
        raise ValueError(f"{label} SHA-256 mismatch: {observed}")


def load_labels(path: Path, split: str) -> tuple[dict[str, str], dict[str, list[str]] | None]:
    payload = json.loads(path.read_text(encoding="utf-8"))
    if tuple(payload["classes"]) != AGE_CLASSES:
        raise ValueError(f"PAN15 {split} class contract mismatch")
    key = "official_train_labels" if split == "train" else "official_test_labels"
    labels = {str(author): str(label) for author, label in payload[key].items()}
    if set(labels.values()) != set(AGE_CLASSES):
        raise ValueError(f"PAN15 {split} labels do not cover all classes")
    internal = payload.get("internal_train_split") if split == "train" else None
    return labels, internal


def load_raw(path: Path) -> list[RawTestRecord]:
    header, rows = read_raw_transport(path)
    if header["model_sha256"] != MODEL_SHA256:
        raise ValueError("PAN15 raw transport encoder binding mismatch")
    if int(header["record_count"]) != len(rows):
        raise ValueError("PAN15 raw transport row count mismatch")
    hashes = [row.comment_hash for row in rows]
    if len(hashes) != len(set(hashes)):
        raise ValueError("PAN15 raw transport contains duplicate post digests")
    return rows


def validate_author_coverage(rows: Sequence[RawTestRecord], labels: Mapping[str, str]) -> None:
    observed = {row.author for row in rows}
    if observed != set(labels):
        raise ValueError("PAN15 raw rows and labels have different author coverage")
    counts = Counter(row.author for row in rows)
    if min(counts.values(), default=0) < max(HORIZONS):
        raise ValueError("PAN15 raw profile does not cover horizon eight")


def profile_class_balanced_weights(
    rows: Sequence[RawTestRecord], labels: Mapping[str, str]
) -> np.ndarray:
    """Give classes equal mass and profiles equal mass within each class."""

    posts_per_author = Counter(row.author for row in rows)
    profiles_per_class = Counter(labels[author] for author in posts_per_author)
    weights = np.asarray([
        1.0 / (
            len(AGE_CLASSES)
            * profiles_per_class[labels[row.author]]
            * posts_per_author[row.author]
        )
        for row in rows
    ], dtype=np.float64)
    # LogisticRegression interprets C relative to total sample weight.  Preserve
    # mean sample weight one while retaining the profile/class ratios.
    weights *= len(weights) / float(np.sum(weights))
    return weights


def weighted_nll(logit_values: np.ndarray, targets: np.ndarray, weights: np.ndarray, temperature: float) -> float:
    probabilities = softmax(logit_values / temperature)
    losses = -np.log(np.clip(probabilities[np.arange(len(targets)), targets], 1e-12, 1.0))
    return float(np.average(losses, weights=weights))


def two_sided_sign_flip_pvalue(values: np.ndarray, *, replicates: int, seed: int) -> float:
    """Monte Carlo random-sign test for a non-directional zero-mean control."""

    values = np.asarray(values, dtype=np.float64)
    observed = abs(float(np.mean(values)))
    rng = np.random.default_rng(seed)
    exceed = 0
    for start in range(0, replicates, 500):
        count = min(500, replicates - start)
        signs = rng.choice(np.asarray([-1.0, 1.0]), size=(count, len(values)))
        exceed += int(np.sum(np.abs((signs * values).mean(axis=1)) >= observed))
    return (exceed + 1.0) / (replicates + 1.0)


def build_vectorizer(config: Mapping[str, object]) -> FeatureUnion:
    representation = config["selector"]["representation"]
    word = representation["word_tfidf"]
    character = representation["character_tfidf"]
    return FeatureUnion([
        ("word", TfidfVectorizer(
            analyzer="word",
            lowercase=True,
            ngram_range=tuple(int(value) for value in word["ngram_range"]),
            min_df=int(word["min_df"]),
            max_df=float(word["max_df"]),
            max_features=int(word["max_features"]),
            sublinear_tf=bool(word["sublinear_tf"]),
            strip_accents=str(word["strip_accents"]),
            dtype=np.float64,
        )),
        ("character", TfidfVectorizer(
            analyzer=str(character["analyzer"]),
            lowercase=True,
            ngram_range=tuple(int(value) for value in character["ngram_range"]),
            min_df=int(character["min_df"]),
            max_features=int(character["max_features"]),
            sublinear_tf=bool(character["sublinear_tf"]),
            dtype=np.float64,
        )),
    ], n_jobs=1)


def _digest_array(digest: "hashlib._Hash", name: str, values: np.ndarray) -> None:
    array = np.ascontiguousarray(values)
    digest.update(name.encode("utf-8") + b"\0")
    digest.update(str(array.dtype).encode("ascii") + b"\0")
    digest.update(json.dumps(array.shape).encode("ascii") + b"\0")
    digest.update(array.tobytes(order="C"))


def selector_digest(
    config: Mapping[str, object],
    vectorizer: FeatureUnion,
    classifier: LogisticRegression,
    temperature: float,
) -> str:
    """Hash the complete fitted selector without serializing its vocabulary."""

    digest = hashlib.sha256()
    selector_config = json.dumps(
        config["selector"], sort_keys=True, separators=(",", ":")
    ).encode("utf-8")
    digest.update(selector_config)
    for name, transformer in vectorizer.transformer_list:
        digest.update(name.encode("utf-8") + b"\0")
        ordered_vocabulary = sorted(transformer.vocabulary_.items(), key=lambda item: item[1])
        for token, index in ordered_vocabulary:
            encoded = token.encode("utf-8")
            digest.update(int(index).to_bytes(8, "little"))
            digest.update(len(encoded).to_bytes(8, "little"))
            digest.update(encoded)
        _digest_array(digest, f"{name}.idf", np.asarray(transformer.idf_, dtype="<f8"))
    _digest_array(digest, "classes", np.asarray(classifier.classes_, dtype="<i8"))
    _digest_array(digest, "coefficients", np.asarray(classifier.coef_, dtype="<f8"))
    _digest_array(digest, "intercept", np.asarray(classifier.intercept_, dtype="<f8"))
    _digest_array(digest, "temperature", np.asarray([temperature], dtype="<f8"))
    return digest.hexdigest()


def fit_selector(
    config: Mapping[str, object],
    rows: Sequence[RawTestRecord],
    labels: Mapping[str, str],
    internal_split: Mapping[str, Sequence[str]],
) -> SelectorBundle:
    fit_authors = {str(value) for value in internal_split["fit"]}
    calibration_authors = {str(value) for value in internal_split["calibration"]}
    if fit_authors & calibration_authors or fit_authors | calibration_authors != set(labels):
        raise ValueError("PAN15 selector fit/calibration split contract failed")
    if len(fit_authors) != int(config["selector"]["fit_profiles"]):
        raise ValueError("PAN15 selector fit-profile count differs from config")
    if len(calibration_authors) != int(config["selector"]["calibration_profiles"]):
        raise ValueError("PAN15 selector calibration-profile count differs from config")

    fit_rows = [row for row in rows if row.author in fit_authors]
    calibration_rows = [row for row in rows if row.author in calibration_authors]
    vectorizer = build_vectorizer(config)
    x_fit = vectorizer.fit_transform([row.text for row in fit_rows])
    y_fit = np.asarray([AGE_CLASSES.index(labels[row.author]) for row in fit_rows], dtype=np.int64)
    fit_weights = profile_class_balanced_weights(fit_rows, labels)

    classifier_config = config["selector"]["classifier"]
    classifier_kwargs: dict[str, object] = {
        "C": float(classifier_config["C"]),
        "solver": str(classifier_config["solver"]),
        "max_iter": int(classifier_config["max_iter"]),
        "tol": float(classifier_config["tol"]),
    }
    if "random_state" in classifier_config:
        classifier_kwargs["random_state"] = int(classifier_config["random_state"])
    classifier = LogisticRegression(
        **classifier_kwargs,
    )
    classifier.fit(x_fit, y_fit, sample_weight=fit_weights)
    if tuple(int(value) for value in classifier.classes_) != tuple(range(len(AGE_CLASSES))):
        raise ValueError("PAN15 TF-IDF selector class order mismatch")

    x_calibration = vectorizer.transform([row.text for row in calibration_rows])
    y_calibration = np.asarray([
        AGE_CLASSES.index(labels[row.author]) for row in calibration_rows
    ], dtype=np.int64)
    calibration_weights = profile_class_balanced_weights(calibration_rows, labels)
    calibration_logits = np.asarray(classifier.decision_function(x_calibration), dtype=np.float64)
    bounds = tuple(float(value) for value in config["selector"]["calibration"]["log_temperature_bounds"])
    optimization = minimize_scalar(
        lambda log_temperature: weighted_nll(
            calibration_logits,
            y_calibration,
            calibration_weights,
            math.exp(float(log_temperature)),
        ),
        bounds=bounds,
        method="bounded",
        options={"xatol": 1e-10},
    )
    if not optimization.success:
        raise RuntimeError("PAN15 TF-IDF selector temperature calibration failed")
    temperature = math.exp(float(optimization.x))
    calibrated_probability = softmax(calibration_logits / temperature)
    digest = selector_digest(config, vectorizer, classifier, temperature)
    transformers = dict(vectorizer.transformer_list)
    fit_summary: dict[str, object] = {
        "fit_profiles": len(fit_authors),
        "calibration_profiles": len(calibration_authors),
        "fit_posts": len(fit_rows),
        "calibration_posts": len(calibration_rows),
        "word_vocabulary_size": len(transformers["word"].vocabulary_),
        "character_vocabulary_size": len(transformers["character"].vocabulary_),
        "combined_feature_count": int(x_fit.shape[1]),
        "classifier_iterations": [int(value) for value in classifier.n_iter_.tolist()],
        "temperature": temperature,
        "calibration_weighted_nll_before": weighted_nll(
            calibration_logits, y_calibration, calibration_weights, 1.0
        ),
        "calibration_weighted_nll_after": weighted_nll(
            calibration_logits, y_calibration, calibration_weights, temperature
        ),
        "calibration_profile_class_weighted_accuracy": float(np.average(
            np.argmax(calibrated_probability, axis=1) == y_calibration,
            weights=calibration_weights,
        )),
    }
    return SelectorBundle(vectorizer, classifier, temperature, digest, fit_summary)


def dependency_hashes() -> dict[str, str]:
    return {str(path.relative_to(ROOT)): file_digest(path) for path in DEPENDENCIES}


def fit_stage(arguments: argparse.Namespace) -> int:
    config = load_config(arguments.config)
    bindings = config["bindings"]
    verify_digest(arguments.train_raw, bindings["train_raw_sha256"], "PAN15 train raw transport")
    verify_digest(arguments.train_labels, bindings["train_labels_sha256"], "PAN15 train labels")
    rows = load_raw(arguments.train_raw)
    labels, internal_split = load_labels(arguments.train_labels, "train")
    if internal_split is None:
        raise ValueError("PAN15 train labels lack the internal calibration split")
    validate_author_coverage(rows, labels)
    selector = fit_selector(config, rows, labels, internal_split)
    freeze = {
        "schema_version": 1,
        "status": "FROZEN_FOR_POST_HOC_CONTROL_BEFORE_CONTROL_TEST_SCORES",
        "scope": "PAN15 cross-model selector control; original external result already known",
        "post_hoc": True,
        "config_sha256": file_digest(arguments.config),
        "train_raw_sha256": file_digest(arguments.train_raw),
        "train_labels_sha256": file_digest(arguments.train_labels),
        "selector_model_sha256": selector.model_sha256,
        "source_sha256": dependency_hashes(),
        "fit": selector.fit_summary,
        "test_metrics": None,
        "software": {
            "python": platform.python_version(),
            "numpy": np.__version__,
            "scipy": scipy.__version__,
            "scikit_learn": sklearn.__version__,
        },
    }
    write_json(arguments.selector_freeze, freeze)
    print(json.dumps(freeze, indent=2, sort_keys=True))
    return 0


def selector_probabilities(selector: SelectorBundle, rows: Sequence[RawTestRecord]) -> np.ndarray:
    features = selector.vectorizer.transform([row.text for row in rows])
    values = np.asarray(selector.classifier.decision_function(features), dtype=np.float64)
    probabilities = softmax(values / selector.temperature)
    if probabilities.shape != (len(rows), len(AGE_CLASSES)) or not np.isfinite(probabilities).all():
        raise ValueError("PAN15 TF-IDF selector probability contract failed")
    return probabilities


def evaluate_stage(arguments: argparse.Namespace) -> int:
    config = load_config(arguments.config)
    bindings = config["bindings"]
    paths_and_bindings = (
        (arguments.train_raw, "train_raw_sha256", "PAN15 train raw transport"),
        (arguments.test_raw, "test_raw_sha256", "PAN15 test raw transport"),
        (arguments.train_labels, "train_labels_sha256", "PAN15 train labels"),
        (arguments.test_labels, "test_labels_sha256", "PAN15 test labels"),
        (arguments.test_embeddings, "test_g5_embeddings_sha256", "PAN15 test G5 embeddings"),
        (arguments.target_head, "frozen_g5_target_head_sha256", "PAN15 frozen G5 target head"),
        (arguments.target_fit, "frozen_g5_target_fit_sha256", "PAN15 frozen G5 target fit"),
        (arguments.primary_result, "original_external_result_sha256", "PAN15 original external result"),
    )
    for path, field, label in paths_and_bindings:
        verify_digest(path, bindings[field], label)

    freeze = json.loads(arguments.selector_freeze.read_text(encoding="utf-8"))
    if freeze.get("status") != "FROZEN_FOR_POST_HOC_CONTROL_BEFORE_CONTROL_TEST_SCORES":
        raise ValueError("PAN15 cross-model selector freeze status mismatch")
    expected_freeze = {
        "config_sha256": file_digest(arguments.config),
        "train_raw_sha256": file_digest(arguments.train_raw),
        "train_labels_sha256": file_digest(arguments.train_labels),
        "source_sha256": dependency_hashes(),
    }
    for field, expected in expected_freeze.items():
        if freeze.get(field) != expected:
            raise ValueError(f"PAN15 cross-model selector freeze binding failed for {field}")

    # Deterministically refit from official-train data; no vocabulary or raw
    # token is serialized into the result artifact.
    train_rows = load_raw(arguments.train_raw)
    train_labels, internal_split = load_labels(arguments.train_labels, "train")
    if internal_split is None:
        raise ValueError("PAN15 train labels lack the internal calibration split")
    validate_author_coverage(train_rows, train_labels)
    selector = fit_selector(config, train_rows, train_labels, internal_split)
    if selector.model_sha256 != freeze.get("selector_model_sha256"):
        raise ValueError("deterministically refitted selector differs from its freeze")

    test_rows = load_raw(arguments.test_raw)
    test_labels, _ = load_labels(arguments.test_labels, "test")
    validate_author_coverage(test_rows, test_labels)
    selector_probability = selector_probabilities(selector, test_rows)
    selector_probability_by_hash = {
        row.comment_hash: selector_probability[index]
        for index, row in enumerate(test_rows)
    }
    raw_author_by_hash = {row.comment_hash: row.author for row in test_rows}

    target_archive = load_archive(arguments.test_embeddings, "test")
    coefficients, intercept, target_temperature = load_head(arguments.target_head)
    primary_result = json.loads(arguments.primary_result.read_text(encoding="utf-8"))
    if primary_result["execution"]["head_sha256"] != file_digest(arguments.target_head):
        raise ValueError("original result is not bound to the frozen target head")
    if primary_result["execution"]["test_embedding_archive_sha256"] != file_digest(arguments.test_embeddings):
        raise ValueError("original result is not bound to the reused G5 test embeddings")

    archive_hashes = [str(value) for value in target_archive["comment_hash"].tolist()]
    archive_authors = [str(value) for value in target_archive["author"].tolist()]
    if set(archive_hashes) != set(selector_probability_by_hash):
        raise ValueError("TF-IDF raw rows and G5 test embeddings have different post coverage")
    grouped: dict[str, dict[str, list[np.ndarray] | list[str]]] = {}
    selector_salience_all: list[float] = []
    target_salience_all: list[float] = []
    for row_index, (post_hash, author) in enumerate(zip(archive_hashes, archive_authors, strict=True)):
        if raw_author_by_hash[post_hash] != author:
            raise ValueError("TF-IDF raw row and G5 embedding author binding mismatch")
        entry = grouped.setdefault(author, {"embedding": [], "selector_probability": [], "hash": []})
        entry["embedding"].append(np.asarray(target_archive["embedding"][row_index], dtype=np.float64))
        entry["selector_probability"].append(selector_probability_by_hash[post_hash])
        entry["hash"].append(post_hash)

    authors = sorted(grouped)
    if authors != sorted(test_labels) or len(authors) != 142:
        raise ValueError("PAN15 cross-model target author coverage mismatch")
    profile_count = len(authors)
    horizon_count = len(HORIZONS)
    class_count = len(AGE_CLASSES)
    delta_by_class = np.zeros((profile_count, horizon_count, class_count), dtype=np.float64)
    shuffled_delta_by_class = np.zeros_like(delta_by_class)
    uniform_mean_probability = np.zeros_like(delta_by_class)
    selected_mean_probability = np.zeros_like(delta_by_class)
    shuffled_mean_probability = np.zeros_like(delta_by_class)
    selector_profile_probability = np.zeros((profile_count, class_count), dtype=np.float64)
    weight_ranges: list[float] = []
    identity_control = True

    for profile_index, author in enumerate(authors):
        item = grouped[author]
        embeddings = np.stack(item["embedding"])
        selector_profile_rows = np.stack(item["selector_probability"])
        selector_profile_probability[profile_index] = selector_profile_rows.mean(axis=0)
        salience = entropy_salience(selector_profile_rows)
        weights = np.power(float(config["selector"]["declared_weight_ratio_bound"]), salience)
        observed_ratio = float(np.max(weights) / np.min(weights))
        weight_ranges.append(observed_ratio)
        if observed_ratio > float(config["selector"]["declared_weight_ratio_bound"]) + 1e-12:
            raise AssertionError("TF-IDF selector exceeded its declared within-profile odds bound")

        target_single_probability = softmax(
            logits(embeddings, coefficients, intercept) / target_temperature
        )
        selector_salience_all.extend(float(value) for value in salience)
        target_salience_all.extend(float(value) for value in entropy_salience(target_single_probability))
        log_ratio_sum = np.zeros((horizon_count, class_count), dtype=np.float64)
        shuffled_log_ratio_sum = np.zeros_like(log_ratio_sum)
        for draw in range(TEST_ORDERS):
            keys = stable_rng(
                config["evaluation"]["uniform_order_namespace"], TEST_SEED, author, draw
            ).exponential(size=embeddings.shape[0])
            uniform_order = np.argsort(keys, kind="stable")
            selected_order = np.argsort(keys / weights, kind="stable")
            shuffled_weights = stable_rng(
                "pan15-crossmodel-shuffled-identity", TEST_SEED, author, draw
            ).permutation(weights)
            if not np.array_equal(np.sort(shuffled_weights), np.sort(weights)):
                raise AssertionError("shuffled-identity control changed the salience distribution")
            shuffled_order = np.argsort(keys / shuffled_weights, kind="stable")
            identity_order = np.argsort(keys / np.ones_like(weights), kind="stable")
            identity_control = identity_control and np.array_equal(uniform_order, identity_order)
            for horizon_index, horizon in enumerate(HORIZONS):
                uniform_state = prefix_vector(embeddings, uniform_order, horizon)
                selected_state = prefix_vector(embeddings, selected_order, horizon)
                shuffled_state = prefix_vector(embeddings, shuffled_order, horizon)
                uniform_probability = softmax(
                    logits(uniform_state[None, :], coefficients, intercept) / target_temperature
                )[0]
                selected_probability = softmax(
                    logits(selected_state[None, :], coefficients, intercept) / target_temperature
                )[0]
                shuffled_probability = softmax(
                    logits(shuffled_state[None, :], coefficients, intercept) / target_temperature
                )[0]
                uniform_mean_probability[profile_index, horizon_index] += uniform_probability
                selected_mean_probability[profile_index, horizon_index] += selected_probability
                shuffled_mean_probability[profile_index, horizon_index] += shuffled_probability
                log_ratio_sum[horizon_index] += (
                    np.log(np.clip(selected_probability, 1e-12, 1.0))
                    - np.log(np.clip(uniform_probability, 1e-12, 1.0))
                )
                shuffled_log_ratio_sum[horizon_index] += (
                    np.log(np.clip(shuffled_probability, 1e-12, 1.0))
                    - np.log(np.clip(uniform_probability, 1e-12, 1.0))
                )
        uniform_mean_probability[profile_index] /= TEST_ORDERS
        selected_mean_probability[profile_index] /= TEST_ORDERS
        shuffled_mean_probability[profile_index] /= TEST_ORDERS
        delta_by_class[profile_index] = log_ratio_sum / TEST_ORDERS
        shuffled_delta_by_class[profile_index] = shuffled_log_ratio_sum / TEST_ORDERS
    if not identity_control:
        raise AssertionError("U=1 paired-order identity control failed")

    target = np.asarray([AGE_CLASSES.index(test_labels[author]) for author in authors], dtype=np.int64)
    effects: list[dict[str, object]] = []
    raw_pvalues: list[float] = []
    true_deltas: list[np.ndarray] = []
    bootstrap_replicates = int(config["evaluation"]["profile_bootstrap_replicates"])
    sign_flip_replicates = int(config["evaluation"]["profile_sign_flip_replicates"])
    for horizon_index, horizon in enumerate(HORIZONS):
        values = delta_by_class[np.arange(profile_count), horizon_index, target]
        true_deltas.append(values)
        raw_pvalue = sign_flip_pvalue(
            values, replicates=sign_flip_replicates, seed=TEST_SEED + 5100 + horizon
        )
        raw_pvalues.append(raw_pvalue)
        effects.append({
            "horizon": horizon,
            "delta_nll_uniform_minus_selected": float(np.mean(values)),
            "profile_bootstrap_95_ci": list(bootstrap_interval(
                values, replicates=bootstrap_replicates, seed=TEST_SEED + 5000 + horizon
            )),
            "one_sided_profile_sign_flip_p": raw_pvalue,
        })
    for effect, adjusted in zip(effects, holm_adjust(raw_pvalues), strict=True):
        effect["holm_adjusted_p_across_horizons"] = adjusted

    shuffled_controls: list[dict[str, object]] = []
    shuffled_control_pvalues: list[float] = []
    matched_difference_pvalues: list[float] = []
    for horizon_index, horizon in enumerate(HORIZONS):
        shuffled_values = shuffled_delta_by_class[
            np.arange(profile_count), horizon_index, target
        ]
        matched_difference = true_deltas[horizon_index] - shuffled_values
        shuffled_pvalue = two_sided_sign_flip_pvalue(
            shuffled_values,
            replicates=sign_flip_replicates,
            seed=TEST_SEED + 6100 + horizon,
        )
        matched_pvalue = sign_flip_pvalue(
            matched_difference,
            replicates=sign_flip_replicates,
            seed=TEST_SEED + 6300 + horizon,
        )
        shuffled_control_pvalues.append(shuffled_pvalue)
        matched_difference_pvalues.append(matched_pvalue)
        shuffled_controls.append({
            "horizon": horizon,
            "delta_nll_uniform_minus_shuffled_identity": float(np.mean(shuffled_values)),
            "shuffled_identity_profile_bootstrap_95_ci": list(bootstrap_interval(
                shuffled_values,
                replicates=bootstrap_replicates,
                seed=TEST_SEED + 6000 + horizon,
            )),
            "shuffled_identity_two_sided_profile_sign_flip_p": shuffled_pvalue,
            "selector_minus_shuffled_identity": float(np.mean(matched_difference)),
            "selector_minus_shuffled_profile_bootstrap_95_ci": list(bootstrap_interval(
                matched_difference,
                replicates=bootstrap_replicates,
                seed=TEST_SEED + 6200 + horizon,
            )),
            "selector_minus_shuffled_one_sided_profile_sign_flip_p": matched_pvalue,
        })
    for control, shuffled_adjusted, matched_adjusted in zip(
        shuffled_controls,
        holm_adjust(shuffled_control_pvalues),
        holm_adjust(matched_difference_pvalues),
        strict=True,
    ):
        control["shuffled_identity_holm_adjusted_p_across_horizons"] = shuffled_adjusted
        control["selector_minus_shuffled_holm_adjusted_p_across_horizons"] = matched_adjusted

    h8_index = HORIZONS.index(int(config["evaluation"]["primary_horizon"]))
    observed_h8 = float(np.mean(true_deltas[h8_index]))
    permutation_replicates = int(config["evaluation"]["profile_label_permutation_replicates"])
    rng = np.random.default_rng(TEST_SEED + 5900)
    permuted = np.empty(permutation_replicates, dtype=np.float64)
    for index in range(permutation_replicates):
        permuted_target = rng.permutation(target)
        permuted[index] = float(np.mean(
            delta_by_class[np.arange(profile_count), h8_index, permuted_target]
        ))
    permutation_pvalue = (
        1.0 + float(np.sum(permuted >= observed_h8))
    ) / (permutation_replicates + 1.0)

    uniform_h8 = uniform_mean_probability[:, h8_index]
    selected_h8 = selected_mean_probability[:, h8_index]
    uniform_prediction = np.argmax(uniform_h8, axis=1)
    selected_prediction = np.argmax(selected_h8, axis=1)
    uniform_nll = float(-np.mean(np.log(np.clip(
        uniform_h8[np.arange(profile_count), target], 1e-12, 1.0
    ))))
    uniform_balanced_accuracy = float(balanced_accuracy_score(target, uniform_prediction))
    if not math.isclose(
        uniform_nll, float(primary_result["primary_h8"]["uniform_nll"]), rel_tol=0.0, abs_tol=1e-12
    ):
        raise AssertionError("paired uniform H8 NLL does not reproduce the original evaluation")
    if not math.isclose(
        uniform_balanced_accuracy,
        float(primary_result["primary_h8"]["uniform_balanced_accuracy"]),
        rel_tol=0.0,
        abs_tol=1e-15,
    ):
        raise AssertionError("paired uniform H8 balanced accuracy does not reproduce the original evaluation")

    confidence = float(config["evaluation"]["integrity_confidence_threshold"])
    eligible = uniform_prediction == target
    integrity = eligible & (selected_prediction != target) & (np.max(selected_h8, axis=1) >= confidence)
    selector_profile_prediction = np.argmax(selector_profile_probability, axis=1)
    correlation = spearmanr(selector_salience_all, target_salience_all)
    h8_ci = effects[h8_index]["profile_bootstrap_95_ci"]
    transferred = bool(h8_ci[0] > 0.0)
    interpretation = (
        "The proper-score effect transfers across a sparse lexical selector and the frozen G5 target; "
        "literal reuse of the target model is therefore not necessary for this observed control effect."
        if transferred else
        "The post-hoc control does not establish transfer of the proper-score effect to a distinct selector."
    )

    result = {
        "schema_version": 1,
        "status": "COMPLETE",
        "scope": "post-hoc PAN15 cross-model selector control; not preregistered",
        "dataset": {
            "name": "PAN15 Author Profiling English",
            "official_test_profiles": profile_count,
            "official_test_posts_after_exact_dedup": len(test_rows),
            "raw_tweets_redistributed": False,
            "raw_text_or_vocabulary_persisted_in_result": False,
        },
        "disclosure": config["disclosure"],
        "bindings": {
            "config_sha256": file_digest(arguments.config),
            "selector_freeze_sha256": file_digest(arguments.selector_freeze),
            "selector_model_sha256": selector.model_sha256,
            "test_raw_sha256": file_digest(arguments.test_raw),
            "test_g5_embeddings_sha256": file_digest(arguments.test_embeddings),
            "frozen_g5_target_head_sha256": file_digest(arguments.target_head),
            "frozen_g5_target_fit_sha256": file_digest(arguments.target_fit),
            "original_external_result_sha256": file_digest(arguments.primary_result),
            "source_sha256": dependency_hashes(),
        },
        "model_separation": {
            "selector": "word/character TF-IDF multinomial logistic regression on raw text",
            "selector_training_data": "official train only; 122 fit profiles and 30 separate calibration profiles",
            "selector_test_label_blind": True,
            "target": "frozen Tensor-G5 EmbeddingGemma embeddings plus frozen calibrated linear head",
            "target_unchanged_from_original_external_result": True,
            "representations_distinct": True,
            "parameter_sets_distinct": True,
            "age_label_semantics_shared": True,
        },
        "selector_fit": selector.fit_summary,
        "selector_test_diagnostics": {
            "full_profile_balanced_accuracy": float(balanced_accuracy_score(
                target, selector_profile_prediction
            )),
            "post_salience_spearman_with_frozen_target": float(correlation.statistic),
            "post_salience_spearman_p_descriptive_only": float(correlation.pvalue),
            "maximum_observed_within_profile_weight_ratio": max(weight_ranges),
            "declared_weight_ratio_bound": float(config["selector"]["declared_weight_ratio_bound"]),
        },
        "evaluation": {
            "horizons": list(HORIZONS),
            "paired_orders_per_profile": TEST_ORDERS,
            "uniform_order_reproduces_original_h8": True,
            "profile_bootstrap_replicates": bootstrap_replicates,
            "profile_sign_flip_replicates": sign_flip_replicates,
            "profile_label_permutation_replicates": permutation_replicates,
            "shuffled_identity_control": (
                "selector weights permuted within each profile and paired draw; exact weight distribution preserved"
            ),
        },
        "confidentiality_effects": effects,
        "shuffled_identity_controls": shuffled_controls,
        "primary_h8": {
            "delta_nll_uniform_minus_selected": observed_h8,
            "permuted_profile_label_null_mean": float(np.mean(permuted)),
            "permuted_profile_label_95_interval": [
                float(value) for value in np.quantile(permuted, [0.025, 0.975])
            ],
            "permuted_profile_label_one_sided_p": permutation_pvalue,
            "uniform_mixture_nll": uniform_nll,
            "selected_mixture_nll": float(-np.mean(np.log(np.clip(
                selected_h8[np.arange(profile_count), target], 1e-12, 1.0
            )))),
            "uniform_balanced_accuracy": uniform_balanced_accuracy,
            "selected_balanced_accuracy": float(balanced_accuracy_score(
                target, selected_prediction
            )),
        },
        "integrity_h8": {
            "confidence_threshold": confidence,
            "uniform_correct_eligible_profiles": int(np.sum(eligible)),
            "selected_high_confidence_false_profiles": int(np.sum(integrity)),
        },
        "negative_controls": {
            "weight_ratio_one_exact_order_identity": identity_control,
            "shuffled_identity_exact_within_profile_weight_distribution": True,
            "empirical_class_counts_preserved_in_each_profile_label_permutation": True,
            "uniform_h8_reproduces_original_frozen_target_result": True,
        },
        "interpretation": interpretation,
        "limitations": [
            "This sensitivity analysis was specified after the original PAN15 effect was known and is not confirmatory.",
            "Selector and target use distinct representations and parameters but share age-label semantics; the control establishes model transfer, not task independence.",
            "PAN15 tweets were collected in 2015 and do not identify effects in contemporary Instagram users or platform ranking logs.",
            "The TF-IDF selector is an offline control and was not executed on the Pixel Tensor G5; only the frozen target embeddings retain the measured G5 execution provenance.",
            "Age groups are benchmark-provided and their collection and label provenance were not independently verified.",
        ],
    }
    write_json(arguments.output, result)
    print(json.dumps(result, indent=2, sort_keys=True))
    return 0


def parser() -> argparse.ArgumentParser:
    result = argparse.ArgumentParser()
    stages = result.add_subparsers(dest="stage", required=True)
    common = {
        "config": DEFAULT_CONFIG,
        "train_raw": DEFAULT_TRAIN_RAW,
        "train_labels": DEFAULT_TRAIN_LABELS,
        "selector_freeze": DEFAULT_SELECTOR_FREEZE,
    }
    fit = stages.add_parser("fit-selector")
    evaluate = stages.add_parser("evaluate")
    for stage in (fit, evaluate):
        stage.add_argument("--config", type=Path, default=common["config"])
        stage.add_argument("--train-raw", type=Path, default=common["train_raw"])
        stage.add_argument("--train-labels", type=Path, default=common["train_labels"])
        stage.add_argument("--selector-freeze", type=Path, default=common["selector_freeze"])
    evaluate.add_argument("--test-raw", type=Path, default=DEFAULT_TEST_RAW)
    evaluate.add_argument("--test-labels", type=Path, default=DEFAULT_TEST_LABELS)
    evaluate.add_argument("--test-embeddings", type=Path, default=DEFAULT_TEST_EMBEDDINGS)
    evaluate.add_argument("--target-head", type=Path, default=DEFAULT_TARGET_HEAD)
    evaluate.add_argument("--target-fit", type=Path, default=DEFAULT_TARGET_FIT)
    evaluate.add_argument("--primary-result", type=Path, default=DEFAULT_PRIMARY_RESULT)
    evaluate.add_argument("--output", type=Path, default=DEFAULT_OUTPUT)
    return result


def main() -> int:
    arguments = parser().parse_args()
    if arguments.stage == "fit-selector":
        return fit_stage(arguments)
    return evaluate_stage(arguments)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/experiments/evaluate_pan15_external.py <==
#!/usr/bin/env python3
"""Fit, freeze, and evaluate PAN15 real-profile exposure control.

The fit stage cannot open the official test embedding or test-label files.  It
produces a content-addressed linear head and calibration record.  The evaluate
stage verifies that record before opening the official test artifacts once.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import sys
from collections import Counter
from pathlib import Path
from typing import Mapping, Sequence

import numpy as np
from scipy.optimize import minimize_scalar
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import balanced_accuracy_score

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from experiments.pan15_external import (  # noqa: E402
    AGE_CLASSES,
    MODEL_SHA256,
    entropy_salience,
    file_digest,
    normalize_rows,
    softmax,
)


HORIZONS = (1, 2, 4, 8)
FIT_ORDERS = 20
TEST_ORDERS = 100
BOOTSTRAP_REPLICATES = 10_000
SIGN_FLIP_REPLICATES = 10_000
PERMUTATION_REPLICATES = 2_000
SELECTION_BOUND = 4.0
FIT_SEED = 15042015
TEST_SEED = 12082026


def write_json(path: Path, value: object) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".partial")
    temporary.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    temporary.replace(path)


def stable_rng(*parts: object) -> np.random.Generator:
    material = "\0".join(str(part) for part in parts).encode("utf-8")
    seed = int.from_bytes(hashlib.sha256(material).digest()[:8], "little")
    return np.random.default_rng(seed)


def load_archive(path: Path, expected_split: str) -> dict[str, np.ndarray]:
    with np.load(path, allow_pickle=False) as payload:
        required = {
            "comment_hash", "author", "split", "embedding",
            "encoder_model_sha256", "fallback_enabled",
        }
        if set(payload.files) != required:
            raise ValueError(f"unexpected embedding archive fields in {path}")
        result = {key: payload[key].copy() for key in payload.files}
    if str(result["encoder_model_sha256"].item()) != MODEL_SHA256:
        raise ValueError("PAN15 embedding encoder SHA-256 mismatch")
    if bool(result["fallback_enabled"].item()):
        raise ValueError("PAN15 embedding archive reports accelerator fallback")
    if set(str(value) for value in result["split"].tolist()) != {expected_split}:
        raise ValueError("PAN15 embedding split mismatch")
    embeddings = np.asarray(result["embedding"], dtype=np.float64)
    if embeddings.ndim != 2 or embeddings.shape[1] != 768:
        raise ValueError("PAN15 embedding tensor contract mismatch")
    if not np.isfinite(embeddings).all():
        raise ValueError("PAN15 embedding archive contains nonfinite values")
    result["embedding"] = normalize_rows(embeddings)
    return result


def grouped_embeddings(archive: Mapping[str, np.ndarray]) -> dict[str, np.ndarray]:
    authors = [str(value) for value in archive["author"].tolist()]
    output: dict[str, list[np.ndarray]] = {}
    for author, embedding in zip(authors, archive["embedding"], strict=True):
        output.setdefault(author, []).append(np.asarray(embedding, dtype=np.float64))
    return {author: np.stack(rows) for author, rows in output.items()}


def prefix_vector(rows: np.ndarray, order: np.ndarray, horizon: int) -> np.ndarray:
    value = np.sum(rows[order[:horizon]], axis=0)
    norm = float(np.linalg.norm(value))
    return value / max(norm, 1e-12)


def training_examples(
    grouped: Mapping[str, np.ndarray],
    labels: Mapping[str, str],
    authors: Sequence[str],
    *,
    orders: int,
    namespace: str,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    class_counts = Counter(labels[author] for author in authors)
    vectors: list[np.ndarray] = []
    targets: list[int] = []
    weights: list[float] = []
    examples_per_profile = orders * len(HORIZONS)
    for author in sorted(authors):
        rows = grouped[author]
        if rows.shape[0] < max(HORIZONS):
            raise ValueError("PAN15 profile does not cover horizon eight")
        target = AGE_CLASSES.index(labels[author])
        profile_weight = 1.0 / class_counts[labels[author]]
        for draw in range(orders):
            order = stable_rng(namespace, author, draw).permutation(rows.shape[0])
            for horizon in HORIZONS:
                vectors.append(prefix_vector(rows, order, horizon))
                targets.append(target)
                weights.append(profile_weight / examples_per_profile)
    return np.stack(vectors), np.asarray(targets), np.asarray(weights)


def logits(values: np.ndarray, coefficients: np.ndarray, intercept: np.ndarray) -> np.ndarray:
    # `np.matmul` on the pinned macOS NumPy build raises spurious floating-point
    # flags for finite, well-scaled arrays.  `np.dot` is algebraically identical
    # here and lets the frozen pipeline treat every warning as an error.
    return np.dot(np.asarray(values), coefficients.T) + intercept


def nll_from_logits(values: np.ndarray, targets: np.ndarray, temperature: float) -> float:
    probabilities = softmax(values / temperature)
    return float(-np.mean(np.log(np.clip(probabilities[np.arange(len(targets)), targets], 1e-12, 1.0))))


def fit_stage(arguments: argparse.Namespace) -> int:
    train_archive = load_archive(arguments.train_embeddings, "train")
    labels_payload = json.loads(arguments.train_labels.read_text(encoding="utf-8"))
    if tuple(labels_payload["classes"]) != AGE_CLASSES:
        raise ValueError("PAN15 train label class contract mismatch")
    labels = {str(k): str(v) for k, v in labels_payload["official_train_labels"].items()}
    split = labels_payload["internal_train_split"]
    fit_authors = [str(value) for value in split["fit"]]
    calibration_authors = [str(value) for value in split["calibration"]]
    grouped = grouped_embeddings(train_archive)
    if set(grouped) != set(labels) or set(fit_authors) | set(calibration_authors) != set(labels):
        raise ValueError("PAN15 train embedding/label/split author coverage differs")
    if set(fit_authors) & set(calibration_authors):
        raise ValueError("PAN15 internal fit/calibration overlap")

    x_fit, y_fit, sample_weights = training_examples(
        grouped, labels, fit_authors, orders=FIT_ORDERS, namespace="pan15-fit"
    )
    classifier = LogisticRegression(
        C=1.0,
        # On the pinned macOS/NumPy stack, LBFGS emits spurious floating-point
        # warnings from BLAS matmul even though its returned coefficients are
        # finite.  SAGA reaches the same stable optimum here without suppressing
        # warnings, and its seeded serial update is bitwise reproducible on the
        # frozen training archive.
        solver="saga",
        max_iter=5_000,
        tol=1e-6,
        random_state=FIT_SEED,
    )
    classifier.fit(x_fit, y_fit, sample_weight=sample_weights)
    if tuple(int(value) for value in classifier.classes_) != tuple(range(len(AGE_CLASSES))):
        raise ValueError("PAN15 classifier class order differs from contract")
    x_cal, y_cal, _ = training_examples(
        grouped, labels, calibration_authors, orders=FIT_ORDERS, namespace="pan15-calibration"
    )
    calibration_logits = logits(x_cal, classifier.coef_, classifier.intercept_)
    optimization = minimize_scalar(
        lambda log_temperature: nll_from_logits(
            calibration_logits, y_cal, math.exp(float(log_temperature))
        ),
        bounds=(-3.0, 3.0),
        method="bounded",
        options={"xatol": 1e-10},
    )
    if not optimization.success:
        raise RuntimeError("PAN15 temperature optimization failed")
    temperature = math.exp(float(optimization.x))
    before = nll_from_logits(calibration_logits, y_cal, 1.0)
    after = nll_from_logits(calibration_logits, y_cal, temperature)

    arguments.head.parent.mkdir(parents=True, exist_ok=True)
    temporary = arguments.head.with_suffix(arguments.head.suffix + ".partial")
    with temporary.open("wb") as handle:
        np.savez_compressed(
            handle,
            coefficients=np.asarray(classifier.coef_, dtype=np.float64),
            intercept=np.asarray(classifier.intercept_, dtype=np.float64),
            temperature=np.asarray(temperature, dtype=np.float64),
            classes=np.asarray(AGE_CLASSES),
            encoder_model_sha256=np.asarray(MODEL_SHA256),
        )
    temporary.replace(arguments.head)
    freeze = {
        "schema_version": 1,
        "status": "FROZEN_BEFORE_OFFICIAL_TEST_EMBEDDINGS_OR_LABELS_OPENED_BY_EVALUATOR",
        "scope": "PAN15 exploratory real-profile external validation",
        "head_sha256": file_digest(arguments.head),
        "train_embeddings_sha256": file_digest(arguments.train_embeddings),
        "train_labels_sha256": file_digest(arguments.train_labels),
        "predevice_freeze_sha256": file_digest(arguments.predevice_freeze),
        "evaluator_sha256": file_digest(Path(__file__)),
        "fit_profiles": len(fit_authors),
        "calibration_profiles": len(calibration_authors),
        "fit_examples": len(y_fit),
        "calibration_examples": len(y_cal),
        "temperature": temperature,
        "calibration_nll_before": before,
        "calibration_nll_after": after,
        "official_test_metrics": None,
    }
    write_json(arguments.fit_freeze, freeze)
    print(json.dumps(freeze, indent=2, sort_keys=True))
    return 0


def load_head(path: Path) -> tuple[np.ndarray, np.ndarray, float]:
    with np.load(path, allow_pickle=False) as payload:
        if tuple(str(value) for value in payload["classes"].tolist()) != AGE_CLASSES:
            raise ValueError("PAN15 head class order mismatch")
        if str(payload["encoder_model_sha256"].item()) != MODEL_SHA256:
            raise ValueError("PAN15 head encoder binding mismatch")
        coefficients = np.asarray(payload["coefficients"], dtype=np.float64)
        intercept = np.asarray(payload["intercept"], dtype=np.float64)
        temperature = float(payload["temperature"].item())
    if coefficients.shape != (4, 768) or intercept.shape != (4,) or not 0.0 < temperature < 100.0:
        raise ValueError("PAN15 head tensor contract mismatch")
    return coefficients, intercept, temperature


def bootstrap_interval(values: np.ndarray, *, replicates: int, seed: int) -> tuple[float, float]:
    rng = np.random.default_rng(seed)
    n = len(values)
    means = np.empty(replicates, dtype=np.float64)
    for start in range(0, replicates, 500):
        count = min(500, replicates - start)
        indices = rng.integers(0, n, size=(count, n))
        means[start:start + count] = values[indices].mean(axis=1)
    return tuple(float(value) for value in np.quantile(means, [0.025, 0.975]))


def sign_flip_pvalue(values: np.ndarray, *, replicates: int, seed: int) -> float:
    observed = float(np.mean(values))
    rng = np.random.default_rng(seed)
    exceed = 0
    for start in range(0, replicates, 500):
        count = min(500, replicates - start)
        signs = rng.choice(np.asarray([-1.0, 1.0]), size=(count, len(values)))
        exceed += int(np.sum((signs * values).mean(axis=1) >= observed))
    return (exceed + 1.0) / (replicates + 1.0)


def holm_adjust(pvalues: Sequence[float]) -> list[float]:
    order = np.argsort(pvalues)
    adjusted = np.empty(len(pvalues), dtype=np.float64)
    running = 0.0
    for rank, index in enumerate(order):
        value = min(1.0, (len(pvalues) - rank) * float(pvalues[index]))
        running = max(running, value)
        adjusted[index] = running
    return [float(value) for value in adjusted]


def evaluate_stage(arguments: argparse.Namespace) -> int:
    fit_freeze = json.loads(arguments.fit_freeze.read_text(encoding="utf-8"))
    required_bindings = {
        "head_sha256": file_digest(arguments.head),
        "predevice_freeze_sha256": file_digest(arguments.predevice_freeze),
        "evaluator_sha256": file_digest(Path(__file__)),
    }
    for field, value in required_bindings.items():
        if fit_freeze.get(field) != value:
            raise ValueError(f"PAN15 fit freeze binding failed for {field}")
    coefficients, intercept, temperature = load_head(arguments.head)

    test_archive = load_archive(arguments.test_embeddings, "test")
    label_payload = json.loads(arguments.test_labels.read_text(encoding="utf-8"))
    if tuple(label_payload["classes"]) != AGE_CLASSES:
        raise ValueError("PAN15 test label class contract mismatch")
    labels = {str(k): str(v) for k, v in label_payload["official_test_labels"].items()}
    grouped = grouped_embeddings(test_archive)
    if set(grouped) != set(labels):
        raise ValueError("PAN15 official test embedding/label author coverage differs")

    authors = sorted(grouped)
    profile_count = len(authors)
    class_count = len(AGE_CLASSES)
    horizon_count = len(HORIZONS)
    delta_by_class = np.zeros((profile_count, horizon_count, class_count), dtype=np.float64)
    uniform_mean_probability = np.zeros((profile_count, horizon_count, class_count), dtype=np.float64)
    selected_mean_probability = np.zeros_like(uniform_mean_probability)
    weight_ranges: list[float] = []

    for profile_index, author in enumerate(authors):
        rows = grouped[author]
        single_probabilities = softmax(logits(rows, coefficients, intercept) / temperature)
        salience = entropy_salience(single_probabilities)
        weights = np.power(SELECTION_BOUND, salience)
        weight_ranges.append(float(np.max(weights) / np.min(weights)))
        if float(np.max(weights) / np.min(weights)) > SELECTION_BOUND + 1e-12:
            raise AssertionError("model-derived selection exceeded its registered odds bound")

        log_ratio_sum = np.zeros((horizon_count, class_count), dtype=np.float64)
        for draw in range(TEST_ORDERS):
            keys = stable_rng("pan15-test", TEST_SEED, author, draw).exponential(size=rows.shape[0])
            uniform_order = np.argsort(keys, kind="stable")
            selected_order = np.argsort(keys / weights, kind="stable")
            identity_order = np.argsort(keys / np.ones_like(weights), kind="stable")
            if not np.array_equal(uniform_order, identity_order):
                raise AssertionError("U=1 paired-selection negative control failed")
            for horizon_index, horizon in enumerate(HORIZONS):
                uniform_state = prefix_vector(rows, uniform_order, horizon)
                selected_state = prefix_vector(rows, selected_order, horizon)
                uniform_probability = softmax(
                    logits(uniform_state[None, :], coefficients, intercept) / temperature
                )[0]
                selected_probability = softmax(
                    logits(selected_state[None, :], coefficients, intercept) / temperature
                )[0]
                uniform_mean_probability[profile_index, horizon_index] += uniform_probability
                selected_mean_probability[profile_index, horizon_index] += selected_probability
                log_ratio_sum[horizon_index] += (
                    np.log(np.clip(selected_probability, 1e-12, 1.0))
                    - np.log(np.clip(uniform_probability, 1e-12, 1.0))
                )
        uniform_mean_probability[profile_index] /= TEST_ORDERS
        selected_mean_probability[profile_index] /= TEST_ORDERS
        delta_by_class[profile_index] = log_ratio_sum / TEST_ORDERS

    target = np.asarray([AGE_CLASSES.index(labels[author]) for author in authors], dtype=np.int64)
    effects: list[dict[str, object]] = []
    raw_pvalues: list[float] = []
    true_deltas: list[np.ndarray] = []
    for horizon_index, horizon in enumerate(HORIZONS):
        values = delta_by_class[np.arange(profile_count), horizon_index, target]
        true_deltas.append(values)
        raw_pvalue = sign_flip_pvalue(
            values, replicates=SIGN_FLIP_REPLICATES, seed=TEST_SEED + 100 + horizon
        )
        raw_pvalues.append(raw_pvalue)
        effects.append({
            "horizon": horizon,
            "delta_nll_uniform_minus_selected": float(np.mean(values)),
            "profile_bootstrap_95_ci": list(bootstrap_interval(
                values, replicates=BOOTSTRAP_REPLICATES, seed=TEST_SEED + horizon
            )),
            "one_sided_profile_sign_flip_p": raw_pvalue,
        })
    for effect, adjusted in zip(effects, holm_adjust(raw_pvalues), strict=True):
        effect["holm_adjusted_p_across_horizons"] = adjusted

    h8_index = HORIZONS.index(8)
    observed_h8 = float(np.mean(true_deltas[h8_index]))
    rng = np.random.default_rng(TEST_SEED + 900)
    permuted = np.empty(PERMUTATION_REPLICATES, dtype=np.float64)
    for index in range(PERMUTATION_REPLICATES):
        labels_permuted = rng.permutation(target)
        permuted[index] = float(np.mean(
            delta_by_class[np.arange(profile_count), h8_index, labels_permuted]
        ))
    permutation_pvalue = (
        1.0 + float(np.sum(permuted >= observed_h8))
    ) / (PERMUTATION_REPLICATES + 1.0)

    uniform_h8 = uniform_mean_probability[:, h8_index]
    selected_h8 = selected_mean_probability[:, h8_index]
    uniform_prediction = np.argmax(uniform_h8, axis=1)
    selected_prediction = np.argmax(selected_h8, axis=1)
    eligible = uniform_prediction == target
    integrity = eligible & (selected_prediction != target) & (np.max(selected_h8, axis=1) >= 0.8)

    result = {
        "schema_version": 1,
        "status": "PASS",
        "scope": "exploratory real-profile external validation; not preregistered",
        "dataset": {
            "name": "PAN15 Author Profiling English",
            "real_social_media_profiles": True,
            "official_test_profiles": profile_count,
            "official_test_posts_after_exact_dedup": int(test_archive["embedding"].shape[0]),
            "target": "benchmark-provided age group; collection and label provenance not independently verified",
            "classes": list(AGE_CLASSES),
            "raw_tweets_redistributed": False,
        },
        "execution": {
            "device": "Pixel 10",
            "accelerator": "Tensor G5 AOT",
            "model_sha256": MODEL_SHA256,
            "fallback_enabled": False,
            "per_post_embedding_once": True,
            "test_embedding_archive_sha256": file_digest(arguments.test_embeddings),
            "head_sha256": file_digest(arguments.head),
            "fit_freeze_sha256": file_digest(arguments.fit_freeze),
        },
        "selection": {
            "human_review_cue_used": False,
            "label_blind_model_salience": True,
            "declared_weight_ratio_bound": SELECTION_BOUND,
            "maximum_observed_within_profile_weight_ratio": max(weight_ranges),
            "paired_orders_per_profile": TEST_ORDERS,
        },
        "confidentiality_effects": effects,
        "primary_h8": {
            "delta_nll_uniform_minus_selected": observed_h8,
            "permuted_label_null_mean": float(np.mean(permuted)),
            "permuted_label_95_interval": [float(value) for value in np.quantile(permuted, [0.025, 0.975])],
            "permuted_label_one_sided_p": permutation_pvalue,
            "uniform_nll": float(-np.mean(np.log(np.clip(uniform_h8[np.arange(profile_count), target], 1e-12, 1.0)))),
            "selected_nll": float(-np.mean(np.log(np.clip(selected_h8[np.arange(profile_count), target], 1e-12, 1.0)))),
            "uniform_balanced_accuracy": float(balanced_accuracy_score(target, uniform_prediction)),
            "selected_balanced_accuracy": float(balanced_accuracy_score(target, selected_prediction)),
        },
        "integrity_h8": {
            "confidence_threshold": 0.8,
            "uniform_correct_eligible_profiles": int(np.sum(eligible)),
            "selected_high_confidence_false_profiles": int(np.sum(integrity)),
        },
        "negative_controls": {
            "weight_ratio_one_exact_order_identity": True,
            "permuted_test_labels_replicates": PERMUTATION_REPLICATES,
        },
        "limitations": [
            "PAN15 tweets were collected in 2015 and are not a contemporary Instagram cohort.",
            "Age groups are benchmark-provided; their collection and label provenance were not independently verified.",
            "The Zenodo record has no machine-readable SPDX license; use is restricted to research and raw tweets are not redistributed.",
            "This external experiment was specified after the synthetic-cohort analysis and is exploratory.",
        ],
    }
    write_json(arguments.output, result)
    print(json.dumps(result, indent=2, sort_keys=True))
    return 0


def parser() -> argparse.ArgumentParser:
    result = argparse.ArgumentParser()
    subparsers = result.add_subparsers(dest="stage", required=True)
    common_defaults = {
        "predevice_freeze": ROOT / "data/external/pan15/private/pan15_external_freeze.json",
        "head": ROOT / "models/pan15_age_external_head.npz",
        "fit_freeze": ROOT / "results/external/pan15_age_fit_freeze.json",
    }
    fit = subparsers.add_parser("fit")
    fit.add_argument("--train-embeddings", type=Path, default=ROOT / "data/external/pan15/cache/pan15_train_embeddings.npz")
    fit.add_argument("--train-labels", type=Path, default=ROOT / "data/external/pan15/private/pan15_train_age_labels_private.json")
    evaluate = subparsers.add_parser("evaluate")
    evaluate.add_argument("--test-embeddings", type=Path, default=ROOT / "data/external/pan15/cache/pan15_test_embeddings.npz")
    evaluate.add_argument("--test-labels", type=Path, default=ROOT / "data/external/pan15/private/pan15_test_age_labels_private.json")
    evaluate.add_argument("--output", type=Path, default=ROOT / "results/external/pan15_real_profile_age.json")
    for subparser in (fit, evaluate):
        subparser.add_argument("--predevice-freeze", type=Path, default=common_defaults["predevice_freeze"])
        subparser.add_argument("--head", type=Path, default=common_defaults["head"])
        subparser.add_argument("--fit-freeze", type=Path, default=common_defaults["fit_freeze"])
    return result


def main() -> int:
    arguments = parser().parse_args()
    if arguments.stage == "fit":
        return fit_stage(arguments)
    return evaluate_stage(arguments)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/experiments/external_eicu.py <==
#!/usr/bin/env python3
"""Patient-disjoint exploratory age-band evaluation on the open eICU demo.

The model receives only ordered diagnosis and treatment descriptions from the
first ICU unit visit. Patient age is used only as the supervised target. The
script makes no clinical claim and performs no patient-level disclosure.
"""

from __future__ import annotations

import argparse
import csv
import gzip
import hashlib
import json
import math
import re
import sys
from collections import Counter, defaultdict
from dataclasses import dataclass
from pathlib import Path

import numpy as np
import sklearn
from scipy.optimize import minimize_scalar
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import log_loss, recall_score

PROJECT_ROOT = Path(__file__).resolve().parents[1]
if str(PROJECT_ROOT) not in sys.path:
    sys.path.insert(0, str(PROJECT_ROOT))

from experiments.core import pool_comment_vectors, vectorize_text  # noqa: E402
from experiments.metrics import expected_calibration_error, multiclass_brier  # noqa: E402


AGE_CLASSES = ("18_24", "25_34", "35_44", "45_54", "55_plus")
EXPECTED_SHA256 = {
    "patient.csv.gz": "15e1eb52169828e3cfff3b67132a087298de4d0365bbb31bb294f6043bffd474",
    "diagnosis.csv.gz": "c99770c25fdeaee1eb34e490f982bd17459bc8902f951a2ae23adef65e7b1b52",
    "treatment.csv.gz": "daefee030fa1ad29593dce880ad86bdfbdbb1e33fcb3e78fa21d71cb01a08628",
}
NUMBER = re.compile(r"\b\d+(?:\.\d+)?\b")


@dataclass(frozen=True)
class PatientSequence:
    patient_id: str
    age_class: int
    events: tuple[str, ...]


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def age_class(raw: str) -> int | None:
    value = raw.strip()
    if value == "> 89":
        age = 90
    else:
        try:
            age = int(value)
        except ValueError:
            return None
    if age < 18:
        return None
    if age <= 24:
        return 0
    if age <= 34:
        return 1
    if age <= 44:
        return 2
    if age <= 54:
        return 3
    return 4


def scrub_event(value: str) -> str:
    """Remove numeric literals; structured patient fields never enter text."""

    return " ".join(NUMBER.sub(" num ", value.lower()).split())


def load_sequences(data_dir: Path, minimum_events: int) -> list[PatientSequence]:
    for filename, expected in EXPECTED_SHA256.items():
        path = data_dir / filename
        if not path.is_file() or sha256(path) != expected:
            raise RuntimeError(f"missing or checksum-mismatched eICU demo file: {filename}")

    first_stay: dict[str, dict[str, str]] = {}
    with gzip.open(data_dir / "patient.csv.gz", "rt", newline="", encoding="utf-8") as handle:
        for row in csv.DictReader(handle):
            patient = row["uniquepid"]
            visit = int(row["unitvisitnumber"] or 999999)
            previous = first_stay.get(patient)
            if previous is None or visit < int(previous["unitvisitnumber"] or 999999):
                first_stay[patient] = row

    stay_to_patient = {
        row["patientunitstayid"]: patient for patient, row in first_stay.items()
    }
    events: dict[str, list[tuple[int, str, str]]] = defaultdict(list)
    specifications = (
        ("diagnosis.csv.gz", "diagnosisoffset", "diagnosisstring", "diagnosis"),
        ("treatment.csv.gz", "treatmentoffset", "treatmentstring", "treatment"),
    )
    for filename, offset_field, text_field, source in specifications:
        with gzip.open(data_dir / filename, "rt", newline="", encoding="utf-8") as handle:
            for row in csv.DictReader(handle):
                patient = stay_to_patient.get(row["patientunitstayid"])
                text = scrub_event(row[text_field])
                if patient is not None and text:
                    events[patient].append((int(row[offset_field]), source, text))

    sequences: list[PatientSequence] = []
    for patient in sorted(first_stay):
        label = age_class(first_stay[patient]["age"])
        if label is None:
            continue
        ordered = sorted(events.get(patient, ()), key=lambda item: (item[0], item[1], item[2]))
        distinct: list[str] = []
        seen: set[tuple[str, str]] = set()
        for _, source, text in ordered:
            key = (source, text)
            if key not in seen:
                seen.add(key)
                distinct.append(f"{source} {text}")
        if len(distinct) >= minimum_events:
            sequences.append(PatientSequence(patient, label, tuple(distinct)))
    return sequences


def stratified_split(
    sequences: list[PatientSequence], ratios: dict[str, float], seed: int
) -> dict[str, list[PatientSequence]]:
    if not math.isclose(sum(ratios.values()), 1.0, abs_tol=1e-12):
        raise ValueError("split ratios must sum to one")
    grouped: dict[int, list[PatientSequence]] = defaultdict(list)
    for sequence in sequences:
        grouped[sequence.age_class].append(sequence)
    result = {name: [] for name in ratios}
    for label, rows in grouped.items():
        rows = sorted(
            rows,
            key=lambda row: hashlib.sha256(
                f"{seed}:{label}:{row.patient_id}".encode("utf-8")
            ).digest(),
        )
        raw = {name: len(rows) * ratio for name, ratio in ratios.items()}
        counts = {name: int(math.floor(value)) for name, value in raw.items()}
        remainder = len(rows) - sum(counts.values())
        order = sorted(ratios, key=lambda name: (-(raw[name] % 1), name))
        for name in order[:remainder]:
            counts[name] += 1
        start = 0
        for name in ratios:
            result[name].extend(rows[start : start + counts[name]])
            start += counts[name]
    for rows in result.values():
        rows.sort(key=lambda row: row.patient_id)
    return result


def prefix_vector(sequence: PatientSequence, prefix: int, dimension: int) -> np.ndarray:
    return pool_comment_vectors(
        [vectorize_text(event, dimension) for event in sequence.events[:prefix]]
    )


def softmax(logits: np.ndarray, temperature: float) -> np.ndarray:
    scaled = logits.astype(np.float64) / temperature
    scaled -= scaled.max(axis=1, keepdims=True)
    values = np.exp(scaled)
    return values / values.sum(axis=1, keepdims=True)


def calibrate_temperature(logits: np.ndarray, labels: np.ndarray) -> float:
    def objective(log_temperature: float) -> float:
        probabilities = softmax(logits, math.exp(log_temperature))
        return float(log_loss(labels, probabilities, labels=np.arange(len(AGE_CLASSES))))

    result = minimize_scalar(objective, bounds=(-3.0, 3.0), method="bounded")
    return float(math.exp(result.x))


def dense_decision_logits(classifier: LogisticRegression, vectors: np.ndarray) -> np.ndarray:
    """Evaluate fitted logits through NumPy's stable dense dot-product path.

    NumPy 2.2 on the macOS Accelerate backend can set spurious floating-point
    warning flags for ``matmul`` even when every input and output is finite.
    ``np.dot`` produces bit-equivalent finite scores without those flags.
    """

    matrix = np.ascontiguousarray(vectors, dtype=np.float64)
    coefficients = np.ascontiguousarray(classifier.coef_, dtype=np.float64)
    logits = np.dot(matrix, coefficients.T) + classifier.intercept_
    if not np.isfinite(logits).all():
        raise RuntimeError("external cohort classifier produced non-finite logits")
    return logits


def metric_row(labels: np.ndarray, probabilities: np.ndarray, prior: np.ndarray) -> dict[str, float]:
    predictions = probabilities.argmax(axis=1)
    classes = np.arange(len(AGE_CLASSES))
    prior_matrix = np.repeat(prior[None, :], len(labels), axis=0)
    current_nll = float(log_loss(labels, probabilities, labels=classes))
    prior_nll = float(log_loss(labels, prior_matrix, labels=classes))
    return {
        "prior_nll": prior_nll,
        "current_nll": current_nll,
        "nll_gain_over_prior": prior_nll - current_nll,
        "accuracy": float(np.mean(predictions == labels)),
        "balanced_accuracy": float(
            recall_score(labels, predictions, labels=classes, average="macro", zero_division=0)
        ),
        "brier": multiclass_brier(labels, probabilities),
        "ece_10": expected_calibration_error(labels, probabilities, bins=10),
    }


def bootstrap_gain(
    labels: np.ndarray,
    probabilities: np.ndarray,
    prior: np.ndarray,
    replicates: int,
    seed: int,
) -> list[float]:
    rng = np.random.default_rng(seed)
    per_patient = np.log(
        np.clip(probabilities[np.arange(len(labels)), labels], 1e-12, 1.0)
        / np.clip(prior[labels], 1e-12, 1.0)
    )
    draws = [float(np.mean(rng.choice(per_patient, len(per_patient), replace=True))) for _ in range(replicates)]
    return [float(value) for value in np.quantile(draws, [0.025, 0.975])]


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--unlock-test", default="")
    args = parser.parse_args()
    config = json.loads(args.config.read_text(encoding="utf-8"))
    if args.unlock_test != config["test_unlock_phrase"]:
        raise SystemExit("LOCKED EXTERNAL TEST: exact unlock phrase required")

    data_dir = PROJECT_ROOT / "data" / "cache" / "eicu_demo"
    sequences = load_sequences(data_dir, int(config["minimum_distinct_events"]))
    splits = stratified_split(sequences, config["split_ratios"], int(config["split_seed"]))
    dimension = int(config["feature_dimension"])
    maximum = int(config["maximum_training_events_per_patient"])
    x_train: list[np.ndarray] = []
    y_train: list[int] = []
    weights: list[float] = []
    for sequence in splits["train"]:
        count = min(len(sequence.events), maximum)
        for event in sequence.events[:count]:
            x_train.append(vectorize_text(event, dimension))
            y_train.append(sequence.age_class)
            weights.append(1.0 / count)
    solver = str(config["logistic_solver"])
    if solver not in {"sag", "saga"}:
        raise ValueError("external cohort contract permits only numerically stable SAG solvers")
    maximum_iterations = int(config["logistic_max_iter"])
    classifier = LogisticRegression(
        C=float(config["logistic_c"]),
        max_iter=maximum_iterations,
        solver=solver,
        tol=float(config["logistic_tolerance"]),
        random_state=int(config["split_seed"]),
    )
    classifier.fit(
        np.stack(x_train).astype(np.float64),
        np.asarray(y_train),
        sample_weight=np.asarray(weights, dtype=np.float64),
    )
    if int(np.max(classifier.n_iter_)) >= maximum_iterations:
        raise RuntimeError("external cohort classifier did not converge")
    if not np.isfinite(classifier.coef_).all() or not np.isfinite(classifier.intercept_).all():
        raise RuntimeError("external cohort classifier produced non-finite parameters")

    prefixes = [int(value) for value in config["prefix_lengths"]]
    cal_vectors = np.stack(
        [prefix_vector(sequence, prefix, dimension) for sequence in splits["calibration"] for prefix in prefixes]
    ).astype(np.float64)
    cal_labels = np.asarray(
        [sequence.age_class for sequence in splits["calibration"] for _ in prefixes], dtype=np.int32
    )
    temperature = calibrate_temperature(dense_decision_logits(classifier, cal_vectors), cal_labels)

    counts = np.bincount(
        [sequence.age_class for sequence in splits["train"]], minlength=len(AGE_CLASSES)
    ).astype(np.float64)
    prior = (counts + 1.0) / (counts.sum() + len(AGE_CLASSES))
    metrics = []
    for prefix in prefixes:
        vectors = np.stack(
            [prefix_vector(sequence, prefix, dimension) for sequence in splits["test"]]
        ).astype(np.float64)
        labels = np.asarray([sequence.age_class for sequence in splits["test"]], dtype=np.int32)
        probabilities = softmax(dense_decision_logits(classifier, vectors), temperature)
        if not np.isfinite(probabilities).all():
            raise RuntimeError(f"non-finite test probabilities at prefix {prefix}")
        row = {
            "prefix": prefix,
            "patients": len(labels),
            **metric_row(labels, probabilities, prior),
        }
        row["nll_gain_ci95_patient_bootstrap"] = bootstrap_gain(
            labels,
            probabilities,
            prior,
            int(config["bootstrap_replicates"]),
            int(config["bootstrap_seed"]) + prefix,
        )
        metrics.append(row)

    report = {
        "schema_version": 1,
        "analysis_status": "EXPLORATORY_EXTERNAL_REAL_PATIENT_COHORT",
        "paper_result": True,
        "clinical_claim": False,
        "execution_note": (
            "This exploratory result is a corrective numerical rerun: SAG replaced LBFGS after "
            "line-search overflow warnings. The feature contract, split, regularization, "
            "calibration, prefixes, and bootstrap specification were unchanged."
        ),
        "dataset": {
            "name": config["dataset"],
            "license": "ODbL-1.0",
            "source": "https://physionet.org/content/eicu-crd-demo/2.0/",
            "file_sha256": EXPECTED_SHA256,
        },
        "population": {
            "eligible_unique_patients": len(sequences),
            "minimum_distinct_events": int(config["minimum_distinct_events"]),
            "split_counts": {name: len(rows) for name, rows in splits.items()},
            "age_class_counts": {
                AGE_CLASSES[index]: int(value)
                for index, value in enumerate(np.bincount([row.age_class for row in sequences], minlength=5))
            },
        },
        "threat_boundary": (
            "Deidentified diagnosis/treatment events are used to measure cumulative age-band "
            "predictability; no identity linkage, care decision, or patient-level output is reported."
        ),
        "domain_shift": (
            "Events are clinician-entered ICU records, not self-authored social posts; this is a "
            "secondary stress test of cumulative NLL, not direct replication of SynthPAI."
        ),
        "feature_policy": "diagnosis/treatment description only; numeric literals replaced; patient fields excluded",
        "age_classes": list(AGE_CLASSES),
        "model": {
            "family": "multinomial_logistic_regression",
            "solver": solver,
            "solver_iterations": int(np.max(classifier.n_iter_)),
            "feature_dimension": dimension,
            "scikit_learn_version": sklearn.__version__,
        },
        "temperature": temperature,
        "train_prior": prior.tolist(),
        "metrics": metrics,
    }
    output = PROJECT_ROOT / "results" / "external" / "eicu_demo_age_nll.json"
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(report, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({"output": str(output), "patients": len(sequences), "metrics": metrics}, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/experiments/g5_embedding_corpus.py <==
"""Fail-closed, pre-test corpus format for Tensor G5 embedding extraction.

The source SynthPAI JSONL is author-gated before a JSON object is decoded.  A
row outside the frozen train/calibration author sets is drained as opaque
bytes; its text field is never parsed, hashed, or tokenized.  The resulting
binary contains only split, author, raw-text SHA-256, and fixed-length token
IDs.  It contains neither raw text nor target labels.
"""

from __future__ import annotations

import hashlib
import io
import json
import struct
from collections import Counter
from dataclasses import dataclass
from pathlib import Path
from typing import BinaryIO, Iterable, Iterator, Mapping, Protocol


MAGIC = b"ALGCORP1"
SCHEMA_VERSION = 1
SEQUENCE_LENGTH = 256
EMBEDDING_DIMENSION = 768
TOKEN_DTYPE_CODE_INT32_LE = 1
SPLIT_TO_CODE = {"train": 0, "calibration": 1}
CODE_TO_SPLIT = {value: key for key, value in SPLIT_TO_CODE.items()}
TEST_SPLIT_CODE = 2
PROMPT_PREFIX = "task: classification | query: "

# magic, schema, rows, sequence, embedding dimension, token dtype,
# registered model SHA-256, tokenizer SHA-256, split-manifest SHA-256.
HEADER_STRUCT = struct.Struct("<8sIIIII32s32s32s")
RECORD_PREFIX_STRUCT = struct.Struct("<BBH32s")


class SentencePieceLike(Protocol):
    def encode(self, text: str, *, out_type: type[int]) -> list[int]: ...

    def bos_id(self) -> int: ...

    def eos_id(self) -> int: ...

    def pad_id(self) -> int: ...

    def unk_id(self) -> int: ...

    def vocab_size(self) -> int: ...


@dataclass(frozen=True)
class CorpusHeader:
    record_count: int
    sequence_length: int
    embedding_dimension: int
    model_sha256: str
    tokenizer_sha256: str
    split_manifest_sha256: str


@dataclass(frozen=True)
class CorpusRecord:
    split: str
    author: str
    comment_hash: str
    tokens: tuple[int, ...]


def file_sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def _digest_bytes(value: str, label: str) -> bytes:
    if len(value) != 64 or any(character not in "0123456789abcdef" for character in value):
        raise ValueError(f"{label} must be a lowercase SHA-256 hex digest")
    return bytes.fromhex(value)


def _extract_author_from_prefix(prefix: bytes, line_number: int) -> str:
    """Extract the leading author member without decoding the rest of a row."""

    # SynthPAI pins `author` as the first JSON member.  Requiring that layout is
    # intentional: silently falling back to json.loads would expose held-out text.
    try:
        text = prefix.decode("utf-8")
        decoder = json.JSONDecoder()
        cursor = 0
        while cursor < len(text) and text[cursor].isspace():
            cursor += 1
        if cursor >= len(text) or text[cursor] != "{":
            raise ValueError
        cursor += 1
        while cursor < len(text) and text[cursor].isspace():
            cursor += 1
        key, consumed = decoder.raw_decode(text[cursor:])
        cursor += consumed
        while cursor < len(text) and text[cursor].isspace():
            cursor += 1
        if key != "author" or cursor >= len(text) or text[cursor] != ":":
            raise ValueError
        cursor += 1
        while cursor < len(text) and text[cursor].isspace():
            cursor += 1
        author, _ = decoder.raw_decode(text[cursor:])
    except (UnicodeDecodeError, json.JSONDecodeError, TypeError, ValueError) as error:
        raise ValueError(
            f"line {line_number}: author must be the first JSON member; "
            "refusing a fallback that could decode held-out text"
        ) from error
    if not isinstance(author, str) or not author:
        raise ValueError(f"line {line_number}: author must be a non-empty string")
    return author


def iter_author_gated_jsonl(
    path: Path,
    allowed_authors: Iterable[str],
    *,
    prefix_limit: int = 512,
) -> Iterator[tuple[int, str, Mapping[str, object]]]:
    """Yield only allowed rows; drain every other row without decoding it.

    The reader consumes just enough bytes to identify the first `author`
    member.  Once a row is classified as outside train/calibration, the rest
    of the physical line is discarded as opaque bytes.  In particular no
    held-out `text` value is materialized as a Python string.
    """

    allowed = set(allowed_authors)
    if not allowed:
        raise ValueError("allowed author set must not be empty")
    with path.open("rb", buffering=0) as raw:
        stream = io.BufferedReader(raw, buffer_size=64 * 1024)
        line_number = 0
        while True:
            first = stream.peek(1)[:1]
            if not first:
                break
            line_number += 1
            prefix = bytearray()
            while len(prefix) < prefix_limit:
                value = stream.read(1)
                if not value:
                    break
                prefix.extend(value)
                if value == b"\n":
                    break
                # The author value is at the beginning of the pinned source;
                # waiting for the first comma makes raw_decode deterministic.
                if value == b"," and b'"author"' in prefix:
                    break
            author = _extract_author_from_prefix(bytes(prefix), line_number)
            if author not in allowed:
                # Do not retain or decode the remainder. `readline` returns an
                # opaque bytes object which is immediately discarded.
                if not prefix.endswith(b"\n"):
                    stream.readline()
                continue
            remainder = b"" if prefix.endswith(b"\n") else stream.readline()
            try:
                row = json.loads(bytes(prefix) + remainder)
            except json.JSONDecodeError as error:
                raise ValueError(f"line {line_number}: invalid allowed-row JSON") from error
            if row.get("author") != author:
                raise ValueError(f"line {line_number}: author gate mismatch")
            yield line_number, author, row


def tokenize_comment(processor: SentencePieceLike, text: str) -> tuple[list[int], int, bool]:
    if not text.strip():
        raise ValueError("comment text must not be empty")
    encoded = processor.encode(PROMPT_PREFIX + text, out_type=int)
    original_tokens = len(encoded) + 2
    truncated = len(encoded) > SEQUENCE_LENGTH - 2
    encoded = encoded[: SEQUENCE_LENGTH - 2]
    tokens = [processor.bos_id(), *encoded, processor.eos_id()]
    tokens.extend([processor.pad_id()] * (SEQUENCE_LENGTH - len(tokens)))
    if len(tokens) != SEQUENCE_LENGTH:
        raise AssertionError("tokenizer contract did not produce seq256")
    return tokens, original_tokens, truncated


def write_corpus(
    output_path: Path,
    records: Iterable[CorpusRecord],
    *,
    model_sha256: str,
    tokenizer_sha256: str,
    split_manifest_sha256: str,
) -> int:
    output_path.parent.mkdir(parents=True, exist_ok=True)
    temporary = output_path.with_suffix(output_path.suffix + ".partial")
    count = 0
    with temporary.open("wb") as output:
        output.write(b"\x00" * HEADER_STRUCT.size)
        for record in records:
            split_code = SPLIT_TO_CODE.get(record.split)
            if split_code is None:
                raise ValueError(f"disallowed corpus split {record.split!r}")
            author_bytes = record.author.encode("utf-8")
            if not author_bytes or len(author_bytes) > 65535:
                raise ValueError("author UTF-8 length is outside uint16")
            if len(record.tokens) != SEQUENCE_LENGTH:
                raise ValueError("record does not contain exactly 256 token IDs")
            output.write(
                RECORD_PREFIX_STRUCT.pack(
                    split_code,
                    0,
                    len(author_bytes),
                    _digest_bytes(record.comment_hash, "comment_hash"),
                )
            )
            output.write(author_bytes)
            output.write(struct.pack(f"<{SEQUENCE_LENGTH}i", *record.tokens))
            count += 1
        output.seek(0)
        output.write(
            HEADER_STRUCT.pack(
                MAGIC,
                SCHEMA_VERSION,
                count,
                SEQUENCE_LENGTH,
                EMBEDDING_DIMENSION,
                TOKEN_DTYPE_CODE_INT32_LE,
                _digest_bytes(model_sha256, "model_sha256"),
                _digest_bytes(tokenizer_sha256, "tokenizer_sha256"),
                _digest_bytes(split_manifest_sha256, "split_manifest_sha256"),
            )
        )
    temporary.replace(output_path)
    return count


def read_corpus(path: Path) -> tuple[CorpusHeader, list[CorpusRecord]]:
    """Strict host-side reader used for generation verification and tests."""

    with path.open("rb") as handle:
        raw_header = handle.read(HEADER_STRUCT.size)
        if len(raw_header) != HEADER_STRUCT.size:
            raise ValueError("truncated corpus header")
        (
            magic,
            schema,
            count,
            sequence,
            embedding_dimension,
            token_dtype,
            model_hash,
            tokenizer_hash,
            split_hash,
        ) = HEADER_STRUCT.unpack(raw_header)
        if magic != MAGIC or schema != SCHEMA_VERSION:
            raise ValueError("unsupported corpus magic/schema")
        if sequence != SEQUENCE_LENGTH or embedding_dimension != EMBEDDING_DIMENSION:
            raise ValueError("unexpected corpus tensor contract")
        if token_dtype != TOKEN_DTYPE_CODE_INT32_LE:
            raise ValueError("unexpected corpus token dtype")
        records: list[CorpusRecord] = []
        seen_hashes: set[str] = set()
        author_splits: dict[str, str] = {}
        for index in range(count):
            prefix = handle.read(RECORD_PREFIX_STRUCT.size)
            if len(prefix) != RECORD_PREFIX_STRUCT.size:
                raise ValueError(f"truncated record prefix at index {index}")
            split_code, reserved, author_length, comment_hash_bytes = RECORD_PREFIX_STRUCT.unpack(
                prefix
            )
            if reserved != 0:
                raise ValueError(f"nonzero reserved byte at index {index}")
            if split_code == TEST_SPLIT_CODE:
                raise ValueError("held-out test record in pre-test corpus")
            if split_code not in CODE_TO_SPLIT:
                raise ValueError(f"unknown split code at index {index}")
            author_raw = handle.read(author_length)
            if len(author_raw) != author_length:
                raise ValueError(f"truncated author at index {index}")
            author = author_raw.decode("utf-8")
            split = CODE_TO_SPLIT[split_code]
            previous = author_splits.setdefault(author, split)
            if previous != split:
                raise ValueError(f"author {author!r} occurs in conflicting splits")
            comment_hash = comment_hash_bytes.hex()
            if comment_hash in seen_hashes:
                raise ValueError(f"duplicate comment hash at index {index}")
            seen_hashes.add(comment_hash)
            token_bytes = handle.read(sequence * 4)
            if len(token_bytes) != sequence * 4:
                raise ValueError(f"truncated tokens at index {index}")
            tokens = struct.unpack(f"<{sequence}i", token_bytes)
            records.append(CorpusRecord(split, author, comment_hash, tokens))
        if handle.read(1):
            raise ValueError("trailing bytes after corpus records")
    return (
        CorpusHeader(
            count,
            sequence,
            embedding_dimension,
            model_hash.hex(),
            tokenizer_hash.hex(),
            split_hash.hex(),
        ),
        records,
    )


def build_records(
    dataset_path: Path,
    split_authors: Mapping[str, Iterable[str]],
    processor: SentencePieceLike,
) -> tuple[list[CorpusRecord], dict[str, object]]:
    if set(split_authors) != {"train", "calibration", "test"}:
        raise ValueError("split manifest must contain exactly train/calibration/test")
    train = set(split_authors["train"])
    calibration = set(split_authors["calibration"])
    test = set(split_authors["test"])
    if train & calibration or train & test or calibration & test:
        raise ValueError("author split overlap")
    allowed = train | calibration
    author_to_split = {author: "train" for author in train}
    author_to_split.update({author: "calibration" for author in calibration})

    records: list[CorpusRecord] = []
    seen_hashes: dict[str, tuple[str, int]] = {}
    author_split_seen: dict[str, str] = {}
    token_lengths: list[int] = []
    truncated_count = 0
    split_counts: Counter[str] = Counter()
    for line_number, author, row in iter_author_gated_jsonl(dataset_path, allowed):
        split = author_to_split[author]
        previous_split = author_split_seen.setdefault(author, split)
        if previous_split != split:
            raise ValueError(f"author {author!r} occurs in conflicting splits")
        text = row.get("text")
        if not isinstance(text, str):
            raise ValueError(f"line {line_number}: allowed row text must be a string")
        comment_hash = hashlib.sha256(text.encode("utf-8")).hexdigest()
        previous = seen_hashes.get(comment_hash)
        if previous is not None:
            raise ValueError(
                f"duplicate comment hash on line {line_number}; first seen for "
                f"author {previous[0]!r} on line {previous[1]}"
            )
        seen_hashes[comment_hash] = (author, line_number)
        tokens, original_tokens, truncated = tokenize_comment(processor, text)
        records.append(CorpusRecord(split, author, comment_hash, tuple(tokens)))
        split_counts[split] += 1
        token_lengths.append(original_tokens)
        truncated_count += int(truncated)

    missing_authors = sorted(allowed - set(author_split_seen))
    if missing_authors:
        raise ValueError(f"train/calibration authors have no source rows: {missing_authors[:3]}")
    if not records:
        raise ValueError("no train/calibration records were produced")
    ordered_lengths = sorted(token_lengths)

    def percentile(probability: float) -> int:
        index = max(0, min(len(ordered_lengths) - 1, int(probability * len(ordered_lengths))))
        return ordered_lengths[index]

    statistics: dict[str, object] = {
        "record_count": len(records),
        "split_record_counts": dict(sorted(split_counts.items())),
        "split_author_counts": {"train": len(train), "calibration": len(calibration)},
        "test_author_count_in_frozen_manifest": len(test),
        "test_records_emitted": 0,
        "heldout_text_decoded_hashed_or_tokenized": False,
        "duplicate_comment_hashes": 0,
        "author_split_conflicts": 0,
        "token_count_before_padding": {
            "min": ordered_lengths[0],
            "p50": percentile(0.50),
            "p95": percentile(0.95),
            "max": ordered_lengths[-1],
        },
        "truncated_records": truncated_count,
    }
    return records, statistics


==> anc/code/experiments/locked_test_corpus.py <==
"""Post-freeze raw-text transport for one Pixel-held-out encoder pass.

The file is deliberately not an arXiv artifact.  It exists only after the
candidate hash chain and exact unlock phrase have been verified, and is pushed
to the app-private Pixel test workspace.  The Pixel tokenizer consumes each
raw synthetic post once and the Tensor G5 AOT graph emits its embedding once.
"""

from __future__ import annotations

import hashlib
import json
import struct
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable, Iterator

from experiments.g5_embedding_corpus import iter_author_gated_jsonl


MAGIC = b"ALTRAW1\0"
SCHEMA_VERSION = 1
HEADER = struct.Struct("<8sIIII32s32s32s32s")
RECORD = struct.Struct("<II32s")
SEQUENCE_LENGTH = 256
EMBEDDING_DIMENSION = 768


@dataclass(frozen=True)
class RawTestRecord:
    author: str
    text: str
    comment_hash: str


def file_sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def build_records(dataset: Path, test_authors: Iterable[str]) -> list[RawTestRecord]:
    wanted = set(test_authors)
    if not wanted:
        raise ValueError("test author set is empty")
    records: list[RawTestRecord] = []
    seen_hashes: set[str] = set()
    seen_authors: set[str] = set()
    for line_number, author, row in iter_author_gated_jsonl(dataset, wanted):
        text = row.get("text")
        if not isinstance(text, str) or not text.strip():
            raise ValueError(f"line {line_number}: test text must be non-empty")
        digest = hashlib.sha256(text.encode("utf-8")).hexdigest()
        if digest in seen_hashes:
            raise ValueError("duplicate exact test post text")
        seen_hashes.add(digest)
        seen_authors.add(author)
        records.append(RawTestRecord(author, text, digest))
    if seen_authors != wanted:
        raise ValueError("locked raw corpus does not cover every test author")
    records.sort(key=lambda row: row.comment_hash)
    return records


def write(
    path: Path,
    records: Iterable[RawTestRecord],
    *,
    model_sha256: str,
    tokenizer_sha256: str,
    split_manifest_sha256: str,
    freeze_manifest_sha256: str,
) -> int:
    rows = list(records)
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".partial")
    with temporary.open("wb") as output:
        output.write(HEADER.pack(
            MAGIC,
            SCHEMA_VERSION,
            len(rows),
            SEQUENCE_LENGTH,
            EMBEDDING_DIMENSION,
            bytes.fromhex(model_sha256),
            bytes.fromhex(tokenizer_sha256),
            bytes.fromhex(split_manifest_sha256),
            bytes.fromhex(freeze_manifest_sha256),
        ))
        for row in rows:
            author = row.author.encode("utf-8")
            text = row.text.encode("utf-8")
            if not author or len(author) > 1_000 or not text or len(text) > 1_000_000:
                raise ValueError("locked raw record length is outside the contract")
            if hashlib.sha256(text).hexdigest() != row.comment_hash:
                raise ValueError("locked raw record digest mismatch")
            output.write(RECORD.pack(len(author), len(text), bytes.fromhex(row.comment_hash)))
            output.write(author)
            output.write(text)
        output.flush()
    temporary.replace(path)
    return len(rows)


def read(path: Path) -> tuple[dict[str, object], list[RawTestRecord]]:
    with path.open("rb") as handle:
        raw = handle.read(HEADER.size)
        if len(raw) != HEADER.size:
            raise ValueError("locked raw corpus header is truncated")
        magic, schema, count, sequence, dimension, model, tokenizer, split, freeze = HEADER.unpack(raw)
        if magic != MAGIC or schema != SCHEMA_VERSION:
            raise ValueError("locked raw corpus magic/schema mismatch")
        if sequence != SEQUENCE_LENGTH or dimension != EMBEDDING_DIMENSION:
            raise ValueError("locked raw tensor contract mismatch")
        rows: list[RawTestRecord] = []
        for index in range(count):
            prefix = handle.read(RECORD.size)
            if len(prefix) != RECORD.size:
                raise ValueError(f"locked raw record {index} is truncated")
            author_size, text_size, digest = RECORD.unpack(prefix)
            author_raw = handle.read(author_size)
            text_raw = handle.read(text_size)
            if len(author_raw) != author_size or len(text_raw) != text_size:
                raise ValueError(f"locked raw payload {index} is truncated")
            if hashlib.sha256(text_raw).digest() != digest:
                raise ValueError(f"locked raw payload {index} digest mismatch")
            rows.append(RawTestRecord(
                author_raw.decode("utf-8"), text_raw.decode("utf-8"), digest.hex()
            ))
        if handle.read(1):
            raise ValueError("locked raw corpus has trailing bytes")
    return {
        "record_count": count,
        "sequence_length": sequence,
        "embedding_dimension": dimension,
        "model_sha256": model.hex(),
        "tokenizer_sha256": tokenizer.hex(),
        "split_manifest_sha256": split.hex(),
        "freeze_manifest_sha256": freeze.hex(),
    }, rows


==> anc/code/experiments/metrics.py <==
"""Profile-clustered metrics for multiclass attribute exposure."""

from __future__ import annotations

from typing import Callable, Sequence

import numpy as np
from sklearn.metrics import log_loss, recall_score


def expected_calibration_error(y: np.ndarray, probabilities: np.ndarray, bins: int = 10) -> float:
    predictions = probabilities.argmax(axis=1)
    confidence = probabilities.max(axis=1)
    correctness = predictions == y
    edges = np.linspace(0.0, 1.0, bins + 1)
    value = 0.0
    for index in range(bins):
        lower, upper = edges[index], edges[index + 1]
        in_bin = (confidence >= lower) & (
            confidence <= upper if index == bins - 1 else confidence < upper
        )
        if np.any(in_bin):
            value += float(in_bin.mean()) * abs(
                float(correctness[in_bin].mean()) - float(confidence[in_bin].mean())
            )
    return value


def multiclass_brier(y: np.ndarray, probabilities: np.ndarray) -> float:
    one_hot = np.eye(probabilities.shape[1], dtype=np.float64)[y]
    return float(np.mean(np.sum((probabilities - one_hot) ** 2, axis=1)))


def metric_bundle(
    y: np.ndarray,
    probabilities: np.ndarray,
    prior_probabilities: np.ndarray,
) -> dict[str, float]:
    classes = np.arange(probabilities.shape[1])
    predictions = probabilities.argmax(axis=1)
    prior_predictions = prior_probabilities.argmax(axis=1)
    accuracy = float(np.mean(predictions == y))
    prior_accuracy = float(np.mean(prior_predictions == y))
    macro_recall = float(
        recall_score(y, predictions, labels=classes, average="macro", zero_division=0)
    )
    # For multiclass single-label data, macro recall is balanced accuracy with a
    # fixed label universe, including a zero for a declared but missed class.
    macro_f1_parts = []
    for label in classes:
        tp = np.sum((predictions == label) & (y == label))
        fp = np.sum((predictions == label) & (y != label))
        fn = np.sum((predictions != label) & (y == label))
        denominator = 2 * tp + fp + fn
        macro_f1_parts.append(0.0 if denominator == 0 else float(2 * tp / denominator))
    nll = float(log_loss(y, probabilities, labels=classes))
    prior_nll = float(log_loss(y, prior_probabilities, labels=classes))
    return {
        "accuracy": accuracy,
        "macro_f1": float(np.mean(macro_f1_parts)),
        "balanced_accuracy": macro_recall,
        "nll": nll,
        "brier": multiclass_brier(y, probabilities),
        "ece_10": expected_calibration_error(y, probabilities, bins=10),
        "prior_accuracy": prior_accuracy,
        "attack_advantage_accuracy": accuracy - prior_accuracy,
        "nll_gain_over_prior": prior_nll - nll,
    }


def clustered_bootstrap_interval(
    authors: Sequence[str],
    metric: Callable[[np.ndarray], float],
    replicates: int,
    seed: int,
) -> tuple[float, float]:
    """Percentile interval resampling complete synthetic profiles."""

    author_array = np.asarray(authors)
    unique = np.unique(author_array)
    rng = np.random.default_rng(seed)
    estimates: list[float] = []
    indices_by_author = {author: np.flatnonzero(author_array == author) for author in unique}
    for _ in range(replicates):
        sampled = rng.choice(unique, size=len(unique), replace=True)
        indices = np.concatenate([indices_by_author[author] for author in sampled])
        estimates.append(float(metric(indices)))
    return tuple(float(value) for value in np.quantile(estimates, [0.025, 0.975]))



==> anc/code/experiments/modeling.py <==
"""Multi-task MLP, baselines, calibration, and strict INT8 export."""

from __future__ import annotations

import hashlib
import json
import math
import platform
import sys
from collections import Counter
from pathlib import Path
from typing import Mapping, Sequence

import numpy as np
from scipy.optimize import minimize_scalar

from experiments.core import FEATURE_CONTRACT, TASK_CLASSES


def _tensorflow():
    try:
        import tensorflow as tf
    except ImportError as error:  # pragma: no cover - exercised by CLI environment check
        raise RuntimeError(
            "TensorFlow is required for training/export. Use Python 3.11 and install configs/requirements.txt."
        ) from error
    return tf


def set_global_determinism(seed: int) -> None:
    tf = _tensorflow()
    tf.keras.utils.set_random_seed(seed)
    try:
        tf.config.experimental.enable_op_determinism()
    except Exception:
        pass


def author_class_priors(author_labels: np.ndarray, smoothing: float = 1.0) -> list[np.ndarray]:
    priors: list[np.ndarray] = []
    for task_index, classes in enumerate(TASK_CLASSES.values()):
        counts = np.bincount(author_labels[:, task_index], minlength=len(classes)).astype(np.float64)
        probabilities = (counts + smoothing) / (counts.sum() + smoothing * len(classes))
        priors.append(probabilities)
    return priors


def frequency_imputation_probabilities(prior: np.ndarray, rows: int, epsilon: float = 0.01) -> np.ndarray:
    """Hard modal-frequency imputation with finite NLL probabilities."""

    output = np.full((rows, len(prior)), epsilon / max(len(prior) - 1, 1), dtype=np.float64)
    output[:, int(np.argmax(prior))] = 1.0 - epsilon
    return output


def class_weight_maps(author_labels: np.ndarray) -> list[dict[int, float]]:
    maps: list[dict[int, float]] = []
    for task_index, classes in enumerate(TASK_CLASSES.values()):
        counts = Counter(int(value) for value in author_labels[:, task_index])
        count = len(author_labels)
        maps.append(
            {
                label: count / (len(classes) * max(counts.get(label, 0), 1))
                for label in range(len(classes))
            }
        )
    return maps


def build_training_model(dimension: int, hidden_units: Sequence[int], l2: float, seed: int):
    tf = _tensorflow()
    regularizer = tf.keras.regularizers.L2(l2)
    inputs = tf.keras.Input(shape=(dimension,), dtype=tf.float32, name="hashed_text")
    hidden = inputs
    for index, units in enumerate(hidden_units):
        hidden = tf.keras.layers.Dense(
            units,
            activation="relu",
            kernel_regularizer=regularizer,
            kernel_initializer=tf.keras.initializers.GlorotUniform(seed=seed + index),
            name=f"shared_dense_{index + 1}",
        )(hidden)
    outputs = {
        f"{task}_logits": tf.keras.layers.Dense(
            len(classes),
            kernel_initializer=tf.keras.initializers.GlorotUniform(seed=seed + 100 + task_index),
            name=f"{task}_logits",
        )(hidden)
        for task_index, (task, classes) in enumerate(TASK_CLASSES.items())
    }
    return tf.keras.Model(inputs=inputs, outputs=outputs, name="accretionlink_multitask")


def _compile_training_model(model, learning_rate: float) -> None:
    tf = _tensorflow()
    losses = {
        f"{task}_logits": tf.keras.losses.SparseCategoricalCrossentropy(from_logits=True)
        for task in TASK_CLASSES
    }
    model.compile(
        optimizer=tf.keras.optimizers.Adam(learning_rate=learning_rate),
        loss=losses,
    )


def _training_targets_and_weights(
    y_train: np.ndarray,
    author_weights: np.ndarray,
    train_author_labels: np.ndarray,
) -> tuple[dict[str, np.ndarray], dict[str, np.ndarray]]:
    class_maps = class_weight_maps(train_author_labels)
    y_dict: dict[str, np.ndarray] = {}
    sample_weight_dict: dict[str, np.ndarray] = {}
    for task_index, task in enumerate(TASK_CLASSES):
        name = f"{task}_logits"
        y_dict[name] = y_train[:, task_index]
        class_weights = np.asarray(
            [class_maps[task_index][int(label)] for label in y_train[:, task_index]],
            dtype=np.float32,
        )
        combined = author_weights * class_weights
        combined /= float(np.mean(combined))
        sample_weight_dict[name] = combined
    return y_dict, sample_weight_dict


def train_multitask_model(
    x_train: np.ndarray,
    y_train: np.ndarray,
    author_weights: np.ndarray,
    train_author_labels: np.ndarray,
    x_validation: np.ndarray,
    y_validation: np.ndarray,
    config: Mapping[str, object],
):
    tf = _tensorflow()
    seed = int(config["seed"])
    set_global_determinism(seed)
    model = build_training_model(
        int(config["feature_dimension"]),
        tuple(int(value) for value in config["hidden_units"]),
        float(config["l2"]),
        seed,
    )
    _compile_training_model(model, float(config["learning_rate"]))
    y_dict, sample_weight_dict = _training_targets_and_weights(
        y_train, author_weights, train_author_labels
    )
    validation_y = {}
    for task_index, task in enumerate(TASK_CLASSES):
        name = f"{task}_logits"
        validation_y[name] = y_validation[:, task_index]
    callbacks = [
        tf.keras.callbacks.EarlyStopping(
            monitor="val_loss",
            patience=int(config["early_stopping_patience"]),
            restore_best_weights=True,
        )
    ]
    history = model.fit(
        x_train,
        y_dict,
        sample_weight=sample_weight_dict,
        validation_data=(x_validation, validation_y),
        epochs=int(config["epochs"]),
        batch_size=int(config["batch_size"]),
        shuffle=True,
        callbacks=callbacks,
        verbose=2,
    )
    return model, history.history


def train_multitask_fixed_epochs(
    x_train: np.ndarray,
    y_train: np.ndarray,
    author_weights: np.ndarray,
    train_author_labels: np.ndarray,
    config: Mapping[str, object],
    epochs: int,
):
    """Fit the final pre-test model on all training profiles for a fixed epoch count.

    The epoch count must have been selected without the calibration or test
    partitions.  This second fit deliberately has no validation callback, so
    calibration profiles remain exclusive to temperature fitting and INT8
    representative calibration.
    """

    if epochs < 1:
        raise ValueError("epochs must be positive")
    tf = _tensorflow()
    seed = int(config["seed"])
    set_global_determinism(seed)
    model = build_training_model(
        int(config["feature_dimension"]),
        tuple(int(value) for value in config["hidden_units"]),
        float(config["l2"]),
        seed,
    )
    _compile_training_model(model, float(config["learning_rate"]))
    y_dict, sample_weight_dict = _training_targets_and_weights(
        y_train, author_weights, train_author_labels
    )
    history = model.fit(
        x_train,
        y_dict,
        sample_weight=sample_weight_dict,
        epochs=epochs,
        batch_size=int(config["batch_size"]),
        shuffle=True,
        verbose=2,
    )
    return model, history.history


def concatenated_logits(model, x: np.ndarray, batch_size: int = 128) -> np.ndarray:
    predictions = model.predict(x, batch_size=batch_size, verbose=0)
    return np.concatenate([predictions[f"{task}_logits"] for task in TASK_CLASSES], axis=1)


def head_offsets() -> dict[str, dict[str, object]]:
    offset = 0
    result: dict[str, dict[str, object]] = {}
    for task, classes in TASK_CLASSES.items():
        result[task] = {"start": offset, "end_exclusive": offset + len(classes), "classes": list(classes)}
        offset += len(classes)
    return result


def split_logits(logits: np.ndarray) -> list[np.ndarray]:
    return [
        logits[:, details["start"] : details["end_exclusive"]]
        for details in head_offsets().values()
    ]


def softmax(logits: np.ndarray, temperature: float = 1.0) -> np.ndarray:
    scaled = logits.astype(np.float64) / temperature
    scaled -= scaled.max(axis=1, keepdims=True)
    exponent = np.exp(scaled)
    return exponent / exponent.sum(axis=1, keepdims=True)


def calibrate_temperatures(logits: np.ndarray, labels: np.ndarray) -> dict[str, float]:
    temperatures: dict[str, float] = {}
    for task_index, (task, head) in enumerate(zip(TASK_CLASSES, split_logits(logits))):
        y = labels[:, task_index]

        def objective(log_temperature: float) -> float:
            probabilities = softmax(head, math.exp(log_temperature))
            return float(-np.mean(np.log(np.clip(probabilities[np.arange(len(y)), y], 1e-12, 1.0))))

        optimum = minimize_scalar(objective, bounds=(-3.0, 3.0), method="bounded")
        temperatures[task] = float(math.exp(optimum.x))
    return temperatures


def export_strict_int8(
    model,
    representative_vectors: np.ndarray,
    output_path: Path,
) -> dict[str, object]:
    tf = _tensorflow()
    ordered_outputs = [model.get_layer(f"{task}_logits").output for task in TASK_CLASSES]
    concatenated = tf.keras.layers.Concatenate(name="concatenated_logits")(ordered_outputs)
    deployment_model = tf.keras.Model(model.input, concatenated, name="accretionlink_deployment")
    dimension = int(model.input_shape[-1])

    @tf.function(input_signature=[tf.TensorSpec([1, dimension], tf.float32, name="hashed_text")])
    def serving(vector):
        return {"concatenated_logits": deployment_model(vector, training=False)}

    concrete = serving.get_concrete_function()
    # TensorFlow 2.21 may otherwise leave READ_VARIABLE nodes in a concrete
    # function and fail during representative calibration.  Freeze all model
    # variables first; the resulting graph also makes the exported artifact
    # independent of a SavedModel resource-variable runtime.
    from tensorflow.python.framework.convert_to_constants import (  # type: ignore
        convert_variables_to_constants_v2,
    )

    frozen = convert_variables_to_constants_v2(concrete)
    converter = tf.lite.TFLiteConverter.from_concrete_functions([frozen])
    converter.optimizations = [tf.lite.Optimize.DEFAULT]

    def representative_dataset():
        for vector in representative_vectors:
            yield [np.asarray(vector, dtype=np.float32).reshape(1, dimension)]

    converter.representative_dataset = representative_dataset
    converter.target_spec.supported_ops = [tf.lite.OpsSet.TFLITE_BUILTINS_INT8]
    converter.inference_input_type = tf.int8
    converter.inference_output_type = tf.int8
    model_bytes = converter.convert()
    output_path.parent.mkdir(parents=True, exist_ok=True)
    output_path.write_bytes(model_bytes)

    interpreter = tf.lite.Interpreter(model_content=model_bytes)
    interpreter.allocate_tensors()
    inputs = interpreter.get_input_details()
    outputs = interpreter.get_output_details()
    if len(inputs) != 1 or len(outputs) != 1:
        raise RuntimeError("deployment contract requires exactly one input and one output")
    input_detail, output_detail = inputs[0], outputs[0]
    if input_detail["dtype"] != np.int8 or output_detail["dtype"] != np.int8:
        raise RuntimeError("strict INT8 export produced a non-INT8 boundary tensor")
    if list(input_detail["shape"]) != [1, dimension]:
        raise RuntimeError(f"input shape is not static: {input_detail['shape']}")
    if list(output_detail["shape"]) != [1, sum(map(len, TASK_CLASSES.values()))]:
        raise RuntimeError(f"unexpected output shape: {output_detail['shape']}")

    input_scale, input_zero = input_detail["quantization"]
    output_scale, output_zero = output_detail["quantization"]
    return {
        "sha256": hashlib.sha256(model_bytes).hexdigest(),
        "size_bytes": len(model_bytes),
        "input": {
            "name": str(input_detail["name"]),
            "dtype": "int8",
            "shape": [int(value) for value in input_detail["shape"]],
            "quantization": {"scale": float(input_scale), "zero_point": int(input_zero)},
        },
        "output": {
            "name": str(output_detail["name"]),
            "dtype": "int8",
            "shape": [int(value) for value in output_detail["shape"]],
            "quantization": {"scale": float(output_scale), "zero_point": int(output_zero)},
        },
    }


def build_model_contract(
    model_filename: str,
    model_metadata: Mapping[str, object],
    dimension: int,
    temperatures: Mapping[str, float],
    dataset_sha256: str,
    config_sha256: str,
    status: str,
    prefix_lengths: Sequence[int],
    calibration_order_replicates: int,
) -> dict[str, object]:
    return {
        "schema_version": 1,
        "artifact_status": status,
        "model": {
            "filename": model_filename,
            "format": "TensorFlow Lite FlatBuffer",
            "operator_set": "TFLITE_BUILTINS_INT8 only",
            **model_metadata,
        },
        "input_semantics": {
            "raw_input": "text only",
            "explicitly_forbidden_features": [
                "profile",
                "profile.style",
                "username",
                "author identifier",
                "thread structure",
                "reviews",
                "guesses",
            ],
            "dimension": dimension,
            **FEATURE_CONTRACT,
        },
        "output_semantics": {
            "value": "concatenated uncalibrated logits",
            "dequantize": "real_logit = (int8_value - zero_point) * scale",
            "calibrate": "divide each head logits by its temperature, then apply softmax within that head",
            "heads": head_offsets(),
            "temperature": {task: float(temperatures[task]) for task in TASK_CLASSES},
            "label_normalization": {
                "income_level": "raw very_high is merged into high before splitting",
                "age_band": {
                    "18_24": "18 <= age <= 24",
                    "25_34": "25 <= age <= 34",
                    "35_44": "35 <= age <= 44",
                    "45_54": "45 <= age <= 54",
                    "55_plus": "age >= 55",
                },
            },
        },
        "prefix_semantics": {
            "lengths": [int(value) for value in prefix_lengths],
            "calibration_order_replicates": int(calibration_order_replicates),
            "order": "seeded SHA-256 ordering in the synthetic benchmark; chronological order in deployment",
            "eligibility": "a profile contributes to prefix t only when it has at least t distinct comments",
            "pooling": FEATURE_CONTRACT["prefix_pooling"],
        },
        "external_cohort_adapter": {
            "status": "CONTRACT_ONLY_NO_EXTERNAL_COHORT_EVALUATED",
            "required_age_class_order": list(TASK_CLASSES["age_band"]),
            "required_metric": "profile-level multiclass negative log likelihood",
            "harmonization_rule": "map an observed integer age using output_semantics.label_normalization.age_band before NLL computation",
            "missing_label_rule": "do not infer, impute, or silently merge an unobserved external label",
            "claim_boundary": "this contract is not an external-validation result",
        },
        "provenance": {
            "dataset_sha256": dataset_sha256,
            "config_sha256": config_sha256,
            "python": sys.version,
            "platform": platform.platform(),
        },
        "security_scope": "synthetic-profile privacy auditing only; not for decisions about real people",
    }


def write_json(path: Path, value: object) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n", encoding="utf-8")


==> anc/code/experiments/pan15_external.py <==
"""Strict PAN 2015 real-profile adapter and external-evaluation utilities.

The raw Twitter corpus is research-only and is never a submission artifact.
This module exposes only anonymized author hashes, post digests, labels needed
for the registered age-band experiment, and the private Pixel transport.
"""

from __future__ import annotations

import hashlib
import io
import json
import math
import xml.etree.ElementTree as ET
import zipfile
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable, Mapping, Sequence

import numpy as np


TRAIN_MD5 = "662da95d5393a3fb42b5700b0d5f7069"
TEST_MD5 = "3825cd7164d7f441886749738cd194f9"
ZENODO_RECORD = "https://zenodo.org/records/3745945"
AGE_CLASSES = ("18-24", "25-34", "35-49", "50-XX")
MODEL_SHA256 = "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace"
TOKENIZER_SHA256 = "d6daa52d93d7aad10e8388bd526c4e501d914b47177398d1d9621f1fe48438c7"


@dataclass(frozen=True)
class PanPost:
    author: str
    text: str
    text_sha256: str


@dataclass(frozen=True)
class PanProfile:
    author: str
    age_group: str
    posts: tuple[PanPost, ...]


def file_digest(path: Path, algorithm: str = "sha256") -> str:
    digest = hashlib.new(algorithm)
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def anonymized_author(raw_author: str) -> str:
    return "pan15-" + hashlib.sha256(
        ("AccretionLink/PAN15/" + raw_author).encode("utf-8")
    ).hexdigest()


def _english_archive(outer_path: Path) -> zipfile.ZipFile:
    outer = zipfile.ZipFile(outer_path)
    candidates = sorted(
        name for name in outer.namelist()
        if name.endswith(".zip") and "english" in name.lower()
    )
    if len(candidates) != 1:
        outer.close()
        raise ValueError(f"expected one English archive in {outer_path}, found {candidates}")
    payload = outer.read(candidates[0])
    outer.close()
    return zipfile.ZipFile(io.BytesIO(payload))


def read_english_profiles(outer_path: Path) -> list[PanProfile]:
    """Read one official outer ZIP without materializing raw tweets on disk."""

    with _english_archive(outer_path) as archive:
        truth_names = [name for name in archive.namelist() if name.endswith("truth.txt")]
        if len(truth_names) != 1:
            raise ValueError("PAN archive must contain exactly one truth file")
        truth: dict[str, str] = {}
        for line_number, line in enumerate(
            archive.read(truth_names[0]).decode("utf-8").splitlines(), 1
        ):
            fields = line.split(":::")
            if len(fields) != 8:
                raise ValueError(f"malformed truth row {line_number}")
            raw_author, age_group = fields[0], fields[2].upper()
            if age_group not in AGE_CLASSES:
                raise ValueError(f"unsupported age group {age_group!r}")
            if raw_author in truth:
                raise ValueError("duplicate author in truth file")
            truth[raw_author] = age_group

        profiles: list[PanProfile] = []
        observed: set[str] = set()
        for name in sorted(item for item in archive.namelist() if item.endswith(".xml")):
            root = ET.fromstring(archive.read(name))
            raw_author = root.attrib.get("id", "")
            if raw_author not in truth or raw_author in observed:
                raise ValueError("XML/truth author mismatch")
            observed.add(raw_author)
            author = anonymized_author(raw_author)
            posts: list[PanPost] = []
            for document in root.findall("document"):
                text = document.text or ""
                if not text.strip():
                    continue
                digest = hashlib.sha256(text.encode("utf-8")).hexdigest()
                posts.append(PanPost(author, text, digest))
            if len(posts) < 8:
                raise ValueError(f"author {author} has fewer than eight non-empty posts")
            profiles.append(PanProfile(author, truth[raw_author], tuple(posts)))
        if observed != set(truth):
            raise ValueError("truth file and XML author sets differ")
    return profiles


def deduplicate_globally(
    train: Sequence[PanProfile], test: Sequence[PanProfile]
) -> tuple[list[PanProfile], list[PanProfile], dict[str, int]]:
    """Remove exact cross-profile repeats before any split is embedded.

    Train precedes test and authors/posts are processed in deterministic order.
    The operation removes retweets/copy-paste dependence without examining a
    demographic label.
    """

    seen: set[str] = set()
    removed = {"train": 0, "test": 0}
    outputs: list[list[PanProfile]] = []
    for split, profiles in (("train", train), ("test", test)):
        current: list[PanProfile] = []
        for profile in sorted(profiles, key=lambda item: item.author):
            kept: list[PanPost] = []
            for post in profile.posts:
                if post.text_sha256 in seen:
                    removed[split] += 1
                    continue
                seen.add(post.text_sha256)
                kept.append(post)
            if len(kept) < 8:
                raise ValueError("global deduplication left a profile below horizon eight")
            current.append(PanProfile(profile.author, profile.age_group, tuple(kept)))
        outputs.append(current)
    return outputs[0], outputs[1], removed


def stratified_fit_calibration(
    profiles: Sequence[PanProfile], *, calibration_fraction: float, seed: int
) -> dict[str, list[str]]:
    if not 0.0 < calibration_fraction < 0.5:
        raise ValueError("calibration fraction must lie in (0, 0.5)")
    rng = np.random.default_rng(seed)
    fit: list[str] = []
    calibration: list[str] = []
    for age_group in AGE_CLASSES:
        authors = sorted(profile.author for profile in profiles if profile.age_group == age_group)
        if len(authors) < 4:
            raise ValueError(f"too few profiles in age class {age_group}")
        order = rng.permutation(len(authors))
        count = max(1, int(round(len(authors) * calibration_fraction)))
        calibration.extend(authors[index] for index in order[:count])
        fit.extend(authors[index] for index in order[count:])
    return {"fit": sorted(fit), "calibration": sorted(calibration)}


def normalize_rows(values: np.ndarray) -> np.ndarray:
    values = np.asarray(values, dtype=np.float64)
    norms = np.linalg.norm(values, axis=1, keepdims=True)
    return values / np.maximum(norms, 1e-12)


def softmax(logits: np.ndarray) -> np.ndarray:
    logits = np.asarray(logits, dtype=np.float64)
    shifted = logits - np.max(logits, axis=-1, keepdims=True)
    values = np.exp(shifted)
    return values / np.sum(values, axis=-1, keepdims=True)


def entropy_salience(probabilities: np.ndarray) -> np.ndarray:
    probabilities = np.clip(np.asarray(probabilities, dtype=np.float64), 1e-12, 1.0)
    classes = probabilities.shape[-1]
    entropy = -np.sum(probabilities * np.log(probabilities), axis=-1)
    return np.clip(1.0 - entropy / math.log(classes), 0.0, 1.0)


def canonical_json_sha256(value: Mapping[str, object]) -> str:
    encoded = json.dumps(value, sort_keys=True, separators=(",", ":")).encode("utf-8")
    return hashlib.sha256(encoded).hexdigest()


def profile_label_map(profiles: Iterable[PanProfile]) -> dict[str, str]:
    output: dict[str, str] = {}
    for profile in profiles:
        if profile.author in output:
            raise ValueError("duplicate profile author")
        output[profile.author] = profile.age_group
    return output


==> anc/code/experiments/selection.py <==
"""Selection-conditioned release regimes and their sensitivity analysis.

Human review metadata is used only to define a controlled experimental
selection mechanism. It is never part of the adversary feature vector.
"""

from __future__ import annotations

import hashlib
import json
import math
from collections import Counter, defaultdict
from dataclasses import dataclass
from pathlib import Path
from typing import Callable, Iterable, Mapping, Sequence

import numpy as np

from experiments.core import TASK_CLASSES, label_indices, pool_comment_vectors, vectorize_text


REVIEW_FIELD = {
    "income_level": "income_level",
    "relationship_status": "relationship_status",
    "education_level": "education",
    "age_band": "age",
}


@dataclass(frozen=True)
class SelectionRecord:
    author: str
    comment_id: str
    text: str
    labels: tuple[int, ...]
    # One binary, parse-validated review cue per declared target. These values
    # are selector metadata, not model inputs.
    review_cues: tuple[bool, ...]


def _valid_review_cue(review: object) -> bool:
    if not isinstance(review, Mapping):
        return False
    estimate = review.get("estimate")
    certainty = review.get("certainty")
    if not isinstance(estimate, str) or not estimate.strip():
        return False
    if not isinstance(certainty, (int, float)) or isinstance(certainty, bool):
        return False
    return 1.0 <= float(certainty) <= 5.0


def load_selection_records(path: Path) -> list[SelectionRecord]:
    records: list[SelectionRecord] = []
    with path.open("r", encoding="utf-8") as handle:
        for line in handle:
            row = json.loads(line)
            human = row.get("reviews", {}).get("human", {})
            cues = tuple(
                _valid_review_cue(human.get(REVIEW_FIELD[task], {})) for task in TASK_CLASSES
            )
            # Retain no estimate string, username, profile style, thread field,
            # guess, or review content after the cue bit has been validated.
            records.append(
                SelectionRecord(
                    author=str(row["author"]),
                    comment_id=str(row["id"]),
                    text=str(row["text"]),
                    labels=label_indices(row["profile"]),
                    review_cues=cues,
                )
            )
    return records


def eligible_authors(records: Sequence[SelectionRecord], minimum_comments: int = 8) -> list[str]:
    counts = Counter(record.author for record in records)
    return sorted(author for author, count in counts.items() if count >= minimum_comments)


def _unit_uniform(seed: int, *parts: object) -> float:
    encoded = ":".join([str(seed), *(str(value) for value in parts)]).encode("utf-8")
    integer = int.from_bytes(hashlib.sha256(encoded).digest()[:8], "big", signed=False)
    return (integer + 0.5) / float(2**64)


def controlled_cue_order(
    records: Sequence[SelectionRecord],
    task: str,
    odds_multiplier: float,
    seed: int,
    replicate: int,
) -> list[SelectionRecord]:
    """Plackett-Luce/exponential-race order with cue odds multiplier lambda.

    A cue-bearing item has race rate ``lambda`` and every other item rate one.
    Selection is without replacement and prefixes are nested. At lambda=1 the
    same random keys define the uniform-without-replacement regime exactly.
    """

    if task not in TASK_CLASSES:
        raise ValueError(f"unknown task {task!r}")
    if odds_multiplier <= 0:
        raise ValueError("odds_multiplier must be positive")
    task_index = list(TASK_CLASSES).index(task)
    return sorted(
        records,
        key=lambda record: -math.log(
            _unit_uniform(seed, "selector", replicate, record.author, record.comment_id)
        )
        / (odds_multiplier if record.review_cues[task_index] else 1.0),
    )


def uniform_order(
    records: Sequence[SelectionRecord], seed: int, replicate: int
) -> list[SelectionRecord]:
    # This equality is deliberate: lambda=1 is the exact control for every
    # author and replicate, not merely equal in distribution.
    return controlled_cue_order(records, next(iter(TASK_CLASSES)), 1.0, seed, replicate)


def score_confidence_greedy_order(
    records: Sequence[SelectionRecord],
    dimension: int,
    probability_function: Callable[[np.ndarray], np.ndarray],
    maximum_prefix: int,
) -> list[SelectionRecord]:
    """Greedily select authentic comments using only model confidence.

    Ground-truth labels and human review cues are not supplied to the scoring
    function. Whether the resulting confident class is wrong is evaluated only
    after the order is fixed.
    """

    remaining = sorted(records, key=lambda record: record.comment_id)
    vectors = {record.comment_id: vectorize_text(record.text, dimension) for record in remaining}
    chosen: list[SelectionRecord] = []
    chosen_vectors: list[np.ndarray] = []
    while remaining and len(chosen) < maximum_prefix:
        candidates = [
            pool_comment_vectors([*chosen_vectors, vectors[record.comment_id]]) for record in remaining
        ]
        probabilities = probability_function(np.stack(candidates))
        confidence = probabilities.max(axis=1)
        best = int(np.argmax(confidence))
        record = remaining.pop(best)
        chosen.append(record)
        chosen_vectors.append(vectors[record.comment_id])
    return chosen


def selected_cue_rate(theta: float, odds_multiplier: float) -> float:
    """Map population cue rate theta to selected rate under odds multiplier."""

    if not 0.0 <= theta <= 1.0:
        raise ValueError("theta must lie in [0,1]")
    if odds_multiplier <= 0:
        raise ValueError("odds_multiplier must be positive")
    denominator = 1.0 - theta + odds_multiplier * theta
    return odds_multiplier * theta / denominator


def bounded_odds_theta_interval(selected_rate: float, upper_multiplier: float) -> tuple[float, float]:
    """Invert selected rate when lambda is only known to lie in [1/U, U]."""

    if not 0.0 <= selected_rate <= 1.0:
        raise ValueError("selected_rate must lie in [0,1]")
    if upper_multiplier < 1.0:
        raise ValueError("upper_multiplier must be at least one")
    rate = selected_rate
    lower = rate / (upper_multiplier * (1.0 - rate) + rate)
    upper = upper_multiplier * rate / (1.0 - rate + upper_multiplier * rate)
    return lower, upper


def selection_adjusted_null_rate(tau: float, upper_multiplier: float) -> float:
    """Worst selected-sample Bernoulli rate p0 for theta <= tau, lambda <= U."""

    return selected_cue_rate(tau, upper_multiplier)


def bernoulli_lr_eprocess(
    outcomes: Iterable[int], null_rate: float, alternative_rate: float
) -> np.ndarray:
    """Fixed-alternative Bernoulli LR e-process for conditional mean <= p0.

    Validity requires the declared conditional null and ``p1 > p0``. The
    returned sequence begins after the first outcome; prepend one externally if
    an explicit E_0 is needed.
    """

    if not 0.0 < null_rate < alternative_rate < 1.0:
        raise ValueError("rates must satisfy 0 < p0 < p1 < 1")
    log_value = 0.0
    process = []
    for outcome in outcomes:
        if outcome not in (0, 1):
            raise ValueError("Bernoulli outcomes must be zero or one")
        if outcome:
            log_value += math.log(alternative_rate / null_rate)
        else:
            log_value += math.log((1.0 - alternative_rate) / (1.0 - null_rate))
        process.append(math.exp(log_value))
    return np.asarray(process, dtype=np.float64)


def exact_repeat_and_dedup_vectors(text: str, dimension: int, repeats: int) -> tuple[np.ndarray, np.ndarray]:
    """Return repeat and exact-deduplicated pools for the declared pooling rule."""

    if repeats < 1:
        raise ValueError("repeats must be positive")
    vector = vectorize_text(text, dimension)
    return pool_comment_vectors([vector] * repeats), pool_comment_vectors([vector])



==> anc/code/experiments/selection_protocol.py <==
#!/usr/bin/env python3
"""Freeze and smoke-check selection regimes without loading test observations."""

from __future__ import annotations

import argparse
import json
import sys
from collections import Counter, defaultdict
from pathlib import Path

PROJECT_ROOT = Path(__file__).resolve().parents[1]
if str(PROJECT_ROOT) not in sys.path:
    sys.path.insert(0, str(PROJECT_ROOT))

from experiments.core import load_safe_records, split_manifest  # noqa: E402
from experiments.modeling import write_json  # noqa: E402
from experiments.selection import (  # noqa: E402
    REVIEW_FIELD,
    controlled_cue_order,
    eligible_authors,
    load_selection_records,
    selection_adjusted_null_rate,
)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    arguments = parser.parse_args()
    config = json.loads(arguments.config.read_text(encoding="utf-8"))
    data_path = PROJECT_ROOT / config["data_path"]
    safe = load_safe_records(data_path)
    selection = load_selection_records(data_path)
    manifest = split_manifest(
        safe,
        data_path,
        config["split_ratios"],
        int(config["split_seed"]),
        int(config["minimum_comments_per_profile"]),
    )
    eligible = set(eligible_authors(selection, int(config["selection_minimum_comments"])))
    calibration_authors = eligible & set(manifest["authors"]["calibration"])
    by_author = defaultdict(list)
    for record in selection:
        if record.author in calibration_authors:
            by_author[record.author].append(record)

    regimes = []
    for task in REVIEW_FIELD:
        task_index = list(REVIEW_FIELD).index(task)
        raw_cues = sum(record.review_cues[task_index] for records in by_author.values() for record in records)
        raw_rows = sum(len(records) for records in by_author.values())
        for multiplier in config["selection_odds_multipliers"]:
            selected = []
            for author, records in sorted(by_author.items()):
                for replicate in range(int(config["calibration_order_replicates"])):
                    order = controlled_cue_order(
                        records,
                        task,
                        float(multiplier),
                        int(config["selection_seed"]),
                        replicate,
                    )
                    selected.extend(order[: int(config["selection_minimum_comments"])])
            regimes.append({
                "task": task,
                "selector": "controlled_review_cue_odds_without_replacement",
                "lambda": float(multiplier),
                "calibration_profiles": len(by_author),
                "selected_rows_across_replicates": len(selected),
                "population_cue_rate": raw_cues / raw_rows,
                "selected_cue_rate": sum(record.review_cues[task_index] for record in selected) / len(selected),
            })

    report = {
        "schema_version": 1,
        "artifact_status": "SELECTION_PROTOCOL_SMOKE_NOT_A_PAPER_RESULT",
        "test_split_status": "LOCKED_AND_UNOPENED",
        "eligible_rule": f"at least {config['selection_minimum_comments']} distinct authentic comments",
        "eligible_profiles_total": len(eligible),
        "eligible_profiles_by_split": {
            name: len(eligible & set(authors)) for name, authors in manifest["authors"].items()
        },
        "prefixes": config["selection_prefix_lengths"],
        "regimes": [
            "uniform_without_replacement",
            "controlled_review_cue_odds_without_replacement",
            "model_score_confidence_greedy_authentic_comments",
            "exact_repeat_vs_exact_dedup",
        ],
        "selection_metadata_is_model_input": False,
        "controlled_selector_smoke": regimes,
        "sensitivity_equations": {
            "selected_rate": "r=lambda*theta/(1-theta+lambda*theta)",
            "lambda_bound": "lambda in [1/U,U]",
            "theta_interval": "[r/(U*(1-r)+r), U*r/(1-r+U*r)]",
            "eprocess_null": "p0=U*tau/(1-tau+U*tau)",
            "example_p0_tau_0_1_U_4": selection_adjusted_null_rate(0.1, 4.0),
        },
        "limitations": [
            "Human-review cues define a controlled synthetic benchmark selector, not a deployment oracle.",
            "The odds identity is a sensitivity model; finite without-replacement sampling is implemented by an exponential race.",
            "Score-greedy evaluation requires the frozen candidate and is deferred until after model export.",
        ],
    }
    output = PROJECT_ROOT / "results" / "smoke" / "selection_protocol.json"
    write_json(output, report)
    print(json.dumps({"output": str(output), "eligible_profiles": len(eligible), "test": "LOCKED"}, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/experiments/train_embedding_head.py <==
#!/usr/bin/env python3
"""Fit and calibrate the Tensor-G5 embedding head without opening held-out data."""

from __future__ import annotations

import argparse
import json
import platform
import sys
from pathlib import Path

import numpy as np

PROJECT_ROOT = Path(__file__).resolve().parents[1]
if str(PROJECT_ROOT) not in sys.path:
    sys.path.insert(0, str(PROJECT_ROOT))

from experiments.core import (  # noqa: E402
    TASK_CLASSES,
    author_label_matrix,
    file_sha256,
    load_safe_records,
    pool_comment_vectors,
    split_manifest,
    vectorize_text,
)
from experiments.embedding_head import (  # noqa: E402
    benchmark_online_state_and_head,
    calibration_metric_rows,
    contract_digest,
    evaluate_runtime_architecture_gate,
    evaluate_statistical_gate,
    expected_head_offsets,
    fitted_temperatures,
    internal_author_split,
    load_embedding_archive,
    make_embedding_prefix_examples,
    prefix_arrays,
    save_linear_head,
    select_regularization,
    fit_linear_heads,
    validate_train_calibration_coverage,
)
from experiments.modeling import write_json  # noqa: E402
from experiments.verify_pretest_freeze import verify_manifest  # noqa: E402


class FrozenHashedBaseline:
    """Read-only predictor for the already registered calibration baseline."""

    def __init__(self, model_path: Path, contract: dict[str, object]):
        import tensorflow as tf

        if file_sha256(model_path) != contract["model"]["sha256"]:
            raise RuntimeError("hashed baseline model differs from its frozen contract")
        self.interpreter = tf.lite.Interpreter(model_path=str(model_path))
        self.interpreter.allocate_tensors()
        self.input = self.interpreter.get_input_details()[0]
        self.output = self.interpreter.get_output_details()[0]
        if self.input["dtype"] != np.int8 or list(self.input["shape"]) != [1, 4096]:
            raise RuntimeError("hashed baseline input contract changed")
        if self.output["dtype"] != np.int8 or list(self.output["shape"]) != [1, 18]:
            raise RuntimeError("hashed baseline output contract changed")

    def logits(self, vectors: np.ndarray) -> np.ndarray:
        input_scale, input_zero = self.input["quantization"]
        output_scale, output_zero = self.output["quantization"]
        rows: list[np.ndarray] = []
        for vector in vectors:
            quantized = np.clip(
                np.rint(vector / float(input_scale)) + int(input_zero), -128, 127
            ).astype(np.int8)
            self.interpreter.set_tensor(self.input["index"], quantized[None, :])
            self.interpreter.invoke()
            raw = self.interpreter.get_tensor(self.output["index"])[0]
            rows.append((raw.astype(np.float64) - int(output_zero)) * float(output_scale))
        return np.stack(rows)


def parse_arguments() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--config",
        type=Path,
        default=PROJECT_ROOT / "configs" / "embeddinggemma_head.json",
    )
    parser.add_argument(
        "--runtime-evidence",
        type=Path,
        help="Pixel asynchronous pipeline timing JSON; absent means runtime gate NOT_EVALUATED",
    )
    return parser.parse_args()


def _author_labels(posts, authors: list[str]) -> dict[str, tuple[int, ...]]:
    wanted = set(authors)
    labels: dict[str, tuple[int, ...]] = {}
    for post in posts:
        if post.author in wanted:
            previous = labels.setdefault(post.author, post.labels)
            if previous != post.labels:
                raise ValueError(f"inconsistent labels for {post.author!r}")
    if set(labels) != wanted:
        raise ValueError("author labels are incomplete")
    return labels


def _relative(path: Path) -> str:
    try:
        return str(path.resolve().relative_to(PROJECT_ROOT))
    except ValueError:
        return str(path.resolve())


def main() -> int:
    arguments = parse_arguments()
    config_path = arguments.config.resolve()
    config = json.loads(config_path.read_text(encoding="utf-8"))
    primary_path = (PROJECT_ROOT / str(config["primary_config"])).resolve()
    primary = json.loads(primary_path.read_text(encoding="utf-8"))
    heldout_report = PROJECT_ROOT / "results" / "final" / "heldout_test_report.json"
    if heldout_report.exists():
        raise SystemExit(
            "IMMUTABLE TEST: held-out results already exist; pre-test candidate selection is closed"
        )

    # The old frozen model is used only as the preregistered calibration
    # comparator.  Its integrity must hold before any comparison is made.
    baseline_freeze_path = PROJECT_ROOT / "results" / "final" / "pretest_freeze_manifest.json"
    failures, _, baseline_freeze = verify_manifest(baseline_freeze_path)
    if failures:
        raise SystemExit("baseline freeze verification failed: " + "; ".join(failures))
    if baseline_freeze["test_lock"]["status"] != "LOCKED_AND_UNOPENED":
        raise SystemExit("held-out split is not locked")

    data_path = PROJECT_ROOT / str(primary["data_path"])
    records = load_safe_records(data_path)
    manifest = split_manifest(
        records,
        data_path,
        primary["split_ratios"],
        int(primary["split_seed"]),
        int(primary["minimum_comments_per_profile"]),
    )
    frozen_split_path = PROJECT_ROOT / "results" / "final" / "pretest_split_manifest.json"
    frozen_split = json.loads(frozen_split_path.read_text(encoding="utf-8"))
    if manifest["authors"] != frozen_split["authors"]:
        raise SystemExit("deterministic split differs from the unopened frozen split")

    archive_path = PROJECT_ROOT / str(config["embedding_archive"])
    try:
        archive = load_embedding_archive(
            archive_path,
            expected_dimension=int(config["embedding_dimension"]),
            expected_model_sha256=str(config["encoder_model_sha256"]),
            allowed_splits=("train", "calibration"),
        )
    except (FileNotFoundError, ValueError) as error:
        raise SystemExit(f"EMBEDDING INPUT REJECTED: {error}") from error
    posts = validate_train_calibration_coverage(records, manifest["authors"], archive)
    train_authors = list(manifest["authors"]["train"])
    calibration_authors = list(manifest["authors"]["calibration"])
    fit_authors, validation_authors = internal_author_split(
        train_authors,
        float(config["internal_validation_fraction"]),
        int(config["internal_validation_seed"]),
    )
    prefixes = [int(value) for value in config["prefix_lengths"]]
    train_replicates = int(config["training_order_replicates"])
    train_order_seed = int(config["training_order_seed"])

    fit_examples = make_embedding_prefix_examples(
        posts, fit_authors, prefixes, train_replicates, train_order_seed
    )
    validation_examples = make_embedding_prefix_examples(
        posts, validation_authors, prefixes, train_replicates, train_order_seed
    )
    x_fit, y_fit, authors_fit, _ = prefix_arrays(fit_examples)
    x_validation, y_validation, authors_validation, _ = prefix_arrays(validation_examples)
    selected_c, selection_trace = select_regularization(
        (x_fit, y_fit, authors_fit),
        (x_validation, y_validation, authors_validation),
        _author_labels(posts, fit_authors),
        config["regularization_c_grid"],
        int(config["maximum_iterations"]),
        int(config["seed"]),
        str(config["solver"]),
    )

    all_train_examples = make_embedding_prefix_examples(
        posts, train_authors, prefixes, train_replicates, train_order_seed
    )
    x_train, y_train, authors_train, _ = prefix_arrays(all_train_examples)
    head = fit_linear_heads(
        x_train,
        y_train,
        authors_train,
        _author_labels(posts, train_authors),
        regularization_c=selected_c,
        maximum_iterations=int(config["maximum_iterations"]),
        seed=int(config["seed"]),
        solver=str(config["solver"]),
    )

    calibration_examples = make_embedding_prefix_examples(
        posts,
        calibration_authors,
        prefixes,
        int(config["calibration_order_replicates"]),
        int(config["calibration_order_seed"]),
    )
    x_calibration, y_calibration, calibration_author_rows, calibration_prefixes = prefix_arrays(
        calibration_examples
    )
    candidate_logits = head.logits(x_calibration)
    temperatures = fitted_temperatures(candidate_logits, y_calibration)

    # Construct hashed vectors for exactly the same calibration posts/orders.
    # No test text is hashed, vectorized, or passed to either predictor here.
    calibration_set = set(calibration_authors)
    text_by_hash = {
        __import__("hashlib").sha256(record.text.encode("utf-8")).hexdigest(): record.text
        for record in records
        if record.author in calibration_set
    }
    hashed_cache = {
        digest: vectorize_text(text, int(primary["feature_dimension"]))
        for digest, text in text_by_hash.items()
    }
    baseline_vectors = np.stack(
        [
            pool_comment_vectors([hashed_cache[digest] for digest in example.comment_hashes])
            for example in calibration_examples
        ]
    )
    baseline_contract_path = PROJECT_ROOT / "models" / "model_contract.json"
    baseline_contract = json.loads(baseline_contract_path.read_text(encoding="utf-8"))
    baseline_model_path = PROJECT_ROOT / "models" / str(baseline_contract["model"]["filename"])
    baseline = FrozenHashedBaseline(baseline_model_path, baseline_contract)
    baseline_logits = baseline.logits(baseline_vectors)
    metric_rows = calibration_metric_rows(
        y_calibration,
        calibration_author_rows,
        calibration_prefixes,
        candidate_logits,
        temperatures,
        baseline_logits,
        baseline_contract["output_semantics"]["temperature"],
        author_label_matrix(records, train_authors),
    )
    statistical_gate = evaluate_statistical_gate(metric_rows, config["statistical_gate"])

    runtime_path = arguments.runtime_evidence
    if runtime_path is None and config.get("runtime_evidence"):
        candidate_path = PROJECT_ROOT / str(config["runtime_evidence"])
        runtime_path = candidate_path if candidate_path.is_file() else None
    runtime_evidence = (
        json.loads(runtime_path.read_text(encoding="utf-8")) if runtime_path is not None else None
    )
    runtime_gate_config = config["runtime_architecture_gate"]
    runtime_gate = evaluate_runtime_architecture_gate(
        runtime_evidence,
        dimension=int(config["embedding_dimension"]),
        maximum_late_to_early_p95_ratio=float(
            runtime_gate_config["maximum_late_to_early_state_head_p95_ratio"]
        ),
        maximum_cpu_to_npu_p50_ratio=float(
            runtime_gate_config["maximum_state_head_to_npu_encoder_p50_ratio"]
        ),
        maximum_host_stall_fraction=float(
            runtime_gate_config["maximum_host_stall_fraction"]
        ),
        minimum_measured_posts=int(runtime_gate_config["minimum_measured_posts"]),
        minimum_measurement_blocks=int(runtime_gate_config["minimum_measurement_blocks"]),
    )
    host_benchmark = benchmark_online_state_and_head(
        head, archive.embeddings, cycles=int(config["host_benchmark_cycles"])
    )
    freeze_eligible = bool(statistical_gate["pass"] and runtime_gate["pass"])

    head_path = PROJECT_ROOT / str(config["head_output"])
    contract_path = PROJECT_ROOT / str(config["head_contract_output"])
    report_path = PROJECT_ROOT / str(config["calibration_report_output"])
    save_linear_head(head_path, head, temperatures)
    contract = {
        "schema_version": 1,
        "artifact_status": (
            "PRETEST_CANDIDATE_FREEZE_ELIGIBLE"
            if freeze_eligible
            else "PRETEST_CANDIDATE_NOT_FREEZE_ELIGIBLE"
        ),
        "paper_result": False,
        "test_split_status": "LOCKED_AND_UNOPENED",
        "test_embeddings_consumed": False,
        "encoder": {
            "name": "EmbeddingGemma-300M",
            "model_sha256": archive.encoder_model_sha256,
            "input": "int32[1,256]",
            "output": "float32[1,768]",
            "accelerator": archive.encoder_accelerator,
            "fallback_enabled": archive.fallback_enabled,
            "per_post_embedding_once": archive.per_post_embedding_once,
        },
        "online_state": {
            "formula": "s_t=s_(t-1)+L2Normalize(e_t); z_t=L2Normalize(s_t)",
            "dimension": int(config["embedding_dimension"]),
            "retained_prior_embeddings": 0,
            "update_complexity": "O(768) per new post, independent of prefix length",
            "prefixes": prefixes,
        },
        "head": {
            "format": "NPZ float32 multinomial linear heads",
            "path": _relative(head_path),
            "sha256": file_sha256(head_path),
            "weights_shape": list(head.weights.shape),
            "intercept_shape": list(head.intercept.shape),
            "selected_regularization_c": selected_c,
            "solver": str(config["solver"]),
            "head_offsets": expected_head_offsets(),
            "temperatures": temperatures,
            "feature_use": "z_t only; author and split identifiers are never predictor features",
        },
        "training": {
            "profile_equal_weighted": True,
            "class_balance_unit": "training synthetic profile",
            "internal_fit_profiles": len(fit_authors),
            "internal_validation_profiles": len(validation_authors),
            "all_training_profiles": len(train_authors),
            "training_order_replicates": train_replicates,
            "regularization_selection": selection_trace,
        },
        "calibration": {
            "profiles": len(calibration_authors),
            "order_replicates": int(config["calibration_order_replicates"]),
            "prefix_examples": len(calibration_examples),
            "uses": "per-head temperature fitting and one registered candidate-vs-baseline gate",
            "not_a_heldout_result": True,
        },
        "gates": {
            "statistical": statistical_gate,
            "runtime_architecture": runtime_gate,
            "overall_freeze_eligible": freeze_eligible,
        },
        "provenance": {
            "dataset_sha256": file_sha256(data_path),
            "embedding_archive_sha256": file_sha256(archive_path),
            "config_sha256": file_sha256(config_path),
            "config_canonical_sha256": contract_digest(config),
            "baseline_model_sha256": file_sha256(baseline_model_path),
            "python": sys.version,
            "platform": platform.platform(),
        },
        "security_scope": "fully synthetic profile auditing only; not for decisions about real people",
    }
    write_json(contract_path, contract)
    report = {
        "schema_version": 1,
        "artifact_status": contract["artifact_status"],
        "paper_result": False,
        "split": "calibration",
        "test_split_status": "LOCKED_AND_UNOPENED",
        "test_embeddings_consumed": False,
        "candidate_head_sha256": file_sha256(head_path),
        "candidate_contract_sha256": file_sha256(contract_path),
        "baseline_model_sha256": file_sha256(baseline_model_path),
        "temperature": temperatures,
        "metrics": metric_rows,
        "statistical_gate": statistical_gate,
        "runtime_architecture_gate": runtime_gate,
        "host_state_head_benchmark": host_benchmark,
        "overall_freeze_eligible": freeze_eligible,
    }
    write_json(report_path, report)
    print(
        json.dumps(
            {
                "head": str(head_path),
                "contract": str(contract_path),
                "calibration_report": str(report_path),
                "statistical_gate": statistical_gate["status"],
                "runtime_architecture_gate": runtime_gate["status"],
                "overall_freeze_eligible": freeze_eligible,
                "test_split_status": "LOCKED_AND_UNOPENED",
            },
            indent=2,
        )
    )
    return 0 if freeze_eligible else 2


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/experiments/verify_embeddinggemma_freeze.py <==
"""Read-only verifier for the Tensor-G5 candidate's pre-test hash chain."""

from __future__ import annotations

import hashlib
import json
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def verify_manifest(path: Path) -> tuple[list[str], dict[str, object]]:
    failures: list[str] = []
    if not path.is_file():
        return ["candidate freeze manifest is absent"], {}
    try:
        manifest = json.loads(path.read_text(encoding="utf-8"))
    except (OSError, json.JSONDecodeError) as error:
        return [f"candidate freeze manifest is unreadable: {error}"], {}
    if manifest.get("schema_version") != 1:
        failures.append("candidate freeze schema differs")
    if manifest.get("artifact_status") != "EMBEDDINGGEMMA_PRETEST_FROZEN_TEST_UNOPENED":
        failures.append("candidate freeze status differs")
    for relative, expected in manifest.get("frozen_files", {}).items():
        candidate = ROOT / relative
        if not candidate.is_file():
            failures.append(f"missing frozen file {relative}")
            continue
        if candidate.stat().st_size != int(expected["size_bytes"]):
            failures.append(f"size mismatch for {relative}")
        if sha256(candidate) != expected["sha256"]:
            failures.append(f"SHA-256 mismatch for {relative}")
    contract_path = ROOT / "models/candidate/embeddinggemma_linear_head_contract.json"
    if contract_path.is_file():
        contract = json.loads(contract_path.read_text(encoding="utf-8"))
        if contract.get("gates", {}).get("overall_freeze_eligible") is not True:
            failures.append("candidate contract is not freeze eligible")
        if contract.get("test_split_status") != "LOCKED_AND_UNOPENED":
            failures.append("candidate contract does not preserve the test lock")
    if manifest.get("test_lock", {}).get("status") != "LOCKED_AND_UNOPENED_AT_FREEZE":
        failures.append("candidate test-lock status differs")
    return failures, manifest


def main() -> int:
    path = ROOT / "results/final/embeddinggemma_pretest_freeze_manifest.json"
    failures, manifest = verify_manifest(path)
    print(json.dumps({
        "status": "PASS" if not failures else "FAIL",
        "manifest": str(path),
        "failures": failures,
        "frozen_files": len(manifest.get("frozen_files", {})),
    }, indent=2))
    return 0 if not failures else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/experiments/verify_pretest_freeze.py <==
#!/usr/bin/env python3
"""Verify the frozen SynthPAI candidate without reading held-out observations."""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

PROJECT_ROOT = Path(__file__).resolve().parents[1]
if str(PROJECT_ROOT) not in sys.path:
    sys.path.insert(0, str(PROJECT_ROOT))

from experiments.core import file_sha256  # noqa: E402


EXPECTED_STATUS = "PRETEST_FROZEN_CANDIDATE_TEST_UNOPENED"


def verify_manifest(manifest_path: Path) -> tuple[list[str], int, dict[str, object]]:
    manifest_path = manifest_path.resolve()
    manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
    failures: list[str] = []

    if manifest.get("artifact_status") != EXPECTED_STATUS:
        failures.append("unexpected artifact status")
    lock = manifest.get("test_lock", {})
    if lock.get("status") != "LOCKED_AND_UNOPENED":
        failures.append("test lock is not closed")
    for key in (
        "test_text_features_constructed",
        "test_predictions_constructed",
        "test_metrics_constructed",
    ):
        if lock.get(key) is not False:
            failures.append(f"test-lock assertion failed: {key}")
    if manifest.get("evaluation_design", {}).get("cross_validation_performed") is not False:
        failures.append("cross-validation status is not the frozen false value")

    verified = 0
    for section in ("candidate_artifacts", "source_files"):
        for relative, expected in manifest.get(section, {}).items():
            path = PROJECT_ROOT / relative
            if not path.is_file():
                failures.append(f"missing {relative}")
                continue
            if file_sha256(path) != expected.get("sha256"):
                failures.append(f"hash mismatch {relative}")
                continue
            if path.stat().st_size != expected.get("size_bytes"):
                failures.append(f"size mismatch {relative}")
                continue
            verified += 1

    config = manifest.get("configuration", {})
    config_path = PROJECT_ROOT / str(config.get("path", ""))
    if not config_path.is_file() or file_sha256(config_path) != config.get("file_sha256"):
        failures.append("configuration hash mismatch")
    dataset_path = PROJECT_ROOT / "data" / "cache" / "synthpai.jsonl"
    if not dataset_path.is_file() or file_sha256(dataset_path) != manifest.get("dataset", {}).get("sha256"):
        failures.append("dataset hash mismatch")
    return failures, verified, manifest


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--manifest",
        type=Path,
        default=PROJECT_ROOT / "results" / "final" / "pretest_freeze_manifest.json",
    )
    arguments = parser.parse_args()
    manifest_path = arguments.manifest.resolve()
    failures, verified, manifest = verify_manifest(manifest_path)
    lock = manifest.get("test_lock", {})

    report = {
        "manifest": str(manifest_path),
        "status": "PASS" if not failures else "FAIL",
        "verified_frozen_files": verified,
        "test_split_status": lock.get("status"),
        "failures": failures,
    }
    print(json.dumps(report, indent=2, sort_keys=True))
    return 0 if not failures else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/models/candidate/embeddinggemma_linear_head_contract.json <==
{
  "artifact_status": "PRETEST_CANDIDATE_FREEZE_ELIGIBLE",
  "calibration": {
    "not_a_heldout_result": true,
    "order_replicates": 7,
    "prefix_examples": 1456,
    "profiles": 52,
    "uses": "per-head temperature fitting and one registered candidate-vs-baseline gate"
  },
  "encoder": {
    "accelerator": "GOOGLE_TENSOR_G5_AOT_NPU_ONLY",
    "fallback_enabled": false,
    "input": "int32[1,256]",
    "model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
    "name": "EmbeddingGemma-300M",
    "output": "float32[1,768]",
    "per_post_embedding_once": true
  },
  "gates": {
    "overall_freeze_eligible": true,
    "runtime_architecture": {
      "checks": {
        "bounded_claim": true,
        "constant_state": true,
        "cpu_not_encoder_bottleneck": true,
        "decoupled_submission": true,
        "flat_prefix_cost": true,
        "fully_accelerated_graph": true,
        "invocation_accounting": true,
        "low_host_stall": true,
        "measurement_volume": true,
        "native_async_dispatch": true,
        "npu_only": true,
        "once_only": true,
        "pixel_10_tensor_g5": true,
        "posterior_timing_scope": true,
        "raw_text_tokenizer_path": true
      },
      "observed": {
        "async_true_fraction": 1.0,
        "hardware_overlap_gate_passed": false,
        "host_stall_fraction": 0.0008784727931315362,
        "integrated_end_to_end_overlap_measured": false,
        "late_to_early_state_head_p95_ratio": 1.0159774436090225,
        "measured_posts": 6001,
        "measurement_blocks": 10,
        "state_head_to_npu_encoder_p50_ratio": 0.0008906656228384959
      },
      "pass": true,
      "registered_thresholds": {
        "maximum_cpu_to_npu_p50_ratio": 0.1,
        "maximum_host_stall_fraction": 0.05,
        "maximum_late_to_early_p95_ratio": 1.5,
        "minimum_measured_posts": 500,
        "minimum_measurement_blocks": 5
      },
      "status": "PASS"
    },
    "statistical": {
      "checks": {
        "aggregate_nll_gain": true,
        "prefix_max_balanced_accuracy": true,
        "prefix_max_macro_f1": true,
        "prefix_max_nll_gain": true,
        "worst_task_prefix_max_nll": true
      },
      "observed": {
        "aggregate_mean_nll_gain": 0.08495665881663883,
        "prefix_max_mean_balanced_accuracy_delta": 0.11712691078762505,
        "prefix_max_mean_macro_f1_delta": 0.10899373492581038,
        "prefix_max_mean_nll_gain": 0.07591780357821362,
        "prefix_max_worst_task_nll_gain": 0.03940848313932355
      },
      "pass": true,
      "registered_thresholds": {
        "maximum_prefix_max_mean_balanced_accuracy_regression": 0.01,
        "maximum_prefix_max_mean_macro_f1_regression": 0.01,
        "maximum_single_task_prefix_max_nll_regression": 0.05,
        "minimum_aggregate_nll_gain": 0.01,
        "minimum_prefix_max_mean_nll_gain": 0.01
      },
      "status": "PASS"
    }
  },
  "head": {
    "feature_use": "z_t only; author and split identifiers are never predictor features",
    "format": "NPZ float32 multinomial linear heads",
    "head_offsets": {
      "age_band": {
        "classes": [
          "18_24",
          "25_34",
          "35_44",
          "45_54",
          "55_plus"
        ],
        "end_exclusive": 18,
        "start": 13
      },
      "education_level": {
        "classes": [
          "below_bachelors",
          "bachelors",
          "graduate_professional",
          "doctorate"
        ],
        "end_exclusive": 13,
        "start": 9
      },
      "income_level": {
        "classes": [
          "low",
          "middle",
          "high"
        ],
        "end_exclusive": 3,
        "start": 0
      },
      "relationship_status": {
        "classes": [
          "single",
          "in_relationship",
          "engaged",
          "married",
          "divorced",
          "widowed"
        ],
        "end_exclusive": 9,
        "start": 3
      }
    },
    "intercept_shape": [
      18
    ],
    "path": "models/candidate/embeddinggemma_linear_head.npz",
    "selected_regularization_c": 1.0,
    "sha256": "c140b00c3a167cf72c8b60edf32e921ffa725dfdf1b89966e83a3c9c33f079e3",
    "solver": "sag",
    "temperatures": {
      "age_band": 1.1177544968274098,
      "education_level": 1.1564148535988046,
      "income_level": 1.0964714555532404,
      "relationship_status": 1.3823372253536608
    },
    "weights_shape": [
      18,
      768
    ]
  },
  "online_state": {
    "dimension": 768,
    "formula": "s_t=s_(t-1)+L2Normalize(e_t); z_t=L2Normalize(s_t)",
    "prefixes": [
      1,
      2,
      4,
      8
    ],
    "retained_prior_embeddings": 0,
    "update_complexity": "O(768) per new post, independent of prefix length"
  },
  "paper_result": false,
  "provenance": {
    "baseline_model_sha256": "9707ac06bae82b45fb228245a2041d51dc3131e501f3e90ffe80b5ce90eb272d",
    "config_canonical_sha256": "def212efc924f57a9da0ff414c8c4a7272ea848bfd8f8e73c89eca9e81b854d5",
    "config_sha256": "9a41e6d2ca687fb9b9c242245ad9b9a8ff13a5a64c253c596231b49aa558c505",
    "dataset_sha256": "026bfd2b94ecd9e3f3b9bf1cf95a85c42f4e37505144c35d74ec0d4384d87ad4",
    "embedding_archive_sha256": "06960bb5111238d5f215a4e568827fe4c74b76f3807fc4675172a4585a9e18bf",
    "platform": "macOS-26.3-arm64-arm-64bit",
    "python": "3.11.13 (main, Jun  3 2025, 18:38:25) [Clang 17.0.0 (clang-1700.3.19.1)]"
  },
  "schema_version": 1,
  "security_scope": "fully synthetic profile auditing only; not for decisions about real people",
  "test_embeddings_consumed": false,
  "test_split_status": "LOCKED_AND_UNOPENED",
  "training": {
    "all_training_profiles": 157,
    "class_balance_unit": "training synthetic profile",
    "internal_fit_profiles": 133,
    "internal_validation_profiles": 24,
    "profile_equal_weighted": true,
    "regularization_selection": [
      {
        "mean_task_nll": 1.4074035900066875,
        "regularization_c": 0.01,
        "task_nll": {
          "age_band": 1.5408088870496581,
          "education_level": 1.3141459337157408,
          "income_level": 1.0290255832054314,
          "relationship_status": 1.7456339560559198
        }
      },
      {
        "mean_task_nll": 1.2515838152989938,
        "regularization_c": 0.1,
        "task_nll": {
          "age_band": 1.373639241067473,
          "education_level": 1.1191434210318332,
          "income_level": 0.9077542968999482,
          "relationship_status": 1.6057983021967202
        }
      },
      {
        "mean_task_nll": 1.2241579123084638,
        "regularization_c": 1.0,
        "task_nll": {
          "age_band": 1.430363374612145,
          "education_level": 1.0314911687705206,
          "income_level": 0.8812054781195444,
          "relationship_status": 1.5535716277316451
        }
      }
    ],
    "training_order_replicates": 7
  }
}


==> anc/code/models/embeddinggemma_g5_contract.json <==
{
  "schema_version": 1,
  "model_id": "litert-community/embeddinggemma-300m",
  "revision": "870cbe05ef460385363c6b574c851ae5d8989ce3",
  "upstream_url": "https://huggingface.co/litert-community/embeddinggemma-300m",
  "base_model_url": "https://huggingface.co/google/embeddinggemma-300m",
  "license": "Gemma Terms of Use",
  "gated": true,
  "redistribute_vendor_files": false,
  "files": {
    "g5_aot": {
      "name": "embeddinggemma-300M_seq256_mixed-precision.google.tensor_g5.tflite",
      "bytes": 191474704,
      "sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
      "required_for_device": true
    },
    "generic_reference": {
      "name": "embeddinggemma-300M_seq256_mixed-precision.tflite",
      "bytes": 179131736,
      "sha256": "37115ef7bff76cd37dd86abe503ff511b1032bf85fc624a85c49c84899e92bc5",
      "required_for_device": false
    },
    "sentencepiece": {
      "name": "sentencepiece.model",
      "bytes": 4683319,
      "sha256": "d6daa52d93d7aad10e8388bd526c4e501d914b47177398d1d9621f1fe48438c7",
      "required_for_device": true
    },
    "model_card": {
      "name": "README.md",
      "bytes": 7838,
      "sha256": "d48edd46716fe0e5c1ccb4c2242a7cbfbb397a07816071a96e22f881d5c1ed59",
      "required_for_device": false
    }
  },
  "flatbuffer_contract": {
    "version": 3,
    "subgraphs": 1,
    "graph_operators": 1,
    "operator": "DISPATCH_OP",
    "input": {
      "name": "embed_256_text_batch:0",
      "dtype": "INT32",
      "shape": [1, 256]
    },
    "output": {
      "name": "StatefulPartitionedCall:0",
      "dtype": "FLOAT32",
      "shape": [1, 768]
    }
  },
  "tokenizer_contract": {
    "implementation": "SentencePiece BPE",
    "vocabulary_size": 262144,
    "pad_id": 0,
    "eos_id": 1,
    "bos_id": 2,
    "unk_id": 3,
    "prompt": "task: classification | query: {content}",
    "sequence_length": 256,
    "preprocess": [
      "encode the complete prompt with the pinned SentencePiece model",
      "truncate encoded content to 254 token IDs",
      "prepend BOS",
      "append EOS",
      "right-pad with PAD to exactly 256 IDs"
    ]
  },
  "runtime_contract": {
    "litert_version": "2.1.6",
    "soc_manufacturer": "Google",
    "soc_model": "Tensor G5",
    "requested_accelerator": "NPU",
    "fallback_enabled": false,
    "aot_required": true,
    "per_post_embedding_once": true,
    "fixed_online_state_dimensions": 768,
    "history_reencoding": false
  },
  "evidence_scope": {
    "current": "single-vector pretokenized NPU execution and CPU-reference numerical parity",
    "not_yet_proven": [
      "end-to-end Android tokenization throughput",
      "asynchronous dispatch acceptance by the Tensor G5 runtime",
      "low host-stall fraction in steady-state streams",
      "posterior updates fully hidden behind the following NPU submission",
      "energy advantage over Pixel CPU or GPU"
    ]
  },
  "stream_acceptance_gate": {
    "native_run_async_must_report_async_true": true,
    "compiled_model_must_report_fully_accelerated": true,
    "raw_text_android_sentencepiece_must_be_measured": true,
    "tokenizer_reference_parity_samples_min": 100,
    "fallback_nodes_allowed": 0,
    "past_posts_reembedded_allowed": 0,
    "host_stall_fraction_max": 0.05,
    "measured_posts_min": 500,
    "measurement_blocks_min": 5,
    "posterior_blocks_next_submission_allowed": 0,
    "prefix_state_update_p95_ratio_8_over_1_max": 1.25,
    "status": "NOT_EVALUATED"
  }
}


==> anc/code/scripts/build_android_academic_assets.py <==
#!/usr/bin/env python3
"""Build small aggregate-only Android assets from registered machine evidence."""

from __future__ import annotations

import hashlib
import json
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
ASSET_DIR = ROOT / "android" / "app" / "src" / "main" / "assets" / "academic"
BASELINE_FREEZE = ROOT / "results" / "final" / "pretest_freeze_manifest.json"
CANDIDATE_FREEZE = ROOT / "results" / "final" / "embeddinggemma_pretest_freeze_manifest.json"
HELDOUT = ROOT / "results" / "final" / "embeddinggemma_heldout_test_report.json"
SECURITY_REPLAY = ROOT / "results" / "final" / "embeddinggemma_device_security_replay.json"
G5_CONTRACT = ROOT / "models" / "embeddinggemma_g5_contract.json"
G5_VERIFICATION = ROOT / "android" / "evidence" / "g5_evidence_verification.json"
BATCH = ROOT / "android" / "evidence" / "embeddinggemma_g5_batch_report.json"
TOKENIZER = ROOT / "android" / "evidence" / "pixel10_android_tokenizer_parity.json"
NATIVE_ASYNC = ROOT / "android" / "evidence" / "embeddinggemma_g5_native_async_report.json"


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def read_json(path: Path) -> dict[str, object]:
    return json.loads(path.read_text(encoding="utf-8"))


def write_json(path: Path, value: dict[str, object]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n", encoding="utf-8")


def build_experiment_asset() -> dict[str, object]:
    if HELDOUT.exists():
        if not CANDIDATE_FREEZE.is_file() or not SECURITY_REPLAY.is_file():
            raise ValueError("held-out result lacks its candidate freeze or device replay")
        freeze = read_json(CANDIDATE_FREEZE)
        heldout = read_json(HELDOUT)
        replay = read_json(SECURITY_REPLAY)
        if heldout["artifact_status"] != "EMBEDDINGGEMMA_HELDOUT_TEST_OPENED_ONCE":
            raise ValueError("unexpected held-out result status")
        if heldout["paper_result"] is not True or replay["paper_result"] is not True:
            raise ValueError("held-out/replay is not a paper result")
        if heldout["freeze_manifest_sha256"] != sha256(CANDIDATE_FREEZE):
            raise ValueError("held-out result candidate-freeze hash mismatch")
        if replay["heldout_report_content_sha256"] != heldout[
            "content_sha256_without_self_field"
        ]:
            raise ValueError("device replay is not bound to the held-out report")
        split = read_json(ROOT / "results/final/pretest_split_manifest.json")
        prefix_results = heldout["prefix_results"]
        integrity = heldout["integrity_attack"]
        warnings = heldout["eprocess_negative_control"]
        primary = heldout["primary_effects"]
        outcomes = {
            "integrity_successes": sum(row["successful_profiles"] for row in integrity),
            "integrity_eligible": sum(row["eligible_profiles"] for row in integrity),
            "holm_rejects": sum(bool(row["reject_holm_alpha_0_05"]) for row in primary),
            "false_warnings": sum(row["false_warnings"] for row in warnings),
            "warning_sequences": sum(row["sequences"] for row in warnings),
        }
        return {
            "schema_version": 1,
            "view": "registered_heldout_experiment",
            "source_manifest_sha256": sha256(CANDIDATE_FREEZE),
            "seal_verified": True,
            "heldout_status": "OPENED_WITH_REGISTERED_RESULT",
            "heldout_result_available": True,
            "paper_result": True,
            "replay_asset_sha256": sha256(SECURITY_REPLAY),
            "security_outcomes": outcomes,
            "protocol": {
                "name": "selection_conditioned_exposure_control_security_game",
                "unit": "synthetic_profile",
                "prefixes": freeze["evaluation"]["prefixes"],
                "profile_counts": split["counts"],
                "heldout_order_replicates": freeze["evaluation"][
                    "heldout_order_replicates"
                ],
                "bootstrap_replicates": freeze["evaluation"]["bootstrap_replicates"],
                "uniform_lambda": 1,
                "selected_lambda": 4,
                "primary_estimand": freeze["evaluation"]["primary_estimand"],
                "primary_test_method": "one-sided profile-paired sign-flip randomization",
                "multiplicity": "Holm step-down across four target-wise tests",
                "eprocess_negative_control": {
                    "alpha": 0.05,
                    "prefix": 8,
                    "release_regime": "uniform lambda=1",
                    "estimand": "profile-averaged false-warning rate",
                    "interval": "profile-clustered",
                },
            },
            "results": prefix_results,
            "sealed_fields": [],
        }

    freeze = read_json(BASELINE_FREEZE)
    design = freeze["evaluation_design"]
    lock = freeze["test_lock"]
    if lock["status"] != "LOCKED_AND_UNOPENED":
        raise ValueError("pre-test freeze manifest does not attest a sealed held-out split")
    negative = design["eprocess_negative_control"]
    return {
        "schema_version": 1,
        "view": "registered_heldout_experiment",
        "source_manifest_sha256": sha256(BASELINE_FREEZE),
        "seal_verified": True,
        "heldout_status": "UNOPENED",
        "heldout_result_available": False,
        "paper_result": False,
        "protocol": {
            "name": design["name"],
            "unit": design["unit"],
            "prefixes": design["selection_prefix_lengths"],
            "profile_counts": design["split_counts"],
            "heldout_order_replicates": design["heldout_order_replicates"],
            "bootstrap_replicates": design["bootstrap_replicates"],
            "uniform_lambda": 1,
            "selected_lambda": 4,
            "primary_estimand": design["primary_estimand"],
            "primary_test_method": design["primary_test"]["method"],
            "multiplicity": design["multiplicity_adjustment"],
            "eprocess_negative_control": {
                "alpha": negative["alpha"],
                "prefix": negative["prefix"],
                "release_regime": negative["release_regime"],
                "estimand": negative["estimand"],
                "interval": negative["interval"],
            },
        },
        "results": None,
        "replay_asset_sha256": None,
        "security_outcomes": None,
        "sealed_fields": [
            "lambda1_nll",
            "lambda4_nll",
            "nll_contrast",
            "bootstrap_ci95",
            "holm_decision",
            "eprocess_false_warning",
        ],
    }


def build_runtime_asset() -> dict[str, object]:
    contract = read_json(G5_CONTRACT)
    verification = read_json(G5_VERIFICATION)
    batch = read_json(BATCH)
    tokenizer = read_json(TOKENIZER)
    model = batch["model"]
    if model["sha256"] != contract["files"]["g5_aot"]["sha256"]:
        raise ValueError("batch/model contract SHA mismatch")
    if verification["flatbuffer"]["operator"] != "DISPATCH_OP":
        raise ValueError("registered runtime evidence is not a DISPATCH_OP graph")
    if batch["input"]["test_records"] != 0:
        raise ValueError("runtime batch evidence contains test rows")

    async_evidence: dict[str, object]
    if NATIVE_ASYNC.exists():
        native = read_json(NATIVE_ASYNC)
        if native["model_sha256"] != model["sha256"]:
            raise ValueError("native async/model SHA mismatch")
        if native["heldout_test_accessed"] is not False:
            raise ValueError("native runtime evidence accessed held-out data")
        async_evidence = {
            "status": native["status"],
            "source_sha256": sha256(NATIVE_ASYNC),
            "api_surface": native["api_surface"],
            "async_dispatch_measured": True,
            "second_submit_returned_before_first_wait": native[
                "second_submit_returned_before_first_wait"
            ],
            "host_tail_not_serialized": native["host_tail_not_serialized"],
            "hardware_overlap_claimed": native["hardware_overlap_claimed"],
            "hardware_overlap_interpretation": native["hardware_overlap_interpretation"],
            "fully_accelerated_measured": True,
            "fully_accelerated": native["fully_accelerated"],
            "fallback_nodes": native["fallback_nodes"],
        }
    else:
        async_evidence = {
            "status": "NOT_MEASURED",
            "source_sha256": None,
            "api_surface": None,
            "async_dispatch_measured": False,
            "second_submit_returned_before_first_wait": None,
            "host_tail_not_serialized": None,
            "hardware_overlap_claimed": False,
            "hardware_overlap_interpretation": "No native async device report was supplied.",
            "fully_accelerated_measured": False,
            "fully_accelerated": None,
            "fallback_nodes": None,
        }

    return {
        "schema_version": 1,
        "view": "tensor_g5_execution",
        "sources": {
            "model_contract_sha256": sha256(G5_CONTRACT),
            "dispatch_verification_sha256": sha256(G5_VERIFICATION),
            "batch_report_sha256": sha256(BATCH),
            "tokenizer_parity_sha256": sha256(TOKENIZER),
            "native_async_report_sha256": async_evidence["source_sha256"],
        },
        "device": {
            "name": "Pixel 10",
            "soc_manufacturer": model["soc_manufacturer"],
            "soc_model": model["soc_model"],
        },
        "model": {
            "filename": model["filename"],
            "sha256": model["sha256"],
            "graph_operators": verification["flatbuffer"]["graph_operators"],
            "operator": verification["flatbuffer"]["operator"],
            "requested_accelerator": model["requested_accelerator"],
            "fallback_enabled": model["fallback_enabled"],
            "xnnpack_graph_replacements": verification["device_evidence"][
                "xnnpack_graph_replacements"
            ],
        },
        "tokenizer": {
            "status": tokenizer["status"],
            "input_mode": tokenizer["tokenizer"]["input_mode"],
            "reference_parity_exact": tokenizer["tokenizer"]["reference_parity_exact"],
            "reference_parity_samples": tokenizer["tokenizer"]["reference_parity_samples"],
            "p50_ms": tokenizer["timing"]["wall_ns_p50"] / 1_000_000,
            "p95_ms": tokenizer["timing"]["wall_ns_p95"] / 1_000_000,
            "heldout_text_read_hashed_or_tokenized": tokenizer["exclusions"][
                "heldout_text_read_hashed_or_tokenized"
            ],
        },
        "batch": {
            "scope": batch["benchmark_interpretation"],
            "api_surface": batch["api_surface"],
            "mode": batch["mode"],
            "records": batch["input"]["record_count"],
            "test_records": batch["input"]["test_records"],
            "per_post_embedding_once": batch["execution"]["per_post_embedding_once"],
            "throughput_posts_per_second": batch["execution"]["throughput_posts_per_second"],
            "invoke_p50_ms": batch["timing_ms"]["invoke_ms"]["p50"],
            "invoke_p95_ms": batch["timing_ms"]["invoke_ms"]["p95"],
            "consumer_host_stall_proxy": batch["execution"]["consumer_host_stall_proxy"],
            "host_stall_scope": batch["execution"]["consumer_host_stall_proxy_scope"],
            "tpu_duty_proxy": batch["execution"]["tpu_duty_proxy"],
            "tpu_duty_scope": batch["execution"]["tpu_duty_proxy_scope"],
            "async_dispatch_measured": batch["async_dispatch_measured"],
        },
        "native_async": async_evidence,
    }


def main() -> int:
    write_json(ASSET_DIR / "registered_experiment.json", build_experiment_asset())
    write_json(ASSET_DIR / "tensor_g5_execution.json", build_runtime_asset())
    print(f"wrote aggregate academic assets to {ASSET_DIR}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/build_android_tokenizer_parity_fixture.py <==
#!/usr/bin/env python3
"""Build a raw-text train/calibration fixture for Pixel SentencePiece parity."""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

PROJECT_ROOT = Path(__file__).resolve().parents[1]
if str(PROJECT_ROOT) not in sys.path:
    sys.path.insert(0, str(PROJECT_ROOT))

from experiments.android_tokenizer_parity import (  # noqa: E402
    BOUNDARY_CASES,
    MAX_ENCODED_IDS,
    PROMPT_PREFIX,
    SCHEMA_VERSION,
    SEQUENCE_LENGTH,
    boundary_records,
    file_sha256,
    read_fixture,
    sample_train_calibration_records,
    write_fixture,
)


def main() -> int:
    parser = argparse.ArgumentParser(
        description=(
            "Author-gate the frozen source before JSON decoding, select raw train/calibration "
            "texts, and write host SentencePiece IDs for native Android exact-parity testing."
        )
    )
    parser.add_argument(
        "--dataset", type=Path, default=PROJECT_ROOT / "data" / "cache" / "synthpai.jsonl"
    )
    parser.add_argument(
        "--split-manifest",
        type=Path,
        default=PROJECT_ROOT / "results" / "final" / "pretest_split_manifest.json",
    )
    parser.add_argument(
        "--tokenizer",
        type=Path,
        default=PROJECT_ROOT / "models" / "vendor" / "embeddinggemma" / "sentencepiece.model",
    )
    parser.add_argument(
        "--model-contract",
        type=Path,
        default=PROJECT_ROOT / "models" / "embeddinggemma_g5_contract.json",
    )
    parser.add_argument(
        "--output",
        type=Path,
        default=PROJECT_ROOT / "data" / "cache" / "android_tokenizer_train_cal.parity.bin",
    )
    parser.add_argument("--manifest-output", type=Path)
    parser.add_argument("--samples-per-split", type=int, default=64)
    arguments = parser.parse_args()

    import sentencepiece as sentencepiece

    contract = json.loads(arguments.model_contract.read_text(encoding="utf-8"))
    split_manifest = json.loads(arguments.split_manifest.read_text(encoding="utf-8"))
    expected_model = contract["files"]["sentencepiece"]
    tokenizer_hash = file_sha256(arguments.tokenizer)
    if tokenizer_hash != expected_model["sha256"]:
        raise SystemExit("tokenizer SHA-256 differs from the registered model contract")

    expected = contract["tokenizer_contract"]
    if expected["prompt"] != PROMPT_PREFIX + "{content}":
        raise SystemExit("registered prompt differs from the native parity contract")
    if expected["sequence_length"] != SEQUENCE_LENGTH:
        raise SystemExit("registered sequence length differs from seq256")
    processor = sentencepiece.SentencePieceProcessor(model_file=str(arguments.tokenizer))
    observed = {
        "vocabulary_size": processor.vocab_size(),
        "pad_id": processor.pad_id(),
        "eos_id": processor.eos_id(),
        "bos_id": processor.bos_id(),
        "unk_id": processor.unk_id(),
    }
    for key, value in observed.items():
        if value != expected[key]:
            raise SystemExit(f"tokenizer {key} differs from the registered contract")

    corpus_records, statistics = sample_train_calibration_records(
        arguments.dataset,
        split_manifest["authors"],
        processor,
        samples_per_split=arguments.samples_per_split,
    )
    synthetic_records = boundary_records(processor)
    split_manifest_hash = file_sha256(arguments.split_manifest)
    record_count = write_fixture(
        arguments.output,
        [*corpus_records, *synthetic_records],
        tokenizer_sha256=tokenizer_hash,
        split_manifest_sha256=split_manifest_hash,
    )
    header, verified = read_fixture(arguments.output)
    if header.record_count != record_count or len(verified) != record_count:
        raise SystemExit("fixture round-trip record count mismatch")
    if header.tokenizer_sha256 != tokenizer_hash:
        raise SystemExit("fixture round-trip tokenizer hash mismatch")

    manifest_path = arguments.manifest_output or arguments.output.with_suffix(
        arguments.output.suffix + ".manifest.json"
    )
    manifest = {
        "schema_version": SCHEMA_VERSION,
        "artifact": "Android raw-text SentencePiece parity fixture",
        "status": "HOST_REFERENCE_READY_DEVICE_MEASUREMENT_PENDING",
        "fixture": {
            "path": str(arguments.output.resolve()),
            "bytes": arguments.output.stat().st_size,
            "sha256": file_sha256(arguments.output),
            "record_count": record_count,
            "format": "ALTOKP1 little-endian",
            "contains_raw_train_calibration_text": True,
            "must_not_package": True,
        },
        "source_contract": {
            "pretest_split_manifest_sha256": split_manifest_hash,
            "author_gate_before_json_decode": True,
            "non_train_calibration_rows_drained_as_opaque_bytes": True,
            "heldout_text_decoded_hashed_or_tokenized": False,
            "heldout_rows_emitted": 0,
        },
        "tokenizer": {
            "implementation": "sentencepiece-python-0.2.1",
            "model_filename": expected_model["name"],
            "model_sha256": tokenizer_hash,
            "model_in_fixture_or_manifest": False,
            "model_must_not_package": True,
            **observed,
            "prompt": PROMPT_PREFIX + "{content}",
            "utf8": "strict",
            "encoded_id_budget": MAX_ENCODED_IDS,
            "sequence_length": SEQUENCE_LENGTH,
            "output": "int32[1,256]",
        },
        "parity_gate": {
            **statistics,
            "reference_parity_samples_min": 100,
            "boundary_cases": [name for _, name, _ in BOUNDARY_CASES],
            "device_heldout_record_must_hard_fail_before_text_read": True,
        },
    }
    manifest_path.parent.mkdir(parents=True, exist_ok=True)
    manifest_path.write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(
        json.dumps(
            {
                "fixture": str(arguments.output),
                "manifest": str(manifest_path),
                "record_count": record_count,
                **statistics,
                "boundary_cases": len(synthetic_records),
                "heldout_rows": 0,
            },
            indent=2,
        )
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/build_g5_embedding_corpus.py <==
#!/usr/bin/env python3
"""Build the label/text-free train+calibration corpus for Pixel G5 extraction."""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

PROJECT_ROOT = Path(__file__).resolve().parents[1]
if str(PROJECT_ROOT) not in sys.path:
    sys.path.insert(0, str(PROJECT_ROOT))

from experiments.g5_embedding_corpus import (  # noqa: E402
    EMBEDDING_DIMENSION,
    PROMPT_PREFIX,
    SCHEMA_VERSION,
    SEQUENCE_LENGTH,
    build_records,
    file_sha256,
    read_corpus,
    write_corpus,
)


def main() -> int:
    parser = argparse.ArgumentParser(
        description=(
            "Author-gate the frozen source before decoding rows, tokenize only train/calibration, "
            "and write a pretokenized accelerator/orchestration benchmark corpus."
        )
    )
    parser.add_argument(
        "--dataset",
        type=Path,
        default=PROJECT_ROOT / "data" / "cache" / "synthpai.jsonl",
    )
    parser.add_argument(
        "--split-manifest",
        type=Path,
        default=PROJECT_ROOT / "results" / "final" / "pretest_split_manifest.json",
    )
    parser.add_argument(
        "--tokenizer",
        type=Path,
        default=PROJECT_ROOT / "models" / "vendor" / "embeddinggemma" / "sentencepiece.model",
    )
    parser.add_argument(
        "--model-contract",
        type=Path,
        default=PROJECT_ROOT / "models" / "embeddinggemma_g5_contract.json",
    )
    parser.add_argument(
        "--output",
        type=Path,
        default=PROJECT_ROOT / "data" / "cache" / "embeddinggemma_train_cal.tokens.bin",
    )
    parser.add_argument("--manifest-output", type=Path)
    arguments = parser.parse_args()

    import sentencepiece as sentencepiece

    split_manifest = json.loads(arguments.split_manifest.read_text(encoding="utf-8"))
    contract = json.loads(arguments.model_contract.read_text(encoding="utf-8"))
    model = contract["files"]["g5_aot"]
    tokenizer_contract = contract["files"]["sentencepiece"]
    actual_tokenizer_hash = file_sha256(arguments.tokenizer)
    if actual_tokenizer_hash != tokenizer_contract["sha256"]:
        raise SystemExit("tokenizer SHA-256 differs from the registered contract")
    processor = sentencepiece.SentencePieceProcessor(model_file=str(arguments.tokenizer))
    expected_tokenizer = contract["tokenizer_contract"]
    observed = {
        "vocabulary_size": processor.vocab_size(),
        "pad_id": processor.pad_id(),
        "eos_id": processor.eos_id(),
        "bos_id": processor.bos_id(),
        "unk_id": processor.unk_id(),
    }
    for name, value in observed.items():
        if value != expected_tokenizer[name]:
            raise SystemExit(f"tokenizer {name} differs from the registered contract")

    records, statistics = build_records(
        arguments.dataset,
        split_manifest["authors"],
        processor,
    )
    split_manifest_hash = file_sha256(arguments.split_manifest)
    written = write_corpus(
        arguments.output,
        records,
        model_sha256=model["sha256"],
        tokenizer_sha256=actual_tokenizer_hash,
        split_manifest_sha256=split_manifest_hash,
    )
    header, verified_records = read_corpus(arguments.output)
    if written != len(verified_records):
        raise SystemExit("corpus verification row count mismatch")
    if header.model_sha256 != model["sha256"]:
        raise SystemExit("corpus verification model mismatch")

    manifest_path = arguments.manifest_output or arguments.output.with_suffix(
        arguments.output.suffix + ".manifest.json"
    )
    manifest = {
        "schema_version": SCHEMA_VERSION,
        "artifact": "EmbeddingGemma Tensor G5 pretest token corpus",
        "artifact_scope": "train_and_calibration_only",
        "benchmark_interpretation": (
            "Pretokenized accelerator/orchestration benchmark; this artifact does not prove "
            "that online SentencePiece work or other CPU preparation has been removed."
        ),
        "corpus": {
            "path": str(arguments.output.resolve()),
            "bytes": arguments.output.stat().st_size,
            "sha256": file_sha256(arguments.output),
            "record_count": written,
            "format": "ALGCORP1 little-endian",
        },
        "source_contract": {
            # This is copied from the already-frozen manifest. Rehashing the
            # monolithic JSONL here would read held-out bytes unnecessarily.
            "dataset_sha256_declared_by_pretest_manifest": split_manifest["dataset_sha256"],
            "dataset_sha256_recomputed_by_this_script": False,
            "pretest_split_manifest_sha256": split_manifest_hash,
            "author_gate_before_json_decode": True,
            "non_train_calibration_rows_drained_as_opaque_bytes": True,
            "heldout_text_decoded_hashed_or_tokenized": False,
        },
        "privacy_contract": {
            "raw_text_present": False,
            "target_labels_present": False,
            "username_present": False,
            "comment_hash": "SHA-256(exact raw comment text encoded as UTF-8)",
            "author_present_for_split_integrity_and_profile_weighting_only": True,
            "test_split_forbidden": True,
        },
        "tensor_contract": {
            "input": f"int32[1,{SEQUENCE_LENGTH}]",
            "output": f"float32[1,{EMBEDDING_DIMENSION}]",
            "token_byte_order": "little-endian",
        },
        "model": {
            "filename": model["name"],
            "sha256": model["sha256"],
            "included_in_corpus_or_manifest": False,
        },
        "tokenizer": {
            "filename": tokenizer_contract["name"],
            "sha256": actual_tokenizer_hash,
            **observed,
            "prompt": PROMPT_PREFIX + "{content}",
            "sequence_length": SEQUENCE_LENGTH,
            "truncate_encoded_content_to": SEQUENCE_LENGTH - 2,
            "included_in_corpus_or_manifest": False,
        },
        "statistics": statistics,
    }
    manifest_path.parent.mkdir(parents=True, exist_ok=True)
    manifest_path.write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({"corpus": str(arguments.output), "manifest": str(manifest_path), **statistics}, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/build_locked_test_corpus.py <==
#!/usr/bin/env python3
"""Open the frozen synthetic test text once and prepare the private Pixel transport."""

from __future__ import annotations

import argparse
import hashlib
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from experiments.locked_test_corpus import build_records, file_sha256, read, write  # noqa: E402
from experiments.verify_embeddinggemma_freeze import verify_manifest  # noqa: E402


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--unlock-test", default="")
    parser.add_argument(
        "--output",
        type=Path,
        default=ROOT / "data/cache/embeddinggemma_test_locked.raw.bin",
    )
    args = parser.parse_args()
    config = json.loads((ROOT / "configs/synthpai_full.json").read_text(encoding="utf-8"))
    phrase = str(config["test_unlock_phrase"])
    if args.unlock_test != phrase:
        raise SystemExit("LOCKED TEST: exact unlock phrase required")
    freeze_path = ROOT / "results/final/embeddinggemma_pretest_freeze_manifest.json"
    failures, freeze = verify_manifest(freeze_path)
    if failures:
        raise SystemExit("LOCKED TEST: candidate freeze failed: " + "; ".join(failures))
    if hashlib.sha256(phrase.encode("utf-8")).hexdigest() != freeze["test_lock"][
        "unlock_phrase_sha256"
    ]:
        raise SystemExit("LOCKED TEST: phrase digest differs from candidate freeze")
    split_path = ROOT / "results/final/pretest_split_manifest.json"
    split = json.loads(split_path.read_text(encoding="utf-8"))
    contract = json.loads(
        (ROOT / "models/embeddinggemma_g5_contract.json").read_text(encoding="utf-8")
    )
    rows = build_records(
        ROOT / str(config["data_path"]), split["authors"]["test"]
    )
    count = write(
        args.output,
        rows,
        model_sha256=contract["files"]["g5_aot"]["sha256"],
        tokenizer_sha256=contract["files"]["sentencepiece"]["sha256"],
        split_manifest_sha256=file_sha256(split_path),
        freeze_manifest_sha256=file_sha256(freeze_path),
    )
    header, verified = read(args.output)
    if len(verified) != count:
        raise SystemExit("locked corpus verification count mismatch")
    manifest = {
        "schema_version": 1,
        "artifact_scope": "heldout_test_private_pixel_transport",
        "paper_result": False,
        "test_opened_after_freeze": True,
        "raw_text_present": True,
        "raw_text_redistributable_artifact": False,
        "path": str(args.output.resolve()),
        "bytes": args.output.stat().st_size,
        "sha256": file_sha256(args.output),
        "record_count": count,
        "unique_authors": len({row.author for row in verified}),
        "header": header,
        "device_contract": (
            "Pixel JNI SentencePiece tokenizes raw UTF-8 and the Tensor G5 AOT graph "
            "embeds every record exactly once without CPU/GPU fallback"
        ),
    }
    manifest_path = args.output.with_suffix(args.output.suffix + ".manifest.json")
    manifest_path.write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n")
    print(json.dumps(manifest, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/build_online_pipeline_evidence.py <==
#!/usr/bin/env python3
"""Combine independent Pixel measurements into the registered stage-separation evidence."""

from __future__ import annotations

import hashlib
import json
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
BATCH = ROOT / "android/evidence/embeddinggemma_g5_batch_report.json"
NATIVE = ROOT / "android/evidence/embeddinggemma_g5_native_async_report.json"
HEAD = ROOT / "android/evidence/embeddinggemma_pixel10_state_head_report.json"
TOKENIZER = ROOT / "android/evidence/pixel10_android_tokenizer_parity.json"
VERIFICATION = ROOT / "android/evidence/g5_evidence_verification.json"
OUTPUT = ROOT / "android/evidence/embeddinggemma_online_pipeline_report.json"


def read(path: Path) -> dict[str, object]:
    return json.loads(path.read_text(encoding="utf-8"))


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def main() -> int:
    batch = read(BATCH)
    native = read(NATIVE)
    head = read(HEAD)
    tokenizer = read(TOKENIZER)
    verification = read(VERIFICATION)
    model = batch["model"]
    require(model["soc_model"] == "Tensor G5", "batch device is not Tensor G5")
    require(model["requested_accelerator"] == "NPU", "batch did not request NPU")
    require(model["fallback_enabled"] is False, "batch allowed fallback")
    require(native["model_sha256"] == model["sha256"], "native/model hash mismatch")
    require(native["fully_accelerated"] is True, "graph is not fully accelerated")
    require(native["fallback_nodes"] == 0, "native graph contains fallback nodes")
    require(native["heldout_test_accessed"] is False, "native evidence touched held-out test")
    require(native["second_submit_returned_before_first_wait"] is True,
            "second NPU submission waited for the first output")
    require(native["host_tail_not_serialized"] is True,
            "NPU submission remained serialized on host completion")
    require(head["status"] == "PASS", "Pixel state/head measurement failed")
    require(head["heldout_test_accessed"] is False, "head timing touched held-out test")
    require(tokenizer["status"] == "PASS", "Android tokenizer parity failed")
    require(tokenizer["tokenizer"]["reference_parity_exact"] is True,
            "Android tokenizer parity is not exact")
    require(tokenizer["exclusions"]["heldout_text_read_hashed_or_tokenized"] is False,
            "tokenizer evidence touched held-out text")
    require(verification["flatbuffer"]["operator"] == "DISPATCH_OP",
            "G5 model is not a dispatch graph")
    require(batch["input"]["test_records"] == 0, "batch contains test records")
    require(batch["execution"]["per_post_embedding_once"] is True,
            "batch re-encoded a post")

    p95_by_prefix = {
        prefix: head["state_head_p95_by_prefix_ms"][prefix]["p95"]
        for prefix in ("1", "2", "4", "8")
    }
    encoder_p50 = float(batch["timing_ms"]["invoke_ms"]["p50"])
    state_head_p50 = float(head["state_head_p50_ms"])
    report = {
        "schema_version": 1,
        "status": "PASS_STAGE_SEPARATION",
        "device": "Pixel 10",
        "soc_model": "Tensor G5",
        "encoder_accelerator": "NPU",
        "fallback_enabled": False,
        "per_post_embedding_once": True,
        "heldout_test_accessed": False,
        "sources": {
            "batch_sha256": sha256(BATCH),
            "native_async_sha256": sha256(NATIVE),
            "state_head_sha256": sha256(HEAD),
            "tokenizer_sha256": sha256(TOKENIZER),
            "dispatch_verification_sha256": sha256(VERIFICATION),
        },
        "native_runtime": {
            "api_surface": "litert_2.1.6_native_c_async",
            "run_async_called": True,
            "async_contract_requests": len(native["requests"]),
            "async_true_runs": sum(bool(row["async_returned"]) for row in native["requests"]),
            "measured_runs": len(native["requests"]),
            "host_submission_decoupled": native["host_tail_not_serialized"],
            "second_submission_before_first_wait": native[
                "second_submit_returned_before_first_wait"
            ],
            "unsignaled_output_event_at_return": native[
                "unsignaled_event_observed_at_return"
            ],
            "host_tail_vs_sync_ratio": native["host_tail_vs_sync_ratio"],
            "host_tail_ratio_limit": native["registered_host_tail_ratio_limit"],
            "compiled_model_fully_accelerated": native["fully_accelerated"],
            "fallback_nodes": native["fallback_nodes"],
            "dispatch_delegate_nodes": 1,
            "graph_nodes": 1,
            "hardware_overlap_gate_passed": native["overlap_timing_supported"],
            "hardware_overlap_claimed": native["hardware_overlap_claimed"],
            "pair_wall_vs_two_sync_ratio": native["pair_wall_vs_two_sync_ratio"],
            "pair_wall_ratio_limit": native["registered_pair_wall_ratio_limit"],
        },
        "tokenizer": {
            "input_mode": "raw_text_android_sentencepiece",
            "measured_on_device": True,
            "reference_parity_exact": tokenizer["tokenizer"]["reference_parity_exact"],
            "reference_parity_samples": tokenizer["tokenizer"][
                "reference_parity_samples"
            ],
            "p50_ms": tokenizer["timing"]["wall_ns_p50"] / 1_000_000,
            "p95_ms": tokenizer["timing"]["wall_ns_p95"] / 1_000_000,
        },
        "measurement": {
            "measured_posts": batch["input"]["record_count"],
            "unique_posts": batch["input"]["unique_comment_hashes"],
            "encoder_invocations": batch["execution"]["corpus_submissions"],
            "state_head_updates": head["measured_updates"],
            "blocks": head["measurement_blocks"],
            "encoder_scope": "single pretokenized train+calibration device stream",
            "state_head_scope": "ten Pixel timing blocks over train+calibration embeddings",
        },
        "pipeline": {
            "evidence_kind": "measured_stage_separation",
            "state_dimension": head["state_dimension"],
            "retained_prior_embeddings": head["retained_prior_embeddings"],
            "update_cost_independent_of_prefix": head[
                "update_cost_independent_of_prefix"
            ],
            "eprocess_update_cost_independent_of_prefix": head[
                "eprocess_update_cost_independent_of_prefix"
            ],
            "second_npu_submission_precedes_first_output_wait": native[
                "second_submit_returned_before_first_wait"
            ],
            "integrated_end_to_end_overlap_measured": False,
            "simultaneous_npu_kernel_execution_claimed": False,
        },
        "timing_ms": {
            "npu_encoder_p50": encoder_p50,
            "npu_encoder_p95": batch["timing_ms"]["invoke_ms"]["p95"],
            "state_head_p50": state_head_p50,
            "state_head_scope": head["scope"],
            "state_head_p95_by_prefix": p95_by_prefix,
            "state_head_to_npu_encoder_p50_ratio": state_head_p50 / encoder_p50,
            "late_to_early_state_head_p95_ratio": head[
                "late_to_early_p95_ratio"
            ],
            "host_input_stall_fraction": batch["execution"][
                "consumer_host_stall_proxy"
            ],
            "host_input_stall_scope": batch["execution"][
                "consumer_host_stall_proxy_scope"
            ],
        },
        "interpretation": {
            "supported": (
                "the G5 graph is fallback-free, host submission is decoupled from output "
                "completion, and the fixed state/head is not the measured critical path"
            ),
            "not_supported": (
                "the two NPU requests did not meet the preregistered pair-overlap timing "
                "threshold; simultaneous NPU-kernel execution and throughput gain are not claimed"
            ),
        },
    }
    OUTPUT.write_text(json.dumps(report, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps(report, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/export_android_linear_head.py <==
#!/usr/bin/env python3
"""Export the frozen linear posterior head to a tiny deterministic Android asset."""

from __future__ import annotations

import argparse
import hashlib
import json
import struct
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
MAGIC = b"ALHEAD1\0"
TASK_ORDER = (
    "income_level",
    "relationship_status",
    "education_level",
    "age_band",
)
HEAD_OFFSETS = ((0, 3), (3, 9), (9, 13), (13, 18))


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--input",
        type=Path,
        default=ROOT / "models" / "candidate" / "embeddinggemma_linear_head.npz",
    )
    parser.add_argument(
        "--output",
        type=Path,
        default=ROOT
        / "android"
        / "app"
        / "src"
        / "main"
        / "assets"
        / "academic"
        / "embeddinggemma_linear_head.alh",
    )
    parser.add_argument(
        "--manifest",
        type=Path,
        default=ROOT
        / "android"
        / "app"
        / "src"
        / "main"
        / "assets"
        / "academic"
        / "embeddinggemma_linear_head.json",
    )
    args = parser.parse_args()

    source = args.input.resolve()
    archive = np.load(source, allow_pickle=False)
    required = {"schema_version", "weights", "intercept", "task_order", "temperatures"}
    if set(archive.files) != required:
        raise SystemExit(f"unexpected head archive keys: {sorted(archive.files)}")
    if int(archive["schema_version"]) != 1:
        raise SystemExit("unsupported head schema")
    weights = np.asarray(archive["weights"], dtype="<f4")
    intercept = np.asarray(archive["intercept"], dtype="<f4")
    temperatures = np.asarray(archive["temperatures"], dtype="<f4")
    tasks = tuple(str(value) for value in archive["task_order"].tolist())
    if weights.shape != (18, 768) or intercept.shape != (18,):
        raise SystemExit("head tensor contract changed")
    if temperatures.shape != (4,) or tasks != TASK_ORDER:
        raise SystemExit("head task contract changed")
    if not (
        np.isfinite(weights).all()
        and np.isfinite(intercept).all()
        and np.isfinite(temperatures).all()
        and np.all(temperatures > 0)
    ):
        raise SystemExit("head contains invalid numeric values")

    header = bytearray(MAGIC)
    header.extend(struct.pack("<5I", 1, 768, 18, 4, 0))
    for start, end in HEAD_OFFSETS:
        header.extend(struct.pack("<2I", start, end))
    payload = (
        bytes(header)
        + weights.tobytes(order="C")
        + intercept.tobytes(order="C")
        + temperatures.tobytes(order="C")
    )
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_bytes(payload)
    manifest = {
        "schema_version": 1,
        "format": "accretionlink-linear-head-v1-f32le",
        "source": str(source.relative_to(ROOT)),
        "source_sha256": sha256(source),
        "asset": str(args.output.resolve().relative_to(ROOT)),
        "asset_sha256": sha256(args.output),
        "bytes": args.output.stat().st_size,
        "dimension": 768,
        "logits": 18,
        "task_order": list(TASK_ORDER),
        "head_offsets": [list(value) for value in HEAD_OFFSETS],
        "temperatures": [float(value) for value in temperatures],
        "test_split_status": "LOCKED_AND_UNOPENED",
    }
    args.manifest.write_text(
        json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(manifest, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/fetch_eicu_demo.sh <==
#!/usr/bin/env bash
set -euo pipefail

project_dir="$(cd "$(dirname "$0")/.." && pwd)"
target_dir="$project_dir/data/cache/eicu_demo"
mkdir -p "$target_dir"

base_url="https://physionet.org/files/eicu-crd-demo/2.0"
for name in patient.csv.gz diagnosis.csv.gz treatment.csv.gz; do
  curl -fL --retry 2 "$base_url/$name" -o "$target_dir/$name"
done

cd "$target_dir"
printf '%s  %s\n' \
  '15e1eb52169828e3cfff3b67132a087298de4d0365bbb31bb294f6043bffd474' patient.csv.gz \
  'c99770c25fdeaee1eb34e490f982bd17459bc8902f951a2ae23adef65e7b1b52' diagnosis.csv.gz \
  'daefee030fa1ad29593dce880ad86bdfbdbb1e33fcb3e78fa21d71cb01a08628' treatment.csv.gz \
  | shasum -a 256 -c -


==> anc/code/scripts/fetch_embeddinggemma_g5.py <==
#!/usr/bin/env python3
"""Fetch pinned gated EmbeddingGemma inputs without persisting credentials."""

from __future__ import annotations

import argparse
import getpass
import hashlib
import json
import os
from pathlib import Path
import sys
import urllib.error
import urllib.request


ROOT = Path(__file__).resolve().parents[1]
CONTRACT_PATH = ROOT / "models" / "embeddinggemma_g5_contract.json"


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def fetch(url: str, destination: Path, token: str) -> None:
    request = urllib.request.Request(
        url,
        headers={"Authorization": f"Bearer {token}", "User-Agent": "AccretionLink/1"},
    )
    partial = destination.with_suffix(destination.suffix + ".partial")
    try:
        with urllib.request.urlopen(request) as response, partial.open("wb") as output:
            while chunk := response.read(1024 * 1024):
                output.write(chunk)
        partial.replace(destination)
    except Exception:
        if partial.exists():
            partial.unlink()
        raise


def main() -> int:
    parser = argparse.ArgumentParser(
        description=(
            "Download the pinned Tensor G5 AOT model and tokenizer after the user has "
            "accepted the upstream Gemma terms. Credentials are never written to disk."
        )
    )
    parser.add_argument(
        "--destination",
        type=Path,
        default=ROOT / "models" / "vendor" / "embeddinggemma",
    )
    parser.add_argument(
        "--with-reference",
        action="store_true",
        help="also fetch the generic FlatBuffer used for CPU numerical parity",
    )
    args = parser.parse_args()

    contract = json.loads(CONTRACT_PATH.read_text(encoding="utf-8"))
    token = os.environ.get("HF_TOKEN") or getpass.getpass("Hugging Face access token: ")
    if not token:
        parser.error("an access token is required")

    selected = ["g5_aot", "sentencepiece", "model_card"]
    if args.with_reference:
        selected.append("generic_reference")
    args.destination.mkdir(parents=True, exist_ok=True)

    for key in selected:
        item = contract["files"][key]
        destination = args.destination / item["name"]
        if (
            destination.is_file()
            and destination.stat().st_size == item["bytes"]
            and sha256(destination) == item["sha256"]
        ):
            print(f"verified existing {item['name']}")
            continue
        url = (
            f"https://huggingface.co/{contract['model_id']}/resolve/"
            f"{contract['revision']}/{item['name']}?download=true"
        )
        try:
            fetch(url, destination, token)
        except urllib.error.HTTPError as error:
            raise SystemExit(
                f"download failed for {item['name']} (HTTP {error.code}); "
                "confirm that the account accepted the upstream terms"
            ) from error
        if destination.stat().st_size != item["bytes"] or sha256(destination) != item["sha256"]:
            raise SystemExit(f"integrity check failed for {item['name']}")
        print(f"downloaded and verified {item['name']}")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/code/scripts/fetch_synthpai.sh <==
#!/usr/bin/env bash
set -euo pipefail

SCRIPT_DIR="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
PROJECT_DIR="$(cd "${SCRIPT_DIR}/.." && pwd)"
CACHE_DIR="${PROJECT_DIR}/data/cache"
DESTINATION="${CACHE_DIR}/synthpai.jsonl"
EXPECTED_SHA256="026bfd2b94ecd9e3f3b9bf1cf95a85c42f4e37505144c35d74ec0d4384d87ad4"
REVISION="b572595f543a51db789caddbb81a9fc4edc6c32f"
URL="https://huggingface.co/datasets/RobinSta/SynthPAI/resolve/${REVISION}/synthpai.jsonl"

mkdir -p "${CACHE_DIR}"

if [[ ! -f "${DESTINATION}" ]]; then
  curl --fail --location --show-error --output "${DESTINATION}.part" "${URL}"
  mv "${DESTINATION}.part" "${DESTINATION}"
fi

ACTUAL_SHA256="$(shasum -a 256 "${DESTINATION}" | awk '{print $1}')"
if [[ "${ACTUAL_SHA256}" != "${EXPECTED_SHA256}" ]]; then
  echo "SynthPAI checksum mismatch" >&2
  echo "expected: ${EXPECTED_SHA256}" >&2
  echo "actual:   ${ACTUAL_SHA256}" >&2
  exit 1
fi

echo "Verified ${DESTINATION} (${ACTUAL_SHA256})"



==> anc/code/scripts/freeze_embeddinggemma_candidate.py <==
#!/usr/bin/env python3
"""Close candidate selection and write the immutable pre-test hash chain."""

from __future__ import annotations

import hashlib
import json
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "results/final/embeddinggemma_pretest_freeze_manifest.json"
FROZEN_FILES = (
    "configs/synthpai_full.json",
    "configs/embeddinggemma_head.json",
    "configs/embeddinggemma_online_runtime_evidence.schema.json",
    "models/embeddinggemma_g5_contract.json",
    "models/candidate/embeddinggemma_linear_head.npz",
    "models/candidate/embeddinggemma_linear_head_contract.json",
    "results/candidate/embeddinggemma_calibration_comparison.json",
    "results/final/pretest_split_manifest.json",
    "android/evidence/embeddinggemma_online_pipeline_report.json",
    "android/evidence/embeddinggemma_g5_native_async_report.json",
    "android/evidence/embeddinggemma_pixel10_state_head_report.json",
    "android/evidence/embeddinggemma_g5_batch_report.json",
    "android/evidence/pixel10_android_tokenizer_parity.json",
    "android/evidence/g5_evidence_verification.json",
    "android/app/src/main/assets/academic/embeddinggemma_linear_head.alh",
    "android/app/src/main/assets/academic/embeddinggemma_linear_head.json",
    "android/app/src/main/java/dev/accretionlink/audit/inference/LinearPosteriorHead.java",
    "android/app/src/main/java/dev/accretionlink/audit/security/SecurityOperationEngine.java",
    "android/app/src/androidTest/java/dev/accretionlink/audit/inference/G5LockedTestExtractorDeviceTest.java",
    "experiments/core.py",
    "experiments/embedding_head.py",
    "experiments/metrics.py",
    "experiments/modeling.py",
    "experiments/selection.py",
    "experiments/locked_test_corpus.py",
    "experiments/evaluate_embeddinggemma_locked_test.py",
    "experiments/verify_embeddinggemma_freeze.py",
    "scripts/build_locked_test_corpus.py",
    "scripts/pack_locked_test_embeddings.py",
)


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def main() -> int:
    forbidden = (
        ROOT / "results/final/embeddinggemma_heldout_test_report.json",
        ROOT / "results/final/embeddinggemma_device_security_replay.json",
        ROOT / "data/cache/embeddinggemma_test_locked.npz",
    )
    present = [str(path) for path in forbidden if path.exists()]
    if present:
        raise SystemExit("refusing to freeze after held-out output exists: " + ", ".join(present))
    contract_path = ROOT / "models/candidate/embeddinggemma_linear_head_contract.json"
    contract = json.loads(contract_path.read_text(encoding="utf-8"))
    if contract["artifact_status"] != "PRETEST_CANDIDATE_FREEZE_ELIGIBLE":
        raise SystemExit("candidate contract is not freeze eligible")
    if contract["gates"]["statistical"]["pass"] is not True:
        raise SystemExit("candidate statistical gate failed")
    if contract["gates"]["runtime_architecture"]["pass"] is not True:
        raise SystemExit("candidate runtime architecture gate failed")
    if contract["test_embeddings_consumed"] is not False:
        raise SystemExit("candidate contract reports consumed test embeddings")
    split_path = ROOT / "results/final/pretest_split_manifest.json"
    split = json.loads(split_path.read_text(encoding="utf-8"))
    if split["counts"] != {"train": 157, "calibration": 52, "test": 52}:
        raise SystemExit("frozen profile counts changed")
    primary = json.loads((ROOT / "configs/synthpai_full.json").read_text(encoding="utf-8"))
    model = ROOT / "models/vendor/embeddinggemma/embeddinggemma-300M_seq256_mixed-precision.google.tensor_g5.tflite"
    if not model.is_file() or sha256(model) != contract["encoder"]["model_sha256"]:
        raise SystemExit("local Tensor G5 AOT model differs from the candidate contract")
    frozen = {}
    for relative in FROZEN_FILES:
        path = ROOT / relative
        if not path.is_file():
            raise SystemExit(f"required frozen file is absent: {relative}")
        frozen[relative] = {"sha256": sha256(path), "size_bytes": path.stat().st_size}
    test_author_digest = hashlib.sha256(
        json.dumps(split["authors"]["test"], separators=(",", ":")).encode("utf-8")
    ).hexdigest()
    manifest = {
        "schema_version": 1,
        "artifact_status": "EMBEDDINGGEMMA_PRETEST_FROZEN_TEST_UNOPENED",
        "paper_result": False,
        "candidate_selection_closed": True,
        "frozen_files": frozen,
        "encoder": {
            "name": "EmbeddingGemma-300M Tensor G5 AOT",
            "model_sha256": sha256(model),
            "model_size_bytes": model.stat().st_size,
            "graph_operator": "DISPATCH_OP",
            "requested_accelerator": "NPU_ONLY",
            "fallback_enabled": False,
        },
        "head": {
            "sha256": sha256(ROOT / "models/candidate/embeddinggemma_linear_head.npz"),
            "contract_sha256": sha256(contract_path),
            "statistical_gate": "PASS",
            "runtime_architecture_gate": "PASS",
        },
        "evaluation": {
            "prefixes": primary["selection_prefix_lengths"],
            "selection_odds_multipliers": primary["selection_odds_multipliers"],
            "heldout_order_replicates": primary["evaluation_order_replicates"],
            "bootstrap_replicates": primary["bootstrap_replicates"],
            "primary_test_randomizations": primary["primary_test_randomizations"],
            "primary_estimand": "NLL(lambda=1)-NLL(lambda=4) at h=8",
            "unit": "synthetic_profile",
        },
        "test_lock": {
            "status": "LOCKED_AND_UNOPENED_AT_FREEZE",
            "profiles": 52,
            "test_author_ids_sha256": test_author_digest,
            "unlock_phrase_sha256": hashlib.sha256(
                str(primary["test_unlock_phrase"]).encode("utf-8")
            ).hexdigest(),
            "test_text_features_constructed_at_freeze": False,
            "test_predictions_constructed_at_freeze": False,
            "test_metrics_constructed_at_freeze": False,
            "one_use_report": "results/final/embeddinggemma_heldout_test_report.json",
            "one_use_device_replay": "results/final/embeddinggemma_device_security_replay.json",
        },
        "security_operation": {
            "operation": "registered_exposure_control_security_game",
            "android_engine_sha256": frozen[
                "android/app/src/main/java/dev/accretionlink/audit/security/SecurityOperationEngine.java"
            ]["sha256"],
            "raw_text_in_replay": False,
            "embeddings_in_replay": False,
        },
    }
    OUTPUT.write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({
        "output": str(OUTPUT),
        "sha256": sha256(OUTPUT),
        "frozen_files": len(frozen),
        "test_status": manifest["test_lock"]["status"],
    }, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/pack_g5_embedding_archive.py <==
#!/usr/bin/env python3
"""Pack Pixel JSONL metadata plus contiguous float32 vectors into canonical NPZ."""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

import numpy as np

PROJECT_ROOT = Path(__file__).resolve().parents[1]
if str(PROJECT_ROOT) not in sys.path:
    sys.path.insert(0, str(PROJECT_ROOT))

from experiments.embedding_head import load_embedding_archive, write_embedding_archive  # noqa: E402


REGISTERED_MODEL_SHA256 = "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace"


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--manifest-jsonl", type=Path, required=True)
    parser.add_argument("--vectors-f32le", type=Path, required=True)
    parser.add_argument(
        "--output",
        type=Path,
        default=PROJECT_ROOT / "data" / "cache" / "embeddinggemma_train_cal.npz",
    )
    parser.add_argument("--dimension", type=int, default=768)
    parser.add_argument("--model-sha256", default=REGISTERED_MODEL_SHA256)
    arguments = parser.parse_args()

    rows: list[dict[str, object]] = []
    with arguments.manifest_jsonl.open("r", encoding="utf-8") as handle:
        for line_number, line in enumerate(handle, 1):
            row = json.loads(line)
            if set(row) - {"comment_hash", "author", "split", "index", "row_index"}:
                raise SystemExit(f"unexpected manifest field on line {line_number}")
            for field in ("comment_hash", "author", "split"):
                if field not in row:
                    raise SystemExit(f"missing {field} on line {line_number}")
            expected_index = line_number - 1
            if "index" in row and "row_index" in row:
                raise SystemExit(f"manifest has both index aliases on line {line_number}")
            actual_index = row.get("index", row.get("row_index", expected_index))
            if int(actual_index) != expected_index:
                raise SystemExit(f"non-contiguous index on line {line_number}")
            if row["split"] not in {"train", "calibration"}:
                raise SystemExit(f"disallowed split on line {line_number}; held-out packing is closed")
            rows.append(row)
    if not rows:
        raise SystemExit("device manifest is empty")

    flat = np.fromfile(arguments.vectors_f32le, dtype="<f4")
    expected_elements = len(rows) * arguments.dimension
    if flat.size != expected_elements:
        raise SystemExit(
            f"vector byte count mismatch: expected {expected_elements} float32 values, found {flat.size}"
        )
    embeddings = flat.reshape(len(rows), arguments.dimension).astype(np.float32, copy=False)
    write_embedding_archive(
        arguments.output,
        comment_hashes=[str(row["comment_hash"]) for row in rows],
        authors=[str(row["author"]) for row in rows],
        splits=[str(row["split"]) for row in rows],
        embeddings=embeddings,
        encoder_model_sha256=arguments.model_sha256,
    )
    # Re-open through the strict production reader before declaring success.
    archive = load_embedding_archive(
        arguments.output,
        expected_dimension=arguments.dimension,
        expected_model_sha256=arguments.model_sha256,
        allowed_splits=("train", "calibration"),
    )
    print(
        json.dumps(
            {
                "output": str(arguments.output.resolve()),
                "rows": len(archive.comment_hashes),
                "dimension": archive.embeddings.shape[1],
                "test_embeddings": 0,
                "fallback_enabled": archive.fallback_enabled,
            },
            indent=2,
        )
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/pack_locked_test_embeddings.py <==
#!/usr/bin/env python3
"""Pack the one-use Pixel held-out outputs into the locked evaluator archive."""

from __future__ import annotations

import argparse
import hashlib
import json
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from experiments.embedding_head import (  # noqa: E402
    load_locked_test_embedding_archive,
    write_embedding_archive,
)
from experiments.verify_embeddinggemma_freeze import verify_manifest  # noqa: E402


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--rows", type=Path, required=True)
    parser.add_argument("--vectors", type=Path, required=True)
    parser.add_argument("--report", type=Path, required=True)
    parser.add_argument("--unlock-test", default="")
    parser.add_argument(
        "--output",
        type=Path,
        default=ROOT / "data/cache/embeddinggemma_test_locked.npz",
    )
    args = parser.parse_args()
    primary = json.loads((ROOT / "configs/synthpai_full.json").read_text(encoding="utf-8"))
    phrase = str(primary["test_unlock_phrase"])
    if args.unlock_test != phrase:
        raise SystemExit("LOCKED TEST: exact unlock phrase required")
    freeze_path = ROOT / "results/final/embeddinggemma_pretest_freeze_manifest.json"
    failures, freeze = verify_manifest(freeze_path)
    if failures:
        raise SystemExit("LOCKED TEST: candidate freeze failed: " + "; ".join(failures))
    report = json.loads(args.report.read_text(encoding="utf-8"))
    required = {
        "status": "PASS",
        "artifact_scope": "heldout_test_after_candidate_freeze",
        "device": "Pixel 10",
        "soc_model": "Tensor G5",
        "requested_accelerator": "NPU",
        "fallback_enabled": False,
        "test_opened_after_freeze": True,
        "per_post_embedding_once": True,
        "raw_text_in_outputs": False,
        "target_labels_in_outputs": False,
    }
    for key, expected in required.items():
        if report.get(key) != expected:
            raise SystemExit(f"device report field {key!r} failed")
    if report["candidate_freeze_sha256"] != sha256(freeze_path):
        raise SystemExit("device report candidate-freeze hash mismatch")
    if report["model_sha256"] != freeze["encoder"]["model_sha256"]:
        raise SystemExit("device report encoder hash mismatch")
    if report["rows_sha256"] != sha256(args.rows):
        raise SystemExit("device rows hash mismatch")
    if report["vectors_sha256"] != sha256(args.vectors):
        raise SystemExit("device vectors hash mismatch")

    metadata: list[dict[str, object]] = []
    with args.rows.open("r", encoding="utf-8") as handle:
        for line in handle:
            row = json.loads(line)
            if set(row) != {"index", "comment_hash", "author", "split"}:
                raise SystemExit("unexpected device-row schema")
            if row["split"] != "test" or row["index"] != len(metadata):
                raise SystemExit("device-row split/index mismatch")
            metadata.append(row)
    count = int(report["record_count"])
    if len(metadata) != count or len({row["comment_hash"] for row in metadata}) != count:
        raise SystemExit("device-row count/uniqueness mismatch")
    raw = args.vectors.read_bytes()
    if len(raw) != count * 768 * 4:
        raise SystemExit("device vector byte length mismatch")
    vectors = np.frombuffer(raw, dtype="<f4").reshape(count, 768).copy()
    if not np.isfinite(vectors).all() or np.any(np.linalg.norm(vectors, axis=1) <= 1e-8):
        raise SystemExit("device vectors contain invalid rows")
    write_embedding_archive(
        args.output,
        comment_hashes=[str(row["comment_hash"]) for row in metadata],
        authors=[str(row["author"]) for row in metadata],
        splits=["test"] * count,
        embeddings=vectors,
        encoder_model_sha256=report["model_sha256"],
    )
    archive = load_locked_test_embedding_archive(
        args.output,
        unlock_verified=True,
        expected_dimension=768,
        expected_model_sha256=report["model_sha256"],
    )
    if len(archive.comment_hashes) != count:
        raise SystemExit("packed archive verification count mismatch")
    manifest = {
        "schema_version": 1,
        "artifact_scope": "heldout_test_tensor_g5_embedding_archive",
        "paper_result": False,
        "candidate_freeze_sha256": sha256(freeze_path),
        "device_report_sha256": sha256(args.report),
        "device_rows_sha256": sha256(args.rows),
        "device_vectors_sha256": sha256(args.vectors),
        "archive_sha256": sha256(args.output),
        "records": count,
        "test_only": True,
        "per_post_embedding_once": True,
        "fallback_enabled": False,
    }
    manifest_path = args.output.with_suffix(args.output.suffix + ".manifest.json")
    manifest_path.write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n")
    print(json.dumps(manifest, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/pack_pan15_external_embeddings.py <==
#!/usr/bin/env python3
"""Pack one Pixel PAN15 sidecar pair into a strict local embedding archive."""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from experiments.pan15_external import MODEL_SHA256  # noqa: E402


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--rows", type=Path, required=True)
    parser.add_argument("--vectors", type=Path, required=True)
    parser.add_argument("--split", choices=("train", "test"), required=True)
    parser.add_argument("--output", type=Path, required=True)
    arguments = parser.parse_args()

    rows: list[dict[str, object]] = []
    seen_hashes: set[str] = set()
    with arguments.rows.open("r", encoding="utf-8") as handle:
        for line_number, line in enumerate(handle, 1):
            row = json.loads(line)
            if set(row) != {"index", "comment_hash", "author", "split"}:
                raise SystemExit(f"unexpected row contract at line {line_number}")
            if int(row["index"]) != line_number - 1 or row["split"] != arguments.split:
                raise SystemExit(f"index/split mismatch at line {line_number}")
            digest = str(row["comment_hash"])
            if len(digest) != 64 or digest in seen_hashes:
                raise SystemExit(f"invalid or duplicate text digest at line {line_number}")
            if not str(row["author"]).startswith("pan15-"):
                raise SystemExit(f"non-anonymized author at line {line_number}")
            seen_hashes.add(digest)
            rows.append(row)
    values = np.fromfile(arguments.vectors, dtype="<f4")
    if values.size != len(rows) * 768:
        raise SystemExit("vector sidecar size mismatch")
    embeddings = values.reshape(len(rows), 768)
    if not np.isfinite(embeddings).all() or np.any(np.linalg.norm(embeddings, axis=1) <= 1e-12):
        raise SystemExit("embedding archive contains invalid vectors")
    arguments.output.parent.mkdir(parents=True, exist_ok=True)
    temporary = arguments.output.with_suffix(arguments.output.suffix + ".partial")
    with temporary.open("wb") as handle:
        np.savez_compressed(
            handle,
            comment_hash=np.asarray([row["comment_hash"] for row in rows], dtype="U64"),
            author=np.asarray([row["author"] for row in rows], dtype="U71"),
            split=np.asarray([arguments.split] * len(rows), dtype="U5"),
            embedding=embeddings.astype(np.float32),
            encoder_model_sha256=np.asarray(MODEL_SHA256),
            fallback_enabled=np.asarray(False),
        )
    temporary.replace(arguments.output)
    print(json.dumps({
        "status": "PASS",
        "output": str(arguments.output),
        "split": arguments.split,
        "rows": len(rows),
        "authors": len({str(row["author"]) for row in rows}),
        "dimension": 768,
        "fallback_enabled": False,
    }, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/prepare_pan15_external.py <==
#!/usr/bin/env python3
"""Verify PAN 2015 and create private Pixel transports plus a frozen protocol."""

from __future__ import annotations

import argparse
import hashlib
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from experiments.locked_test_corpus import RawTestRecord, write  # noqa: E402
from experiments.pan15_external import (  # noqa: E402
    AGE_CLASSES,
    MODEL_SHA256,
    TEST_MD5,
    TOKENIZER_SHA256,
    TRAIN_MD5,
    ZENODO_RECORD,
    deduplicate_globally,
    file_digest,
    profile_label_map,
    read_english_profiles,
    stratified_fit_calibration,
)


def write_json(path: Path, value: object) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".partial")
    temporary.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    temporary.replace(path)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--train-zip", type=Path,
        default=ROOT / "data/external/pan15/raw/pan15-train.zip",
    )
    parser.add_argument(
        "--test-zip", type=Path,
        default=ROOT / "data/external/pan15/raw/pan15-test.zip",
    )
    parser.add_argument(
        "--output-dir", type=Path,
        default=ROOT / "data/external/pan15/private",
    )
    arguments = parser.parse_args()

    if file_digest(arguments.train_zip, "md5") != TRAIN_MD5:
        raise SystemExit("official PAN15 training MD5 mismatch")
    if file_digest(arguments.test_zip, "md5") != TEST_MD5:
        raise SystemExit("official PAN15 test MD5 mismatch")
    train_raw = read_english_profiles(arguments.train_zip)
    test_raw = read_english_profiles(arguments.test_zip)
    train, test, removed = deduplicate_globally(train_raw, test_raw)
    split = stratified_fit_calibration(train, calibration_fraction=0.20, seed=15042015)

    train_labels = {
        "schema_version": 1,
        "dataset": "PAN15 Author Profiling English",
        "real_profiles": True,
        "target": "benchmark-provided age group; collection and label provenance not independently verified",
        "classes": list(AGE_CLASSES),
        "official_train_labels": profile_label_map(train),
        "internal_train_split": split,
    }
    test_labels = {
        "schema_version": 1,
        "dataset": "PAN15 Author Profiling English",
        "real_profiles": True,
        "target": "benchmark-provided age group; collection and label provenance not independently verified",
        "classes": list(AGE_CLASSES),
        "official_test_labels": profile_label_map(test),
    }
    train_labels_path = arguments.output_dir / "pan15_train_age_labels_private.json"
    test_labels_path = arguments.output_dir / "pan15_test_age_labels_private.json"
    write_json(train_labels_path, train_labels)
    write_json(test_labels_path, test_labels)

    protocol = {
        "schema_version": 1,
        "status": "FROZEN_BEFORE_EXTERNAL_MODEL_OUTPUTS",
        "scope": "exploratory real-profile external validation",
        "dataset": {
            "name": "PAN15 Author Profiling English",
            "record": ZENODO_RECORD,
            "redistribution": "research-only; raw tweets excluded from paper and ancillary files",
            "label_provenance": "benchmark-provided; collection and label provenance not independently verified",
            "official_train_md5": TRAIN_MD5,
            "official_test_md5": TEST_MD5,
            "profiles": {"official_train": len(train), "official_test": len(test)},
            "posts_after_global_exact_dedup": {
                "official_train": sum(len(profile.posts) for profile in train),
                "official_test": sum(len(profile.posts) for profile in test),
            },
            "exact_repeats_removed": removed,
        },
        "target": {"name": "age_group", "classes": list(AGE_CLASSES)},
        "model": {
            "encoder": "EmbeddingGemma-300M Tensor G5 AOT",
            "encoder_sha256": MODEL_SHA256,
            "tokenizer_sha256": TOKENIZER_SHA256,
            "head": "profile-equal class-balanced multinomial linear model",
            "calibration": "one scalar temperature on internal calibration profiles",
        },
        "selection": {
            "human_review_cue_used": False,
            "label_blind": True,
            "score": "1 - H(q_age(single post))/log(4)",
            "weight": "4 ** score",
            "weight_ratio_bound": 4.0,
            "sampling": "paired exponential-race keys without replacement",
        },
        "evaluation": {
            "horizons": [1, 2, 4, 8],
            "paired_orders_per_profile": 100,
            "primary_effect": "NLL_uniform - NLL_selected at h=8",
            "uncertainty": "10000 profile-cluster bootstrap replicates",
            "test": "10000 profile-level sign flips and Holm only if multiple horizons are tested",
            "negative_controls": ["weight ratio 1 exact identity", "permuted test labels"],
        },
        "disclosure": {
            "official_test_labels_are_public": True,
            "label_counts_inspected_before_freeze": True,
            "test_model_outputs_or_effects_seen_before_freeze": False,
            "not_preregistered": True,
        },
    }
    protocol_path = arguments.output_dir / "pan15_external_protocol.json"
    write_json(protocol_path, protocol)

    sources = [
        ROOT / "experiments/pan15_external.py",
        ROOT / "experiments/evaluate_pan15_external.py",
        ROOT / "scripts/prepare_pan15_external.py",
        ROOT / "scripts/pack_pan15_external_embeddings.py",
        ROOT / "android/app/src/androidTest/java/dev/accretionlink/audit/inference/"
        "G5ExternalRawExtractorDeviceTest.java",
    ]
    missing = [str(path) for path in sources if not path.is_file()]
    if missing:
        raise SystemExit("external evaluator sources are incomplete: " + ", ".join(missing))
    freeze = {
        "schema_version": 1,
        "status": "FROZEN_BEFORE_EXTERNAL_MODEL_OUTPUTS",
        "protocol_sha256": file_digest(protocol_path),
        "private_train_labels_sha256": file_digest(train_labels_path),
        "private_test_labels_sha256": file_digest(test_labels_path),
        "sources": {str(path.relative_to(ROOT)): file_digest(path) for path in sources},
        "model_sha256": MODEL_SHA256,
        "tokenizer_sha256": TOKENIZER_SHA256,
    }
    freeze_path = arguments.output_dir / "pan15_external_freeze.json"
    write_json(freeze_path, freeze)

    for name, profiles in (("train", train), ("test", test)):
        records = [
            RawTestRecord(post.author, post.text, post.text_sha256)
            for profile in profiles for post in profile.posts
        ]
        records.sort(key=lambda row: row.comment_hash)
        output = arguments.output_dir / f"pan15_{name}.raw.bin"
        write(
            output,
            records,
            model_sha256=MODEL_SHA256,
            tokenizer_sha256=TOKENIZER_SHA256,
            split_manifest_sha256=file_digest(protocol_path),
            freeze_manifest_sha256=file_digest(freeze_path),
        )

    report = {
        "status": "PASS",
        "protocol": str(protocol_path),
        "protocol_sha256": file_digest(protocol_path),
        "freeze": str(freeze_path),
        "freeze_sha256": file_digest(freeze_path),
        "train_labels": str(train_labels_path),
        "test_labels": str(test_labels_path),
        "official_train_profiles": len(train),
        "official_test_profiles": len(test),
        "official_train_posts": sum(len(profile.posts) for profile in train),
        "official_test_posts": sum(len(profile.posts) for profile in test),
        "exact_repeats_removed": removed,
    }
    print(json.dumps(report, indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/verify_android_tokenizer_parity_evidence.py <==
#!/usr/bin/env python3
"""Verify Pixel raw-text tokenizer evidence without accepting self-asserted hashes."""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

PROJECT_ROOT = Path(__file__).resolve().parents[1]
if str(PROJECT_ROOT) not in sys.path:
    sys.path.insert(0, str(PROJECT_ROOT))

from experiments.android_tokenizer_parity import (  # noqa: E402
    BOUNDARY_NAME_TO_CODE,
    file_sha256,
    read_fixture,
)

EXPECTED_MODEL_SHA256 = "d6daa52d93d7aad10e8388bd526c4e501d914b47177398d1d9621f1fe48438c7"
EXPECTED_SOURCE_ARCHIVE_SHA256 = "c1a59e9259c9653ad0ade653dadff074cd31f0a6ff2a11316f67bee4189a8f1b"
EXPECTED_TAG_COMMIT = "31646a467d2051eb904e0b45de3a73e91fe1c1e3"


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--evidence",
        type=Path,
        default=PROJECT_ROOT / "android" / "evidence" / "pixel10_android_tokenizer_parity.json",
    )
    parser.add_argument(
        "--fixture",
        type=Path,
        default=PROJECT_ROOT / "data" / "cache" / "android_tokenizer_train_cal.parity.bin",
    )
    parser.add_argument(
        "--tokenizer",
        type=Path,
        default=PROJECT_ROOT / "models" / "vendor" / "embeddinggemma" / "sentencepiece.model",
    )
    parser.add_argument(
        "--split-manifest",
        type=Path,
        default=PROJECT_ROOT / "results" / "final" / "pretest_split_manifest.json",
    )
    arguments = parser.parse_args()

    evidence = json.loads(arguments.evidence.read_text(encoding="utf-8"))
    header, records = read_fixture(arguments.fixture)
    tokenizer = evidence["tokenizer"]
    require(evidence["status"] == "PASS", "device evidence status is not PASS")
    require(evidence["device"]["model"] == "Pixel 10", "device is not Pixel 10")
    require(evidence["device"]["soc_model"] == "Tensor G5", "SoC is not Tensor G5")
    require(tokenizer["input_mode"] == "raw_text_android_sentencepiece", "not raw text")
    require(tokenizer["measured_on_device"] is True, "not measured on device")
    require(tokenizer["reference_parity_exact"] is True, "token parity is not exact")
    require(tokenizer["reference_parity_samples"] >= 100, "fewer than 100 parity samples")
    require(tokenizer["train_samples"] > 0 and tokenizer["calibration_samples"] > 0, "split absent")
    require(
        tokenizer["reference_parity_samples"]
        == tokenizer["train_samples"] + tokenizer["calibration_samples"],
        "parity sample accounting mismatch",
    )
    require(tokenizer["sentencepiece_version"] == "0.2.1", "SentencePiece version drift")
    require(tokenizer["sentencepiece_tag_commit"] == EXPECTED_TAG_COMMIT, "tag commit drift")
    require(
        tokenizer["sentencepiece_source_archive_sha256"] == EXPECTED_SOURCE_ARCHIVE_SHA256,
        "SentencePiece source archive drift",
    )
    actual_model_hash = file_sha256(arguments.tokenizer)
    require(actual_model_hash == EXPECTED_MODEL_SHA256, "local tokenizer model hash drift")
    require(tokenizer["model_sha256"] == actual_model_hash, "evidence tokenizer hash mismatch")
    actual_fixture_hash = file_sha256(arguments.fixture)
    require(evidence["fixture"]["sha256"] == actual_fixture_hash, "fixture hash mismatch")
    require(header.tokenizer_sha256 == actual_model_hash, "fixture header tokenizer hash mismatch")
    actual_split_hash = file_sha256(arguments.split_manifest)
    require(
        header.split_manifest_sha256 == actual_split_hash,
        "fixture header split-manifest hash mismatch",
    )
    require(
        evidence["fixture"]["split_manifest_sha256"] == actual_split_hash,
        "evidence split-manifest hash mismatch",
    )
    train_count = sum(record.split == "train" for record in records)
    calibration_count = sum(record.split == "calibration" for record in records)
    boundary_names = {record.boundary_case for record in records if record.split == "synthetic"}
    require(train_count == tokenizer["train_samples"], "train sample count differs from fixture")
    require(
        calibration_count == tokenizer["calibration_samples"],
        "calibration sample count differs from fixture",
    )
    require(boundary_names == set(BOUNDARY_NAME_TO_CODE), "boundary cases differ from fixture")
    require(all(evidence["boundary_cases"].values()), "a boundary case did not pass")
    require(evidence["heldout_gate"]["source_heldout_rows_in_fixture"] == 0, "held-out row")
    require(
        evidence["heldout_gate"]["native_split_checked_before_record_prefix_or_text"] is True,
        "native held-out ordering assertion absent",
    )
    require(
        evidence["heldout_gate"]["hard_fail_self_test_passed"] is True,
        "native held-out self-test failed",
    )
    require(
        evidence["exclusions"]["heldout_text_read_hashed_or_tokenized"] is False,
        "evidence reports held-out text access",
    )
    print(
        json.dumps(
            {
                "status": "PASS",
                "evidence_sha256": file_sha256(arguments.evidence),
                "fixture_sha256": actual_fixture_hash,
                "tokenizer_sha256": actual_model_hash,
                "reference_parity_samples": tokenizer["reference_parity_samples"],
                "boundary_cases": sorted(boundary_names),
                "heldout_rows": 0,
            },
            indent=2,
            sort_keys=True,
        )
    )
    return 0


if __name__ == "__main__":
    try:
        raise SystemExit(main())
    except (AssertionError, KeyError, ValueError) as error:
        print(f"tokenizer evidence verification failed: {error}", file=sys.stderr)
        raise SystemExit(1)


==> anc/code/scripts/verify_audit_checkpoint.py <==
#!/usr/bin/env python3
"""Verify the exported AccretionLink AuditTranscript v2 evidence bundle.

The verifier is deliberately standard-library-only.  It reproduces the Java
``DataOutputStream`` canonical encoding used by the Android application,
checks the complete SHA-256 record chain, verifies the P-256 ECDSA checkpoint
against a pinned public-key digest, and binds the transcript to the exact
Tensor G5 execution-evidence bytes and declared model digest.

The model executable is not redistributed.  Supplying ``--model`` adds a
byte-for-byte SHA-256 check of an independently obtained model artifact.
"""

from __future__ import annotations

import argparse
import base64
import hashlib
import hmac
import json
import math
import re
import struct
import sys
from pathlib import Path
from typing import Any, Iterable, Mapping, Sequence


FORMAT = "accretionlink-audit-v2"
CHECKPOINT_ALGORITHM = "SHA256withECDSA/P-256"
ZERO_SHA256 = "0" * 64
PINNED_PUBLIC_KEY_SPKI_SHA256 = (
    "1421dab9755da611dacea4cc75d6974cde2ebd22e18b9d565bbc85bcbc5f3a89"
)
CHECKPOINT_BASENAME = "accretionlink-security-checkpoint.json"
EXECUTION_EVIDENCE_BASENAME = "tensor_g5_live_hardened.json"
SHA256_RE = re.compile(r"[0-9a-f]{64}\Z")
RECORD_FIELDS = {
    "index", "created_at", "event", "previous_sha256", "content_sha256",
    "model_sha256", "execution_evidence_sha256", "output_sha256",
    "exposure_score", "entry_sha256",
}
CHECKPOINT_FIELDS = {
    "algorithm", "created_at", "record_count", "root_sha256",
    "signature_der_base64", "public_key_spki_base64", "key_security_level",
}

# NIST P-256 / secp256r1 domain parameters.
P256_P = 0xFFFFFFFF00000001000000000000000000000000FFFFFFFFFFFFFFFFFFFFFFFF
P256_A = P256_P - 3
P256_B = 0x5AC635D8AA3A93E7B3EBBD55769886BC651D06B0CC53B0F63BCE3C3E27D2604B
P256_G = (
    0x6B17D1F2E12C4247F8BCE6E563A440F277037D812DEB33A0F4A13945D898C296,
    0x4FE342E2FE1A7F9B8EE7EB4A7C0F9E162BCE33576B315ECECBB6406837BF51F5,
)
P256_N = 0xFFFFFFFF00000000FFFFFFFFFFFFFFFFBCE6FAADA7179E84F3B9CAC2FC632551
EC_P256_ALGORITHM_IDENTIFIER = bytes.fromhex(
    "301306072a8648ce3d020106082a8648ce3d030107"
)


class VerificationError(ValueError):
    """Raised when a transcript or its bound evidence fails verification."""


def sha256_bytes(value: bytes) -> str:
    return hashlib.sha256(value).hexdigest()


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    try:
        with path.open("rb") as stream:
            for block in iter(lambda: stream.read(1024 * 1024), b""):
                digest.update(block)
    except OSError as exc:
        raise VerificationError(f"could not read model artifact: {exc}") from exc
    return digest.hexdigest()


def _require_mapping(value: Any, label: str) -> Mapping[str, Any]:
    if not isinstance(value, dict):
        raise VerificationError(f"{label} must be a JSON object")
    return value


def _require_list(value: Any, label: str) -> list[Any]:
    if not isinstance(value, list):
        raise VerificationError(f"{label} must be a JSON array")
    return value


def _require_string(value: Any, label: str) -> str:
    if not isinstance(value, str) or not value:
        raise VerificationError(f"{label} must be a non-empty string")
    return value


def _require_int(value: Any, label: str) -> int:
    if isinstance(value, bool) or not isinstance(value, int):
        raise VerificationError(f"{label} must be an integer")
    return value


def _digest_bytes(value: Any, label: str) -> bytes:
    if not isinstance(value, str) or SHA256_RE.fullmatch(value) is None:
        raise VerificationError(f"{label} must be a lowercase SHA-256 digest")
    return bytes.fromhex(value)


def _java_bytes(value: bytes) -> bytes:
    if len(value) > 0x7FFFFFFF:
        raise VerificationError("canonical field is too long")
    return struct.pack(">i", len(value)) + value


def _java_string(value: str) -> bytes:
    return _java_bytes(value.encode("utf-8"))


def canonical_record(record: Mapping[str, Any]) -> bytes:
    """Return the exact AuditTranscript.java canonical bytes for one record."""

    index = _require_int(record.get("index"), "record.index")
    if not 0 <= index <= (1 << 63) - 1:
        raise VerificationError("record.index is outside the signed Java long range")
    created_at = _require_string(record.get("created_at"), "record.created_at")
    event = _require_string(record.get("event"), "record.event")
    exposure = record.get("exposure_score")
    if isinstance(exposure, bool) or not isinstance(exposure, (int, float)):
        raise VerificationError("record.exposure_score must be numeric")
    exposure = float(exposure)
    if not math.isfinite(exposure):
        raise VerificationError("record.exposure_score must be finite")

    digest_fields = (
        "previous_sha256",
        "content_sha256",
        "model_sha256",
        "execution_evidence_sha256",
        "output_sha256",
    )
    digests = [_digest_bytes(record.get(name), f"record.{name}")
               for name in digest_fields]
    return b"".join((
        _java_string(FORMAT),
        struct.pack(">q", index),
        _java_string(created_at),
        _java_string(event),
        *(_java_bytes(value) for value in digests),
        struct.pack(">d", exposure),
    ))


def canonical_checkpoint(record_count: int, created_at: str, root: bytes) -> bytes:
    """Return the exact signed checkpoint payload from AuditTranscript.java."""

    if not 0 <= record_count <= (1 << 63) - 1:
        raise VerificationError("checkpoint.record_count is outside Java long range")
    if len(root) != 32:
        raise VerificationError("checkpoint root must be 32 bytes")
    return b"".join((
        _java_string(FORMAT + "-checkpoint"),
        struct.pack(">q", record_count),
        _java_string(created_at),
        _java_bytes(root),
    ))


def _der_length(data: bytes, offset: int) -> tuple[int, int]:
    if offset >= len(data):
        raise VerificationError("truncated DER length")
    first = data[offset]
    offset += 1
    if first < 0x80:
        return first, offset
    count = first & 0x7F
    if count == 0 or count > 4 or offset + count > len(data):
        raise VerificationError("invalid DER length")
    encoded = data[offset:offset + count]
    if encoded[0] == 0:
        raise VerificationError("non-canonical DER length")
    length = int.from_bytes(encoded, "big")
    if length < 0x80:
        raise VerificationError("non-minimal DER length")
    return length, offset + count


def _der_tlv(data: bytes, offset: int, expected_tag: int) -> tuple[bytes, int]:
    if offset >= len(data) or data[offset] != expected_tag:
        raise VerificationError(f"expected DER tag 0x{expected_tag:02x}")
    length, body_start = _der_length(data, offset + 1)
    body_end = body_start + length
    if body_end > len(data):
        raise VerificationError("truncated DER value")
    return data[body_start:body_end], body_end


def _decode_spki_p256(spki: bytes) -> tuple[int, int]:
    outer, end = _der_tlv(spki, 0, 0x30)
    if end != len(spki):
        raise VerificationError("trailing bytes after SPKI")
    algorithm, offset = _der_tlv(outer, 0, 0x30)
    if b"\x30" + bytes([len(algorithm)]) + algorithm != EC_P256_ALGORITHM_IDENTIFIER:
        raise VerificationError("public key is not an explicit EC P-256 SPKI")
    bit_string, offset = _der_tlv(outer, offset, 0x03)
    if offset != len(outer) or len(bit_string) != 66 or bit_string[0] != 0:
        raise VerificationError("invalid P-256 SPKI bit string")
    point = bit_string[1:]
    if point[0] != 0x04 or len(point) != 65:
        raise VerificationError("only an uncompressed P-256 point is accepted")
    public_key = (int.from_bytes(point[1:33], "big"),
                  int.from_bytes(point[33:65], "big"))
    if not _point_on_curve(public_key) or _scalar_multiply(P256_N, public_key) is not None:
        raise VerificationError("SPKI point is not in the P-256 subgroup")
    return public_key


def _decode_der_integer(value: bytes) -> int:
    if not value or value[0] & 0x80:
        raise VerificationError("ECDSA integer is empty or negative")
    if len(value) > 1 and value[0] == 0 and value[1] < 0x80:
        raise VerificationError("ECDSA integer is not minimally encoded")
    return int.from_bytes(value, "big")


def _decode_ecdsa_signature(signature: bytes) -> tuple[int, int]:
    sequence, end = _der_tlv(signature, 0, 0x30)
    if end != len(signature):
        raise VerificationError("trailing bytes after ECDSA signature")
    r_bytes, offset = _der_tlv(sequence, 0, 0x02)
    s_bytes, offset = _der_tlv(sequence, offset, 0x02)
    if offset != len(sequence):
        raise VerificationError("unexpected ECDSA signature fields")
    r, s = _decode_der_integer(r_bytes), _decode_der_integer(s_bytes)
    if not (1 <= r < P256_N and 1 <= s < P256_N):
        raise VerificationError("ECDSA scalar is outside the P-256 range")
    return r, s


def _point_on_curve(point: tuple[int, int] | None) -> bool:
    if point is None:
        return True
    x, y = point
    return (0 <= x < P256_P and 0 <= y < P256_P
            and (y * y - (x * x * x + P256_A * x + P256_B)) % P256_P == 0)


def _point_add(
    left: tuple[int, int] | None,
    right: tuple[int, int] | None,
) -> tuple[int, int] | None:
    if left is None:
        return right
    if right is None:
        return left
    x1, y1 = left
    x2, y2 = right
    if x1 == x2 and (y1 + y2) % P256_P == 0:
        return None
    if left == right:
        if y1 == 0:
            return None
        slope = (3 * x1 * x1 + P256_A) * pow(2 * y1, -1, P256_P)
    else:
        slope = (y2 - y1) * pow(x2 - x1, -1, P256_P)
    slope %= P256_P
    x3 = (slope * slope - x1 - x2) % P256_P
    y3 = (slope * (x1 - x3) - y1) % P256_P
    return x3, y3


def _scalar_multiply(
    scalar: int,
    point: tuple[int, int] | None,
) -> tuple[int, int] | None:
    result = None
    addend = point
    while scalar:
        if scalar & 1:
            result = _point_add(result, addend)
        addend = _point_add(addend, addend)
        scalar >>= 1
    return result


def verify_p256_ecdsa(public_key: tuple[int, int], payload: bytes, signature: bytes) -> None:
    """Verify SHA-256-with-ECDSA without a third-party crypto dependency."""

    r, s = _decode_ecdsa_signature(signature)
    digest = int.from_bytes(hashlib.sha256(payload).digest(), "big")
    inverse = pow(s, -1, P256_N)
    candidate = _point_add(
        _scalar_multiply((digest * inverse) % P256_N, P256_G),
        _scalar_multiply((r * inverse) % P256_N, public_key),
    )
    if candidate is None or candidate[0] % P256_N != r:
        raise VerificationError("checkpoint ECDSA signature is invalid")


def _decode_base64(value: Any, label: str) -> bytes:
    if not isinstance(value, str):
        raise VerificationError(f"{label} must be base64 text")
    try:
        return base64.b64decode(value, validate=True)
    except (ValueError, TypeError) as exc:
        raise VerificationError(f"{label} is not canonical base64") from exc


def verify_bundle_bytes(
    checkpoint_bytes: bytes,
    execution_evidence_bytes: bytes,
    *,
    trusted_spki_sha256: str = PINNED_PUBLIC_KEY_SPKI_SHA256,
    model_bytes: bytes | None = None,
) -> dict[str, Any]:
    """Verify a checkpoint and the exact native evidence bytes it commits."""

    if SHA256_RE.fullmatch(trusted_spki_sha256) is None:
        raise VerificationError("trusted SPKI pin must be a lowercase SHA-256 digest")
    try:
        transcript = _require_mapping(
            json.loads(checkpoint_bytes.decode("utf-8")), "transcript"
        )
        execution = _require_mapping(
            json.loads(execution_evidence_bytes.decode("utf-8")),
            "execution evidence",
        )
    except (UnicodeDecodeError, json.JSONDecodeError) as exc:
        raise VerificationError(f"evidence is not valid UTF-8 JSON: {exc}") from exc

    if transcript.get("format") != FORMAT:
        raise VerificationError("unsupported transcript format")
    records = _require_list(transcript.get("records"), "transcript.records")
    if not records:
        raise VerificationError("transcript must contain at least one record")

    previous = bytes(32)
    seen_events: set[str] = set()
    for expected_index, raw_record in enumerate(records):
        record = _require_mapping(raw_record, f"record[{expected_index}]")
        unknown = set(record) - RECORD_FIELDS
        missing = RECORD_FIELDS - set(record)
        if unknown or missing:
            raise VerificationError(
                f"record canonical fields differ; unknown={sorted(unknown)}, "
                f"missing={sorted(missing)}"
            )
        if _require_int(record.get("index"), "record.index") != expected_index:
            raise VerificationError("record index sequence changed")
        if _digest_bytes(record.get("previous_sha256"), "record.previous_sha256") != previous:
            raise VerificationError("record previous hash does not match the chain")
        calculated = hashlib.sha256(canonical_record(record)).digest()
        claimed = _digest_bytes(record.get("entry_sha256"), "record.entry_sha256")
        if not hmac.compare_digest(calculated, claimed):
            raise VerificationError("record canonical hash is invalid")
        previous = calculated
        seen_events.add(_require_string(record.get("event"), "record.event"))

    checkpoint = _require_mapping(transcript.get("checkpoint"), "checkpoint")
    checkpoint_unknown = set(checkpoint) - CHECKPOINT_FIELDS
    checkpoint_missing = CHECKPOINT_FIELDS - set(checkpoint)
    if checkpoint_unknown or checkpoint_missing:
        raise VerificationError(
            "checkpoint fields differ; "
            f"unknown={sorted(checkpoint_unknown)}, "
            f"missing={sorted(checkpoint_missing)}"
        )
    if checkpoint.get("algorithm") != CHECKPOINT_ALGORITHM:
        raise VerificationError("checkpoint algorithm is not SHA256withECDSA/P-256")
    record_count = _require_int(checkpoint.get("record_count"), "checkpoint.record_count")
    if record_count != len(records):
        raise VerificationError("checkpoint record count differs from the transcript")
    root = _digest_bytes(checkpoint.get("root_sha256"), "checkpoint.root_sha256")
    if not hmac.compare_digest(root, previous):
        raise VerificationError("checkpoint root differs from the record chain")

    spki = _decode_base64(checkpoint.get("public_key_spki_base64"),
                          "checkpoint.public_key_spki_base64")
    actual_spki_pin = sha256_bytes(spki)
    if not hmac.compare_digest(actual_spki_pin, trusted_spki_sha256):
        raise VerificationError("checkpoint public key does not match the trusted SPKI pin")
    public_key = _decode_spki_p256(spki)
    signature = _decode_base64(checkpoint.get("signature_der_base64"),
                               "checkpoint.signature_der_base64")
    checkpoint_created_at = _require_string(
        checkpoint.get("created_at"), "checkpoint.created_at"
    )
    verify_p256_ecdsa(
        public_key,
        canonical_checkpoint(record_count, checkpoint_created_at, root),
        signature,
    )

    evidence_sha256 = sha256_bytes(execution_evidence_bytes)
    model_sha256 = execution.get("model_sha256")
    _digest_bytes(model_sha256, "execution_evidence.model_sha256")
    required_execution_contract = {
        "status": "FAIL_CLOSED",
        "device": "Pixel 10",
        "soc_model": "Tensor G5",
        "requested_accelerator": "NPU_ONLY",
        "fallback_enabled": False,
        "fully_accelerated": True,
        "fallback_nodes": 0,
        "heldout_test_accessed": False,
    }
    for key, expected in required_execution_contract.items():
        actual = execution.get(key)
        if type(actual) is not type(expected) or actual != expected:
            raise VerificationError(f"execution evidence violates {key}={expected!r}")

    for index, raw_record in enumerate(records):
        record = _require_mapping(raw_record, f"record[{index}]")
        if record.get("model_sha256") != model_sha256:
            raise VerificationError("record is not bound to the execution report's model digest")
        if record.get("execution_evidence_sha256") != evidence_sha256:
            raise VerificationError("record is not bound to the exact execution-evidence bytes")

    required_events = {
        "tensor_g5_live_execution_report",
        "exposure_control_security_game_executed",
    }
    missing_events = sorted(required_events - seen_events)
    if missing_events:
        raise VerificationError("required bound operation record is missing: "
                                + ", ".join(missing_events))
    execution_record = next(
        _require_mapping(record, "execution-report record")
        for record in records
        if isinstance(record, dict)
        and record.get("event") == "tensor_g5_live_execution_report"
    )
    if execution_record.get("output_sha256") != evidence_sha256:
        raise VerificationError(
            "execution-report output does not commit the native evidence bytes"
        )

    model_file_verified = model_bytes is not None
    if model_bytes is not None and sha256_bytes(model_bytes) != model_sha256:
        raise VerificationError("supplied model bytes do not match the bound model digest")

    return {
        "status": "PASS",
        "format": FORMAT,
        "record_count": len(records),
        "root_sha256": root.hex(),
        "public_key_spki_sha256": actual_spki_pin,
        "signature_valid": True,
        "execution_evidence_sha256": evidence_sha256,
        "model_sha256": model_sha256,
        "model_file_verified": model_file_verified,
        "npu_only_fallback_rejected": True,
    }


def resolve_default_paths(
    script_path: Path | None = None,
) -> tuple[Path, Path]:
    """Find evidence in either the repository or extracted arXiv layout."""

    script = (script_path or Path(__file__)).resolve()
    code_root = script.parent.parent
    candidate_dirs = (
        code_root / "android" / "evidence",
        code_root.parent / "results",
        Path.cwd() / "android" / "evidence",
        Path.cwd() / "anc" / "results",
        Path.cwd() / "results",
    )
    for directory in candidate_dirs:
        checkpoint = directory / CHECKPOINT_BASENAME
        execution = directory / EXECUTION_EVIDENCE_BASENAME
        if checkpoint.is_file() and execution.is_file():
            return checkpoint, execution
    searched = ", ".join(str(path) for path in candidate_dirs)
    raise VerificationError(f"could not locate the checkpoint bundle; searched: {searched}")


def verify_bundle_files(
    checkpoint_path: Path,
    execution_evidence_path: Path,
    *,
    trusted_spki_sha256: str = PINNED_PUBLIC_KEY_SPKI_SHA256,
    model_path: Path | None = None,
) -> dict[str, Any]:
    try:
        checkpoint_bytes = checkpoint_path.read_bytes()
        execution_bytes = execution_evidence_path.read_bytes()
    except OSError as exc:
        raise VerificationError(f"could not read evidence: {exc}") from exc
    report = verify_bundle_bytes(
        checkpoint_bytes,
        execution_bytes,
        trusted_spki_sha256=trusted_spki_sha256,
    )
    if model_path is not None:
        if sha256_file(model_path) != report["model_sha256"]:
            raise VerificationError("supplied model bytes do not match the bound model digest")
        report["model_file_verified"] = True
    return report


def parse_args(argv: Iterable[str] | None = None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--checkpoint", type=Path,
                        help="AuditTranscript v2 checkpoint JSON")
    parser.add_argument("--execution-evidence", type=Path,
                        help="exact Tensor G5 execution evidence JSON")
    parser.add_argument("--model", type=Path,
                        help="optional actual AOT model file to hash and bind")
    parser.add_argument(
        "--trusted-spki-sha256",
        default=PINNED_PUBLIC_KEY_SPKI_SHA256,
        help="trusted P-256 public-key SPKI SHA-256 pin",
    )
    return parser.parse_args(argv)


def main(argv: Sequence[str] | None = None) -> int:
    args = parse_args(argv)
    try:
        if (args.checkpoint is None) != (args.execution_evidence is None):
            raise VerificationError(
                "--checkpoint and --execution-evidence must be supplied together"
            )
        checkpoint_path, execution_path = (
            resolve_default_paths()
            if args.checkpoint is None
            else (args.checkpoint, args.execution_evidence)
        )
        report = verify_bundle_files(
            checkpoint_path,
            execution_path,
            trusted_spki_sha256=args.trusted_spki_sha256,
            model_path=args.model,
        )
        print(json.dumps(report, sort_keys=True, indent=2))
        return 0
    except VerificationError as exc:
        print(json.dumps({"status": "FAIL", "error": str(exc)}, indent=2),
              file=sys.stderr)
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/verify_g5_embedding_batch.py <==
#!/usr/bin/env python3
"""Verify Pixel batch sidecars against the safe corpus without opening source JSONL."""

from __future__ import annotations

import argparse
import hashlib
import json
import sys
from collections import Counter
from pathlib import Path

import numpy as np

PROJECT_ROOT = Path(__file__).resolve().parents[1]
if str(PROJECT_ROOT) not in sys.path:
    sys.path.insert(0, str(PROJECT_ROOT))

from experiments.g5_embedding_corpus import EMBEDDING_DIMENSION, read_corpus  # noqa: E402


REGISTERED_MODEL_SHA256 = "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace"


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--corpus", type=Path, required=True)
    parser.add_argument("--rows-jsonl", type=Path, required=True)
    parser.add_argument("--vectors-f32le", type=Path, required=True)
    parser.add_argument("--report-json", type=Path, required=True)
    parser.add_argument("--timings-jsonl", type=Path)
    parser.add_argument("--output", type=Path)
    arguments = parser.parse_args()

    header, corpus_rows = read_corpus(arguments.corpus)
    report = json.loads(arguments.report_json.read_text(encoding="utf-8"))
    rows: list[dict[str, object]] = []
    with arguments.rows_jsonl.open("r", encoding="utf-8") as handle:
        for line_number, line in enumerate(handle, 1):
            row = json.loads(line)
            require(
                set(row) == {"index", "comment_hash", "author", "split"},
                f"unexpected row fields on line {line_number}",
            )
            require(row["index"] == line_number - 1, f"non-contiguous index on line {line_number}")
            rows.append(row)
    require(len(rows) == header.record_count, "sidecar/corpus row count mismatch")
    expected_metadata = [
        (row.comment_hash, row.author, row.split) for row in corpus_rows
    ]
    observed_metadata = [
        (str(row["comment_hash"]), str(row["author"]), str(row["split"])) for row in rows
    ]
    require(observed_metadata == expected_metadata, "sidecar metadata/order differs from corpus")
    require(len({item[0] for item in observed_metadata}) == len(rows), "duplicate comment hash")
    splits = Counter(item[2] for item in observed_metadata)
    require(set(splits) <= {"train", "calibration"}, "held-out or unknown split in sidecar")

    expected_elements = header.record_count * EMBEDDING_DIMENSION
    vectors = np.memmap(arguments.vectors_f32le, dtype="<f4", mode="r")
    require(vectors.size == expected_elements, "vector element count mismatch")
    matrix = vectors.reshape(header.record_count, EMBEDDING_DIMENSION)
    require(bool(np.isfinite(matrix).all()), "non-finite vector value")
    norms = np.linalg.norm(matrix, axis=1)
    require(bool((norms > 1e-8).all()), "zero-norm vector")

    require(report["artifact_scope"] == "train_and_calibration_only", "wrong report scope")
    require(report["api_surface"] == "litert_2.1.6_java_synchronous", "wrong API surface")
    require(report["async_dispatch_measured"] is False, "batch must not claim async dispatch")
    require(report["hardware_async_claimed"] is False, "batch must not claim hardware async")
    require(report["model"]["sha256"] == REGISTERED_MODEL_SHA256, "model hash mismatch")
    require(report["model"]["requested_accelerator"] == "NPU", "accelerator is not NPU")
    require(report["model"]["fallback_enabled"] is False, "fallback was enabled")
    require(report["input"]["record_count"] == len(rows), "report row count mismatch")
    require(report["input"]["test_records"] == 0, "report contains test records")
    require(report["input"]["corpus_sha256"] == sha256(arguments.corpus), "corpus hash mismatch")
    require(report["output"]["rows_sha256"] == sha256(arguments.rows_jsonl), "rows hash mismatch")
    require(
        report["output"]["vectors_sha256"] == sha256(arguments.vectors_f32le),
        "vectors hash mismatch",
    )
    if arguments.timings_jsonl is not None:
        require(
            report["output"]["timings_sha256"] == sha256(arguments.timings_jsonl),
            "timings hash mismatch",
        )
        timing_count = sum(1 for _ in arguments.timings_jsonl.open("rb"))
        require(timing_count == len(rows), "per-post timing row count mismatch")

    result = {
        "schema_version": 1,
        "status": "PASS",
        "scope": "pretokenized_java_synchronous_accelerator_orchestration_batch",
        "corpus_sha256": sha256(arguments.corpus),
        "rows_sha256": sha256(arguments.rows_jsonl),
        "vectors_sha256": sha256(arguments.vectors_f32le),
        "report_sha256": sha256(arguments.report_json),
        "records": len(rows),
        "unique_comment_hashes": len(rows),
        "split_counts": dict(sorted(splits.items())),
        "test_records": 0,
        "vector_shape": [header.record_count, EMBEDDING_DIMENSION],
        "vectors_finite_and_nonzero": True,
        "embedding_norm": {"min": float(norms.min()), "max": float(norms.max())},
        "exact_corpus_metadata_order": True,
        "async_dispatch_measured": False,
    }
    rendered = json.dumps(result, indent=2, sort_keys=True) + "\n"
    if arguments.output is not None:
        arguments.output.parent.mkdir(parents=True, exist_ok=True)
        arguments.output.write_text(rendered, encoding="utf-8")
    print(rendered, end="")
    return 0


if __name__ == "__main__":
    try:
        raise SystemExit(main())
    except ValueError as error:
        raise SystemExit(f"verification failed: {error}") from error


==> anc/code/scripts/verify_g5_evidence.py <==
#!/usr/bin/env python3
"""Verify the pinned G5 graph and the current, deliberately limited device evidence."""

from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path
import re
import subprocess
import sys

os.environ.setdefault("TF_CPP_MIN_LOG_LEVEL", "3")


ROOT = Path(__file__).resolve().parents[1]
CONTRACT_PATH = ROOT / "models" / "embeddinggemma_g5_contract.json"
VENDOR_DIR = ROOT / "models" / "vendor" / "embeddinggemma"
EVIDENCE_DIR = ROOT / "android" / "evidence"


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


def tensor_name(tensor) -> str:
    value = tensor.Name()
    return value.decode("utf-8") if isinstance(value, bytes) else str(value)


def verify_flatbuffer(path: Path, contract: dict) -> dict:
    from tensorflow.lite.python import schema_py_generated as schema

    model = schema.Model.GetRootAsModel(path.read_bytes(), 0)
    expected = contract["flatbuffer_contract"]
    require(model.Version() == expected["version"], "unexpected FlatBuffer version")
    require(model.SubgraphsLength() == expected["subgraphs"], "unexpected subgraph count")
    graph = model.Subgraphs(0)
    require(graph.OperatorsLength() == expected["graph_operators"], "graph is not one op")
    operator = graph.Operators(0)
    opcode = model.OperatorCodes(operator.OpcodeIndex())
    custom_code = opcode.CustomCode()
    if isinstance(custom_code, bytes):
        custom_code = custom_code.decode("utf-8")
    require(custom_code == expected["operator"], "graph is not the registered DISPATCH_OP")

    input_tensor = graph.Tensors(graph.Inputs(0))
    output_tensor = graph.Tensors(graph.Outputs(0))
    input_shape = [input_tensor.Shape(i) for i in range(input_tensor.ShapeLength())]
    output_shape = [output_tensor.Shape(i) for i in range(output_tensor.ShapeLength())]
    require(tensor_name(input_tensor) == expected["input"]["name"], "input name mismatch")
    require(input_shape == expected["input"]["shape"], "input shape mismatch")
    require(input_tensor.Type() == schema.TensorType.INT32, "input dtype mismatch")
    require(tensor_name(output_tensor) == expected["output"]["name"], "output name mismatch")
    require(output_shape == expected["output"]["shape"], "output shape mismatch")
    require(output_tensor.Type() == schema.TensorType.FLOAT32, "output dtype mismatch")
    require(b"Tensor_G5" in path.read_bytes(), "Tensor G5 target marker absent")
    return {
        "flatbuffer_version": model.Version(),
        "subgraphs": model.SubgraphsLength(),
        "graph_operators": graph.OperatorsLength(),
        "operator": custom_code,
        "input_shape": input_shape,
        "output_shape": output_shape,
    }


def verify_tokenizer(path: Path, contract: dict) -> dict:
    import sentencepiece as sentencepiece

    processor = sentencepiece.SentencePieceProcessor(model_file=str(path))
    expected = contract["tokenizer_contract"]
    values = {
        "vocabulary_size": processor.vocab_size(),
        "pad_id": processor.pad_id(),
        "eos_id": processor.eos_id(),
        "bos_id": processor.bos_id(),
        "unk_id": processor.unk_id(),
    }
    for key, value in values.items():
        require(value == expected[key], f"tokenizer {key} mismatch")
    probe = expected["prompt"].format(content="deterministic probe")
    encoded = processor.encode(probe, out_type=int)[:254]
    tokens = [processor.bos_id(), *encoded, processor.eos_id()]
    tokens.extend([processor.pad_id()] * (256 - len(tokens)))
    require(len(tokens) == 256, "tokenizer did not produce a fixed 256-token tensor")
    return {**values, "probe_non_pad_tokens": sum(token != processor.pad_id() for token in tokens)}


def isolated_inspection(mode: str, path: Path) -> dict:
    """Keep TensorFlow and SentencePiece native runtimes in separate processes on macOS."""
    completed = subprocess.run(
        [sys.executable, str(Path(__file__).resolve()), mode, str(path)],
        check=True,
        capture_output=True,
        text=True,
    )
    return json.loads(completed.stdout)


def verify_device_evidence(contract: dict) -> tuple[dict, list[str]]:
    report_path = EVIDENCE_DIR / "embeddinggemma_g5_device_report.json"
    parity_path = EVIDENCE_DIR / "embeddinggemma_cpu_g5_parity.json"
    log_path = EVIDENCE_DIR / "pixel10_embeddinggemma_g5_logcat.txt"
    report = json.loads(report_path.read_text(encoding="utf-8"))
    parity = json.loads(parity_path.read_text(encoding="utf-8"))
    log = log_path.read_text(encoding="utf-8", errors="replace")

    runtime = contract["runtime_contract"]
    g5_hash = contract["files"]["g5_aot"]["sha256"]
    require(report["model_sha256"] == g5_hash, "device report model hash mismatch")
    require(report["requested_accelerator"] == runtime["requested_accelerator"], "not NPU-only")
    require(report["fallback_enabled"] is False, "device fallback was enabled")
    require(report["soc_manufacturer"] == runtime["soc_manufacturer"], "unexpected SoC maker")
    require(report["soc_model"] == runtime["soc_model"], "unexpected SoC model")
    require(parity["cosine_similarity"] >= 0.998, "CPU/G5 parity below registered floor")
    require(parity["max_abs_error"] <= 0.006, "CPU/G5 max error above registered ceiling")

    required_log_patterns = {
        "npu_registered": r"RegisterAccelerator: .*name=NpuAccelerator",
        "dispatch_library_loaded": r"Loading shared library: .*libLiteRtDispatch_GoogleTensor\.so",
        "one_of_one_dispatch": r"Replacing 1 out of 1 node\(s\) with delegate \(DispatchDelegate\)",
        "async_capability_present": r"Found async dispatch capabilities",
        "edgetpu_firmware_loaded": r"Firmware Build Label: lga_tpu_",
    }
    log_checks = {key: bool(re.search(pattern, log)) for key, pattern in required_log_patterns.items()}
    require(all(log_checks.values()), "device log is missing required NPU dispatch evidence")
    xnnpack_replacements = re.findall(
        r"Replacing [^\n]*with delegate \([^\n]*XNNPACK[^\n]*\)", log, flags=re.IGNORECASE
    )
    require(not xnnpack_replacements, "XNNPACK received graph nodes")

    warnings = []
    if "not in the EdgeTPU allowed list or signature mismatched" in log:
        warnings.append("debug package emitted an EdgeTPU allowlist/signature warning after inference")
    if "Created TensorFlow Lite XNNPACK delegate for CPU" in log:
        warnings.append("XNNPACK object was created, but the log assigns it zero graph nodes")
    warnings.append(
        "this evidence is pretokenized single-vector execution; the stream acceptance gate remains NOT_EVALUATED"
    )
    return {
        "device_report_sha256": sha256(report_path),
        "device_log_sha256": sha256(log_path),
        "parity_report_sha256": sha256(parity_path),
        "dispatch_log_checks": log_checks,
        "xnnpack_graph_replacements": len(xnnpack_replacements),
        "cosine_similarity": parity["cosine_similarity"],
        "max_abs_error": parity["max_abs_error"],
        "single_vector_latency_ms": report["latency_ms"],
    }, warnings


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path)
    parser.add_argument("--internal-flatbuffer", type=Path, help=argparse.SUPPRESS)
    parser.add_argument("--internal-tokenizer", type=Path, help=argparse.SUPPRESS)
    args = parser.parse_args()
    contract = json.loads(CONTRACT_PATH.read_text(encoding="utf-8"))

    if args.internal_flatbuffer:
        print(json.dumps(verify_flatbuffer(args.internal_flatbuffer, contract)))
        return 0
    if args.internal_tokenizer:
        print(json.dumps(verify_tokenizer(args.internal_tokenizer, contract)))
        return 0

    verified_files = {}
    for key, item in contract["files"].items():
        path = VENDOR_DIR / item["name"]
        if not path.exists() and not item["required_for_device"]:
            continue
        require(path.is_file(), f"missing vendor input: {item['name']}")
        require(path.stat().st_size == item["bytes"], f"size mismatch: {item['name']}")
        require(sha256(path) == item["sha256"], f"hash mismatch: {item['name']}")
        verified_files[key] = item["sha256"]

    graph = isolated_inspection(
        "--internal-flatbuffer", VENDOR_DIR / contract["files"]["g5_aot"]["name"]
    )
    tokenizer = isolated_inspection(
        "--internal-tokenizer", VENDOR_DIR / contract["files"]["sentencepiece"]["name"]
    )
    device, warnings = verify_device_evidence(contract)
    result = {
        "schema_version": 1,
        "status": "PASS_WITH_REGISTERED_CAVEATS",
        "model_contract_sha256": sha256(CONTRACT_PATH),
        "verified_vendor_files": verified_files,
        "flatbuffer": graph,
        "tokenizer": tokenizer,
        "device_evidence": device,
        "stream_acceptance_gate": contract["stream_acceptance_gate"]["status"],
        "warnings": warnings,
    }
    rendered = json.dumps(result, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(rendered, encoding="utf-8")
    print(rendered, end="")
    return 0


if __name__ == "__main__":
    try:
        sys.exit(main())
    except AssertionError as error:
        print(f"verification failed: {error}", file=sys.stderr)
        sys.exit(1)


==> anc/code/scripts/verify_pan15_external_device.py <==
#!/usr/bin/env python3
"""Fail closed on mismatched Pixel Tensor G5 PAN15 sidecars."""

from __future__ import annotations

import argparse
import hashlib
import json
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from experiments.locked_test_corpus import file_sha256, read  # noqa: E402
from experiments.pan15_external import MODEL_SHA256, TOKENIZER_SHA256  # noqa: E402


def require(condition: bool, message: str) -> None:
    if not condition:
        raise SystemExit("PAN15 Pixel evidence rejected: " + message)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--raw-corpus", type=Path, required=True)
    parser.add_argument("--rows", type=Path, required=True)
    parser.add_argument("--vectors", type=Path, required=True)
    parser.add_argument("--report", type=Path, required=True)
    parser.add_argument("--split", choices=("train", "test"), required=True)
    parser.add_argument("--protocol-sha256", required=True)
    parser.add_argument("--freeze-sha256", required=True)
    arguments = parser.parse_args()

    header, source = read(arguments.raw_corpus)
    report = json.loads(arguments.report.read_text(encoding="utf-8"))
    expected = {
        "status": "PASS",
        "model_sha256": MODEL_SHA256,
        "tokenizer_sha256": TOKENIZER_SHA256,
        "protocol_sha256": arguments.protocol_sha256,
        "external_freeze_sha256": arguments.freeze_sha256,
        "split": arguments.split,
        "fallback_enabled": False,
        "per_post_tokenized_once": True,
        "per_post_embedding_once": True,
        "history_reencoding": False,
        "raw_text_redistributed": False,
        "target_labels_in_outputs": False,
    }
    for field, value in expected.items():
        require(report.get(field) == value, f"report {field!r} differs")
    require(report.get("record_count") == len(source), "report record count differs")
    require(report.get("unique_comment_hashes") == len(source), "report unique digest count differs")
    require(report.get("unique_authors") == len({row.author for row in source}), "report author count differs")
    require(report.get("source_corpus_sha256") == file_sha256(arguments.raw_corpus), "source corpus SHA differs")
    require(header["model_sha256"] == MODEL_SHA256, "raw corpus model binding differs")
    require(header["tokenizer_sha256"] == TOKENIZER_SHA256, "raw corpus tokenizer binding differs")
    require(header["split_manifest_sha256"] == arguments.protocol_sha256, "raw corpus protocol binding differs")
    require(header["freeze_manifest_sha256"] == arguments.freeze_sha256, "raw corpus freeze binding differs")

    expected_rows = [(index, row.comment_hash, row.author, arguments.split)
                     for index, row in enumerate(source)]
    observed_rows: list[tuple[int, str, str, str]] = []
    with arguments.rows.open("r", encoding="utf-8") as handle:
        for line_number, line in enumerate(handle, 1):
            value = json.loads(line)
            require(set(value) == {"index", "comment_hash", "author", "split"},
                    f"unexpected row keys at line {line_number}")
            observed_rows.append((
                int(value["index"]), str(value["comment_hash"]),
                str(value["author"]), str(value["split"]),
            ))
    require(observed_rows == expected_rows, "sidecar metadata/order differs from raw transport")
    require(report.get("rows_sha256") == file_sha256(arguments.rows), "rows SHA differs")

    flat = np.fromfile(arguments.vectors, dtype="<f4")
    require(flat.size == len(source) * 768, "vector count differs")
    matrix = flat.reshape(len(source), 768)
    require(np.isfinite(matrix).all(), "nonfinite vector")
    require(np.all(np.linalg.norm(matrix, axis=1) > 1e-12), "zero vector")
    require(report.get("vectors_bytes") == arguments.vectors.stat().st_size, "vector byte count differs")
    require(report.get("vectors_sha256") == file_sha256(arguments.vectors), "vectors SHA differs")

    output = {
        "status": "PASS",
        "split": arguments.split,
        "records": len(source),
        "authors": len({row.author for row in source}),
        "rows_sha256": file_sha256(arguments.rows),
        "vectors_sha256": file_sha256(arguments.vectors),
        "report_sha256": file_sha256(arguments.report),
        "tensor_g5_fallback_enabled": False,
        "per_post_embedding_once": True,
        "raw_text_in_verified_output": False,
    }
    print(json.dumps(output, indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/verify_tokenizer_not_packaged.py <==
#!/usr/bin/env python3
"""Fail if gated tokenizer/model or raw parity fixture enters a deliverable archive."""

from __future__ import annotations

import argparse
import hashlib
import tarfile
import zipfile
from pathlib import Path

PROJECT_ROOT = Path(__file__).resolve().parents[1]
GATED_MODEL_SHA256 = "d6daa52d93d7aad10e8388bd526c4e501d914b47177398d1d9621f1fe48438c7"
FORBIDDEN_BASENAMES = {
    "sentencepiece.model",
    "android_tokenizer_train_cal.parity.bin",
    "android_tokenizer_train_cal.parity.bin.manifest.json",
}
ARCHIVE_SUFFIXES = {".zip", ".apk", ".aab", ".tar", ".tgz", ".gz", ".xz", ".bz2"}


def digest_stream(handle) -> str:
    digest = hashlib.sha256()
    for chunk in iter(lambda: handle.read(1024 * 1024), b""):
        digest.update(chunk)
    return digest.hexdigest()


def check_member(name: str, handle) -> None:
    basename = Path(name).name
    if basename in FORBIDDEN_BASENAMES:
        raise ValueError(f"forbidden gated/raw artifact in archive: {name}")
    if digest_stream(handle) == GATED_MODEL_SHA256:
        raise ValueError(f"gated SentencePiece model bytes in archive member: {name}")


def verify_archive(path: Path) -> None:
    if zipfile.is_zipfile(path):
        with zipfile.ZipFile(path) as archive:
            for member in archive.infolist():
                if member.is_dir():
                    continue
                with archive.open(member) as handle:
                    check_member(member.filename, handle)
        return
    if tarfile.is_tarfile(path):
        with tarfile.open(path, mode="r:*") as archive:
            for member in archive.getmembers():
                if not member.isfile():
                    continue
                handle = archive.extractfile(member)
                if handle is None:
                    raise ValueError(f"cannot inspect archive member: {member.name}")
                with handle:
                    check_member(member.name, handle)
        return
    raise ValueError(f"unsupported or corrupt archive: {path}")


def default_archives() -> list[Path]:
    roots = [
        PROJECT_ROOT / "dist",
        PROJECT_ROOT / "submission",
        PROJECT_ROOT / "android" / "app" / "build" / "outputs",
    ]
    return sorted(
        path
        for root in roots
        if root.exists()
        for path in root.rglob("*")
        if path.is_file() and path.suffix.lower() in ARCHIVE_SUFFIXES
    )


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("archives", type=Path, nargs="*")
    arguments = parser.parse_args()
    archives = arguments.archives or default_archives()
    for archive in archives:
        verify_archive(archive)
    print(f"tokenizer packaging gate PASS: inspected {len(archives)} archive(s)")
    return 0


if __name__ == "__main__":
    try:
        raise SystemExit(main())
    except (OSError, ValueError, tarfile.TarError, zipfile.BadZipFile) as error:
        raise SystemExit(f"tokenizer packaging gate failed: {error}")


==> anc/code/tests/conftest.py <==
from __future__ import annotations

import sys
from pathlib import Path

PROJECT_ROOT = Path(__file__).resolve().parents[1]
if str(PROJECT_ROOT) not in sys.path:
    sys.path.insert(0, str(PROJECT_ROOT))



==> anc/code/tests/test_android_tokenizer_parity.py <==
from __future__ import annotations

import hashlib
import json
from pathlib import Path

import pytest

from experiments.android_tokenizer_parity import (
    BOUNDARY_CASES,
    HEADER_STRUCT,
    HELDOUT_SPLIT_CODE,
    MAGIC,
    PROMPT_PREFIX,
    RECORD_PREFIX_STRUCT,
    SEQUENCE_LENGTH,
    HeldoutRecordError,
    boundary_records,
    encode_content,
    read_fixture,
    sample_train_calibration_records,
    write_fixture,
)


class FakeSentencePiece:
    def __init__(self) -> None:
        self.seen: list[str] = []

    def encode(self, text: str, *, out_type: type[int]) -> list[int]:
        assert out_type is int
        self.seen.append(text)
        return list(range(10, 10 + len(text.encode("utf-8"))))

    def bos_id(self) -> int:
        return 2

    def eos_id(self) -> int:
        return 1

    def pad_id(self) -> int:
        return 0


def test_exact_contract_accepts_empty_and_truncates_to_254() -> None:
    processor = FakeSentencePiece()
    empty, empty_count, empty_truncated = encode_content(processor, "")
    assert processor.seen[0] == PROMPT_PREFIX
    assert len(empty) == SEQUENCE_LENGTH
    assert empty[0] == 2
    assert empty[empty_count + 1] == 1
    assert empty_truncated is False

    long, original_count, truncated = encode_content(processor, "🚀" * 512)
    assert original_count > 254
    assert truncated is True
    assert long[0] == 2
    assert long[255] == 1
    assert 0 not in long


def test_boundary_fixture_has_required_unicode_turkish_emoji_empty_and_long() -> None:
    processor = FakeSentencePiece()
    records = boundary_records(processor)
    assert {record.boundary_case for record in records} == {
        name for _, name, _ in BOUNDARY_CASES
    }
    assert next(record for record in records if record.boundary_case == "empty").text == ""
    assert next(record for record in records if record.boundary_case == "long").truncated
    assert any("İstanbul" in record.text for record in records)
    assert any("👨‍👩‍👧‍👦" in record.text for record in records)
    assert any("e\u0301" in record.text for record in records)


def test_host_reader_rejects_heldout_after_one_byte_before_prefix_or_payload(
    tmp_path: Path,
) -> None:
    path = tmp_path / "heldout-first.bin"
    # A complete valid header followed by exactly one held-out split byte. If
    # the reader touches the remaining prefix/payload, it will report truncation.
    path.write_bytes(
        HEADER_STRUCT.pack(
            MAGIC,
            1,
            1,
            256,
            254,
            bytes.fromhex("11" * 32),
            bytes.fromhex("22" * 32),
        )
        + bytes([HELDOUT_SPLIT_CODE])
    )
    with pytest.raises(HeldoutRecordError, match="before text payload"):
        read_fixture(path)


def test_fixture_round_trip_contains_raw_text_but_no_heldout(tmp_path: Path) -> None:
    processor = FakeSentencePiece()
    records = boundary_records(processor)
    path = tmp_path / "parity.bin"
    write_fixture(
        path,
        records,
        tokenizer_sha256="11" * 32,
        split_manifest_sha256="22" * 32,
    )
    header, observed = read_fixture(path)
    assert header.record_count == len(records)
    assert observed == records
    assert "İstanbul".encode() in path.read_bytes()


def test_sampling_author_gates_before_decoding_heldout_text(tmp_path: Path) -> None:
    source = tmp_path / "source.jsonl"
    rows = [
        b'{"author":"heldout","text": THIS IS INVALID SECRET JSON}\n',
        *[
            json.dumps({"author": "train", "text": f"train-{index}"}).encode() + b"\n"
            for index in range(50)
        ],
        *[
            json.dumps({"author": "cal", "text": f"cal-{index}"}).encode() + b"\n"
            for index in range(50)
        ],
    ]
    source.write_bytes(b"".join(rows))
    records, statistics = sample_train_calibration_records(
        source,
        {"train": ["train"], "calibration": ["cal"], "test": ["heldout"]},
        FakeSentencePiece(),
        samples_per_split=50,
    )
    assert len(records) == 100
    assert statistics["heldout_samples"] == 0
    assert statistics["heldout_text_decoded_hashed_or_tokenized"] is False
    assert all(record.split in {"train", "calibration"} for record in records)


def test_invalid_utf8_and_text_hash_corruption_fail_closed(tmp_path: Path) -> None:
    processor = FakeSentencePiece()
    record = boundary_records(processor)[0]
    path = tmp_path / "corrupt.bin"
    write_fixture(
        path,
        [record],
        tokenizer_sha256="11" * 32,
        split_manifest_sha256="22" * 32,
    )
    payload = bytearray(path.read_bytes())
    prefix_offset = HEADER_STRUCT.size
    _, _, _, text_length, _, _ = RECORD_PREFIX_STRUCT.unpack_from(payload, prefix_offset)
    assert text_length == 0
    # Flip the recorded SHA-256 for the empty string; no raw text change needed.
    payload[prefix_offset + RECORD_PREFIX_STRUCT.size - 1] ^= 1
    path.write_bytes(payload)
    with pytest.raises(ValueError, match="text SHA-256 mismatch"):
        read_fixture(path)


def test_real_sentencepiece_reference_fixture_if_vendor_model_is_present(tmp_path: Path) -> None:
    sentencepiece = pytest.importorskip("sentencepiece")
    project = Path(__file__).resolve().parents[1]
    model = project / "models" / "vendor" / "embeddinggemma" / "sentencepiece.model"
    if not model.is_file():
        pytest.skip("gated local SentencePiece model is intentionally absent")
    assert hashlib.sha256(model.read_bytes()).hexdigest() == (
        "d6daa52d93d7aad10e8388bd526c4e501d914b47177398d1d9621f1fe48438c7"
    )
    processor = sentencepiece.SentencePieceProcessor(model_file=str(model))
    records = boundary_records(processor)
    assert all(len(record.tokens) == 256 for record in records)
    assert records[0].tokens[0] == 2


==> anc/code/tests/test_audit_checkpoint.py <==
from __future__ import annotations

import base64
import json
from pathlib import Path

import pytest

from scripts.verify_audit_checkpoint import (
    CHECKPOINT_BASENAME,
    EXECUTION_EVIDENCE_BASENAME,
    PINNED_PUBLIC_KEY_SPKI_SHA256,
    VerificationError,
    resolve_default_paths,
    verify_bundle_bytes,
)


def evidence_bytes() -> tuple[bytes, bytes]:
    checkpoint_path, execution_path = resolve_default_paths()
    return checkpoint_path.read_bytes(), execution_path.read_bytes()


def encode_json(value: object) -> bytes:
    return (json.dumps(value, sort_keys=True, separators=(",", ":")) + "\n").encode()


def test_published_checkpoint_chain_signature_and_bindings_pass() -> None:
    checkpoint, execution = evidence_bytes()
    result = verify_bundle_bytes(checkpoint, execution)
    exported_record_count = len(json.loads(checkpoint)["records"])

    assert result["status"] == "PASS"
    assert result["record_count"] == exported_record_count
    assert exported_record_count >= 2
    assert result["signature_valid"] is True
    assert result["public_key_spki_sha256"] == PINNED_PUBLIC_KEY_SPKI_SHA256
    assert result["npu_only_fallback_rejected"] is True
    assert result["model_file_verified"] is False


def test_record_tamper_is_rejected() -> None:
    checkpoint, execution = evidence_bytes()
    changed = json.loads(checkpoint)
    changed["records"][1]["exposure_score"] += 0.001

    with pytest.raises(VerificationError, match="canonical hash"):
        verify_bundle_bytes(encode_json(changed), execution)


def test_unknown_record_claim_is_rejected_as_unsigned() -> None:
    checkpoint, execution = evidence_bytes()
    changed = json.loads(checkpoint)
    changed["records"][1]["authenticated_claim"] = "not canonical"

    with pytest.raises(VerificationError, match="canonical fields differ"):
        verify_bundle_bytes(encode_json(changed), execution)


def test_checkpoint_signature_tamper_is_rejected() -> None:
    checkpoint, execution = evidence_bytes()
    changed = json.loads(checkpoint)
    signature = bytearray(base64.b64decode(
        changed["checkpoint"]["signature_der_base64"], validate=True
    ))
    signature[-1] ^= 1
    changed["checkpoint"]["signature_der_base64"] = base64.b64encode(signature).decode()

    with pytest.raises(VerificationError, match="signature is invalid"):
        verify_bundle_bytes(encode_json(changed), execution)


def test_embedded_public_key_requires_external_pin() -> None:
    checkpoint, execution = evidence_bytes()
    changed = json.loads(checkpoint)
    spki = bytearray(base64.b64decode(
        changed["checkpoint"]["public_key_spki_base64"], validate=True
    ))
    spki[-1] ^= 1
    changed["checkpoint"]["public_key_spki_base64"] = base64.b64encode(spki).decode()

    with pytest.raises(VerificationError, match="trusted SPKI pin"):
        verify_bundle_bytes(encode_json(changed), execution)


def test_execution_evidence_byte_tamper_is_rejected() -> None:
    checkpoint, execution = evidence_bytes()
    changed = json.loads(execution)
    changed["open_ms"] += 0.001

    with pytest.raises(VerificationError, match="exact execution-evidence bytes"):
        verify_bundle_bytes(checkpoint, encode_json(changed))


def test_wrong_model_bytes_are_rejected() -> None:
    checkpoint, execution = evidence_bytes()
    with pytest.raises(VerificationError, match="supplied model bytes"):
        verify_bundle_bytes(checkpoint, execution, model_bytes=b"not the AOT model")


def test_packaged_layout_fallback(tmp_path: Path) -> None:
    checkpoint, execution = evidence_bytes()
    script_path = tmp_path / "anc" / "code" / "scripts" / "verifier.py"
    result_dir = tmp_path / "anc" / "results"
    script_path.parent.mkdir(parents=True)
    result_dir.mkdir(parents=True)
    script_path.write_text("# layout anchor\n", encoding="utf-8")
    (result_dir / CHECKPOINT_BASENAME).write_bytes(checkpoint)
    (result_dir / EXECUTION_EVIDENCE_BASENAME).write_bytes(execution)

    resolved = resolve_default_paths(script_path)
    assert resolved == (
        result_dir / CHECKPOINT_BASENAME,
        result_dir / EXECUTION_EVIDENCE_BASENAME,
    )


==> anc/code/tests/test_contract.py <==
from __future__ import annotations

import numpy as np

from experiments.core import TASK_CLASSES
from experiments.modeling import head_offsets, softmax, split_logits


def test_concatenated_head_offsets_cover_output_once() -> None:
    offsets = head_offsets()
    cursor = 0
    for task, classes in TASK_CLASSES.items():
        assert offsets[task]["start"] == cursor
        cursor += len(classes)
        assert offsets[task]["end_exclusive"] == cursor
    assert cursor == 18
    heads = split_logits(np.zeros((2, cursor), dtype=np.float32))
    assert [head.shape[1] for head in heads] == [3, 6, 4, 5]


def test_temperature_softmax_is_per_head_probability() -> None:
    probabilities = softmax(np.asarray([[1.0, 2.0, -1.0]]), temperature=2.0)
    assert np.allclose(probabilities.sum(axis=1), 1.0)
    assert probabilities.argmax(axis=1).item() == 1


==> anc/code/tests/test_core.py <==
from __future__ import annotations

import json
from pathlib import Path

import numpy as np

from experiments.core import (
    TASK_CLASSES,
    SafeRecord,
    ascii_tokens,
    feature_location,
    iter_features,
    load_safe_records,
    make_prefix_examples,
    normalized_label_names,
    pool_comment_vectors,
    split_authors,
    split_manifest,
    vectorize_text,
)


def test_normalization_has_java_friendly_exact_behavior() -> None:
    assert ascii_tokens("Cafe NAIVE - Istanbul 42! :) ") == ["cafe", "naive", "istanbul", "42"]
    assert ascii_tokens("Straße") == ["stra", "e"]


def test_hashing_is_signed_deterministic_and_unit_normalized() -> None:
    assert feature_location("u:hello", 4096) == feature_location("u:hello", 4096)
    index, sign = feature_location("u:hello", 4096)
    assert 0 <= index < 4096
    assert sign in (-1, 1)
    vector = vectorize_text("hello hello world", 4096)
    assert vector.dtype == np.float32
    assert np.isclose(np.linalg.norm(vector), 1.0)
    assert list(iter_features("hello world"))[:3] == ["u:hello", "c3:^he", "c3:hel"]


def test_pooling_is_cumulative_direction_not_last_comment() -> None:
    first = np.asarray([1.0, 0.0], dtype=np.float32)
    second = np.asarray([0.0, 1.0], dtype=np.float32)
    pooled = pool_comment_vectors([first, second])
    assert np.allclose(pooled, [2 ** -0.5, 2 ** -0.5])


def test_profile_split_is_disjoint_exact_and_reproducible() -> None:
    records = []
    class_sizes = [len(classes) for classes in TASK_CLASSES.values()]
    for index in range(50):
        labels = tuple(index % size for size in class_sizes)
        records.append(SafeRecord(f"a{index}", f"c{index}", f"text {index}", labels))
    ratios = {"train": 0.6, "calibration": 0.2, "test": 0.2}
    first = split_authors(records, ratios, 17)
    second = split_authors(records, ratios, 17)
    assert first == second
    assert {name: len(values) for name, values in first.items()} == {
        "train": 30,
        "calibration": 10,
        "test": 10,
    }
    sets = [set(values) for values in first.values()]
    assert not (sets[0] & sets[1] or sets[0] & sets[2] or sets[1] & sets[2])


def test_loader_drops_style_username_and_every_non_text_input(tmp_path: Path) -> None:
    row = {
        "author": "synthetic-a",
        "id": "comment-a",
        "username": "must-not-survive",
        "text": "safe model input",
        "profile": {
            "age": 31,
            "income_level": "middle",
            "relationship_status": "in a relationship",
            "education": "Bachelors in Physics",
            "style": "must-not-survive",
        },
        "reviews": {"leak": "must-not-survive"},
    }
    path = tmp_path / "rows.jsonl"
    path.write_text(json.dumps(row) + "\n", encoding="utf-8")
    safe = load_safe_records(path)[0]
    assert vars(safe).keys() == {"author", "comment_id", "text", "labels"}
    assert "must-not-survive" not in repr(safe)


def test_prefixes_require_distinct_available_comments() -> None:
    labels = (0, 0, 0, 0)
    records = [SafeRecord("a", f"c{i}", f"text {i}", labels) for i in range(3)]
    examples = make_prefix_examples(records, ["a"], 128, [1, 2, 4], 2, 9)
    assert [(item.replicate, item.prefix) for item in examples] == [(0, 1), (0, 2), (1, 1), (1, 2)]
    assert all(item.available_comments == 3 for item in examples)


def test_very_high_income_is_predeclared_as_high() -> None:
    profile = {
        "age": 31,
        "income_level": "very_high",
        "relationship_status": "single",
        "education": "Bachelors in Physics",
    }
    assert normalized_label_names(profile)["income_level"] == "high"


def test_manifest_filters_short_profiles_before_split(tmp_path: Path) -> None:
    labels = (0, 0, 0, 0)
    records = [
        *[SafeRecord("eligible", f"e{i}", f"text {i}", labels) for i in range(8)],
        *[SafeRecord("short", f"s{i}", f"text {i}", labels) for i in range(7)],
    ]
    data_path = tmp_path / "data.jsonl"
    data_path.write_text("placeholder\n", encoding="utf-8")
    manifest = split_manifest(
        records,
        data_path,
        {"train": 1.0, "calibration": 0.0, "test": 0.0},
        5,
        minimum_comments=8,
    )
    assert manifest["eligibility"]["profiles_eligible"] == 1
    assert manifest["counts"] == {"train": 1, "calibration": 0, "test": 0}
    assert manifest["authors"]["train"] == ["eligible"]


==> anc/code/tests/test_embedding_head.py <==
from __future__ import annotations

from pathlib import Path

import numpy as np
import pytest

from experiments.core import SafeRecord, TASK_CLASSES
from experiments.embedding_head import (
    OnlineNormalizedSum,
    OnlineBernoulliEProcess,
    PostEmbedding,
    evaluate_runtime_architecture_gate,
    evaluate_statistical_gate,
    fit_linear_heads,
    load_embedding_archive,
    load_locked_test_embedding_archive,
    load_linear_head,
    make_embedding_prefix_examples,
    profile_equal_class_balanced_weights,
    save_linear_head,
    text_sha256,
    validate_train_calibration_coverage,
    write_embedding_archive,
)


MODEL_SHA = "a" * 64


def _write_archive(
    path: Path,
    records: list[SafeRecord],
    splits: list[str],
    embeddings: np.ndarray,
    **overrides,
) -> None:
    write_embedding_archive(
        path,
        comment_hashes=[text_sha256(record.text) for record in records],
        authors=[record.author for record in records],
        splits=splits,
        embeddings=embeddings,
        encoder_model_sha256=overrides.get("encoder_model_sha256", MODEL_SHA),
        fallback_enabled=overrides.get("fallback_enabled", False),
        per_post_embedding_once=overrides.get("per_post_embedding_once", True),
    )


def test_archive_rejects_test_embeddings_without_fallback(tmp_path: Path) -> None:
    record = SafeRecord("heldout", "id", "unopened post", (0, 0, 0, 0))
    path = tmp_path / "embeddings.npz"
    _write_archive(path, [record], ["test"], np.ones((1, 768), dtype=np.float32))
    with pytest.raises(ValueError, match="disallowed split"):
        load_embedding_archive(
            path,
            expected_dimension=768,
            expected_model_sha256=MODEL_SHA,
            allowed_splits=("train", "calibration"),
        )


def test_absent_archive_fails_instead_of_using_cpu_or_hash_fallback(tmp_path: Path) -> None:
    with pytest.raises(FileNotFoundError, match="no CPU or hashed fallback"):
        load_embedding_archive(
            tmp_path / "absent.npz",
            expected_dimension=768,
            expected_model_sha256=MODEL_SHA,
            allowed_splits=("train", "calibration"),
        )


def test_locked_test_loader_checks_unlock_before_path_and_then_requires_tpu_archive(
    tmp_path: Path,
) -> None:
    absent = tmp_path / "test-embeddings.npz"
    with pytest.raises(PermissionError, match="before unlock"):
        load_locked_test_embedding_archive(
            absent,
            unlock_verified=False,
            expected_dimension=768,
            expected_model_sha256=MODEL_SHA,
        )
    with pytest.raises(FileNotFoundError, match="no CPU or hashed fallback"):
        load_locked_test_embedding_archive(
            absent,
            unlock_verified=True,
            expected_dimension=768,
            expected_model_sha256=MODEL_SHA,
        )


def test_exact_coverage_and_author_split_binding(tmp_path: Path) -> None:
    records = [
        SafeRecord("train-a", "1", "train text", (0, 0, 0, 0)),
        SafeRecord("cal-b", "2", "cal text", (1, 1, 1, 1)),
        SafeRecord("test-c", "3", "test text must not be hashed", (2, 2, 2, 2)),
    ]
    included = records[:2]
    path = tmp_path / "embeddings.npz"
    vectors = np.zeros((2, 768), dtype=np.float32)
    vectors[:, 0] = 1.0
    _write_archive(path, included, ["train", "calibration"], vectors)
    archive = load_embedding_archive(
        path,
        expected_dimension=768,
        expected_model_sha256=MODEL_SHA,
        allowed_splits=("train", "calibration"),
    )
    posts = validate_train_calibration_coverage(
        records,
        {"train": ["train-a"], "calibration": ["cal-b"], "test": ["test-c"]},
        archive,
    )
    assert {(post.author, post.split) for post in posts} == {
        ("train-a", "train"),
        ("cal-b", "calibration"),
    }

    wrong_path = tmp_path / "wrong.npz"
    write_embedding_archive(
        wrong_path,
        comment_hashes=[text_sha256(record.text) for record in included],
        authors=["train-a", "train-a"],
        splits=["train", "calibration"],
        embeddings=vectors,
        encoder_model_sha256=MODEL_SHA,
    )
    wrong = load_embedding_archive(
        wrong_path,
        expected_dimension=768,
        expected_model_sha256=MODEL_SHA,
        allowed_splits=("train", "calibration"),
    )
    with pytest.raises(ValueError, match="author binding mismatch"):
        validate_train_calibration_coverage(
            records,
            {"train": ["train-a"], "calibration": ["cal-b"], "test": ["test-c"]},
            wrong,
        )


def test_online_prefix_state_is_normalized_constant_size() -> None:
    state = OnlineNormalizedSum(2)
    first = state.update(np.asarray([4.0, 0.0], dtype=np.float32))
    second = state.update(np.asarray([0.0, 9.0], dtype=np.float32))
    assert np.allclose(first, [1.0, 0.0])
    assert np.allclose(second, np.asarray([1.0, 1.0]) / np.sqrt(2.0))
    assert state.count == 2
    assert set(state.__dict__) == {"_sum", "count"}
    assert state.__dict__["_sum"].shape == (2,)


def test_online_eprocess_matches_batch_recurrence_without_history() -> None:
    from experiments.selection import bernoulli_lr_eprocess

    outcomes = [1, 0, 1, 1, 0]
    online = OnlineBernoulliEProcess(0.2, 0.4)
    values = [online.update(outcome) for outcome in outcomes]
    assert np.allclose(values, bernoulli_lr_eprocess(outcomes, 0.2, 0.4))
    assert set(online.__dict__) == {
        "null_rate",
        "alternative_rate",
        "log_value",
        "count",
    }


def test_prefix_examples_use_running_state_and_registered_prefixes() -> None:
    posts = []
    for index in range(8):
        vector = np.zeros(8, dtype=np.float32)
        vector[index] = 1.0
        posts.append(
            PostEmbedding(
                comment_hash=f"{index:064x}",
                author="a",
                split="train",
                labels=(0, 0, 0, 0),
                vector=vector,
            )
        )
    examples = make_embedding_prefix_examples(posts, ["a"], [1, 2, 4, 8], 2, 17)
    assert len(examples) == 8
    assert [example.prefix for example in examples[:4]] == [1, 2, 4, 8]
    assert all(np.isclose(np.linalg.norm(example.vector), 1.0) for example in examples)
    assert all(len(example.comment_hashes) == example.prefix for example in examples)


def test_profile_equal_class_balance_is_not_comment_count_weighting() -> None:
    authors = ["a", "b", "b", "c", "c", "c", "d", "d", "d", "d"]
    labels_by_author = {
        "a": (0, 0, 0, 0),
        "b": (0, 0, 0, 0),
        "c": (1, 0, 0, 0),
        "d": (1, 0, 0, 0),
    }
    labels = np.asarray([labels_by_author[author] for author in authors], dtype=np.int32)
    weights = profile_equal_class_balanced_weights(
        authors, labels, labels_by_author, task_index=0, class_count=2
    )
    totals = {
        author: float(np.sum(weights[np.asarray(authors) == author]))
        for author in labels_by_author
    }
    assert np.allclose(list(totals.values()), list(totals.values())[0])


def test_linear_heads_cover_all_declared_classes_and_round_trip(tmp_path: Path) -> None:
    rng = np.random.default_rng(7)
    authors = [f"p{index:02d}" for index in range(60)]
    labels_by_author = {
        author: tuple(index % len(classes) for classes in TASK_CLASSES.values())
        for index, author in enumerate(authors)
    }
    vectors = rng.normal(size=(len(authors), 12)).astype(np.float32)
    vectors /= np.linalg.norm(vectors, axis=1, keepdims=True)
    labels = np.asarray([labels_by_author[author] for author in authors], dtype=np.int32)
    model = fit_linear_heads(
        vectors,
        labels,
        authors,
        labels_by_author,
        regularization_c=0.1,
        maximum_iterations=200,
        seed=11,
    )
    assert model.logits(vectors[:3]).shape == (3, 18)
    temperatures = {task: 1.0 + index / 10 for index, task in enumerate(TASK_CLASSES)}
    path = tmp_path / "head.npz"
    save_linear_head(path, model, temperatures)
    restored, restored_temperatures = load_linear_head(path)
    assert np.allclose(restored.logits(vectors[:3]), model.logits(vectors[:3]))
    assert restored_temperatures == temperatures


def _gate_rows(candidate_nll: float, baseline_nll: float) -> list[dict[str, object]]:
    rows: list[dict[str, object]] = []
    for task in TASK_CLASSES:
        for prefix in (1, 2, 4, 8):
            for model, nll, score in (
                ("embeddinggemma_g5_linear", candidate_nll, 0.50),
                ("hashed_int8_baseline", baseline_nll, 0.48),
            ):
                rows.append(
                    {
                        "model": model,
                        "task": task,
                        "prefix": prefix,
                        "nll": nll,
                        "macro_f1": score,
                        "balanced_accuracy": score,
                    }
                )
    return rows


def test_registered_statistical_gate_passes_and_fails_without_redefinition() -> None:
    thresholds = {
        "minimum_aggregate_nll_gain": 0.01,
        "minimum_prefix_max_mean_nll_gain": 0.01,
        "maximum_single_task_prefix_max_nll_regression": 0.05,
        "maximum_prefix_max_mean_macro_f1_regression": 0.01,
        "maximum_prefix_max_mean_balanced_accuracy_regression": 0.01,
    }
    assert evaluate_statistical_gate(_gate_rows(0.90, 1.00), thresholds)["pass"] is True
    assert evaluate_statistical_gate(_gate_rows(1.10, 1.00), thresholds)["pass"] is False


def test_runtime_gate_requires_decoupled_constant_cost_pixel_path() -> None:
    absent = evaluate_runtime_architecture_gate(
        None,
        dimension=768,
        maximum_late_to_early_p95_ratio=1.5,
        maximum_cpu_to_npu_p50_ratio=0.1,
    )
    assert absent["pass"] is False
    evidence = {
        "device": "Pixel 10",
        "soc_model": "Tensor G5",
        "encoder_accelerator": "NPU",
        "fallback_enabled": False,
        "per_post_embedding_once": True,
        "native_runtime": {
            "api_surface": "litert_2.1.6_native_c_async",
            "run_async_called": True,
            "host_submission_decoupled": True,
            "second_submission_before_first_wait": True,
            "hardware_overlap_gate_passed": False,
            "hardware_overlap_claimed": False,
            "compiled_model_fully_accelerated": True,
            "fallback_nodes": 0,
            "dispatch_delegate_nodes": 1,
            "graph_nodes": 1,
            "async_true_runs": 2,
            "measured_runs": 2,
        },
        "tokenizer": {
            "input_mode": "raw_text_android_sentencepiece",
            "measured_on_device": True,
            "reference_parity_exact": True,
            "reference_parity_samples": 100,
        },
        "measurement": {
            "measured_posts": 500,
            "unique_posts": 500,
            "encoder_invocations": 500,
            "blocks": 5,
        },
        "pipeline": {
            "state_dimension": 768,
            "retained_prior_embeddings": 0,
            "update_cost_independent_of_prefix": True,
            "eprocess_update_cost_independent_of_prefix": True,
            "evidence_kind": "measured_stage_separation",
            "second_npu_submission_precedes_first_output_wait": True,
            "integrated_end_to_end_overlap_measured": False,
            "simultaneous_npu_kernel_execution_claimed": False,
        },
        "timing_ms": {
            "npu_encoder_p50": 50.0,
            "state_head_p50": 0.4,
            "state_head_scope": "state_update+linear_head+softmax+eprocess",
            "host_input_stall_fraction": 0.01,
            "state_head_p95_by_prefix": {"1": 0.5, "2": 0.52, "4": 0.49, "8": 0.51},
        },
    }
    assert evaluate_runtime_architecture_gate(
        evidence,
        dimension=768,
        maximum_late_to_early_p95_ratio=1.5,
        maximum_cpu_to_npu_p50_ratio=0.1,
    )["pass"] is True
    evidence["pipeline"]["second_npu_submission_precedes_first_output_wait"] = False
    assert evaluate_runtime_architecture_gate(
        evidence,
        dimension=768,
        maximum_late_to_early_p95_ratio=1.5,
        maximum_cpu_to_npu_p50_ratio=0.1,
    )["pass"] is False


==> anc/code/tests/test_evaluate_locked.py <==
from __future__ import annotations

import numpy as np

from experiments.evaluate_locked_test import (
    _holm_adjust,
    _one_sided_signflip_pvalue,
    _profile_means,
    _wilson_interval,
)


def test_profile_means_do_not_treat_order_replicates_as_independent() -> None:
    values = np.asarray([1.0, 3.0, 10.0, 14.0])
    assert np.allclose(_profile_means(["a", "a", "b", "b"], values), [2.0, 12.0])


def test_holm_adjustment_is_monotone_in_sorted_order() -> None:
    adjusted = _holm_adjust([0.04, 0.001, 0.02, 0.5])
    assert np.allclose(adjusted, [0.08, 0.004, 0.06, 0.5])


def test_signflip_test_is_deterministic_and_one_sided() -> None:
    positive = np.asarray([1.0, 2.0, 1.5, 3.0])
    first = _one_sided_signflip_pvalue(positive, 1000, 17)
    second = _one_sided_signflip_pvalue(positive, 1000, 17)
    assert first == second
    assert first < 0.2


def test_wilson_interval_stays_in_probability_space() -> None:
    low, high = _wilson_interval(0, 100)
    assert low == 0.0
    assert 0.0 < high < 0.1


==> anc/code/tests/test_external_eicu.py <==
import numpy as np

from experiments.external_eicu import (
    AGE_CLASSES,
    PatientSequence,
    age_class,
    bootstrap_gain,
    dense_decision_logits,
    metric_row,
    scrub_event,
    softmax,
    stratified_split,
)


def test_age_mapping_matches_deployment_contract():
    assert AGE_CLASSES == ("18_24", "25_34", "35_44", "45_54", "55_plus")
    assert [age_class(value) for value in ("18", "24", "25", "34", "35", "44", "45", "54", "55", "> 89")] == [0, 0, 1, 1, 2, 2, 3, 3, 4, 4]
    assert age_class("17") is None
    assert age_class("") is None


def test_numeric_literals_are_not_features():
    assert scrub_event("ICD 401.9 and age 72") == "icd num and age num"


def test_patient_split_is_disjoint_and_stratified():
    rows = [
        PatientSequence(f"p{label}-{index}", label, tuple(f"event {n}" for n in range(8)))
        for label in range(5)
        for index in range(10)
    ]
    split = stratified_split(rows, {"train": 0.6, "calibration": 0.2, "test": 0.2}, 7)
    identifiers = [{row.patient_id for row in split[name]} for name in split]
    assert not (identifiers[0] & identifiers[1] or identifiers[0] & identifiers[2] or identifiers[1] & identifiers[2])
    assert [len(split[name]) for name in ("train", "calibration", "test")] == [30, 10, 10]


def test_nll_gain_and_patient_bootstrap_use_the_same_estimand():
    labels = np.asarray([0, 1, 2, 3, 4], dtype=np.int32)
    prior = np.repeat(0.2, 5)
    probabilities = softmax(np.eye(5, dtype=np.float64) * 2.0, temperature=1.0)
    row = metric_row(labels, probabilities, prior)
    interval = bootstrap_gain(labels, probabilities, prior, replicates=1000, seed=7)
    assert row["nll_gain_over_prior"] > 0
    assert interval[0] <= row["nll_gain_over_prior"] <= interval[1]
    assert np.isclose(probabilities.sum(axis=1), 1.0).all()


def test_dense_decision_logits_are_finite():
    class FittedClassifier:
        coef_ = np.asarray([[1.0, -2.0], [-1.0, 2.0]])
        intercept_ = np.asarray([0.5, -0.5])

    vectors = np.asarray([[1.0, 3.0], [-2.0, 4.0]])
    expected = np.dot(vectors, FittedClassifier.coef_.T) + FittedClassifier.intercept_
    actual = dense_decision_logits(FittedClassifier(), vectors)
    assert np.isfinite(actual).all()
    assert np.array_equal(actual, expected)


==> anc/code/tests/test_g5_contract.py <==
from __future__ import annotations

import json
from pathlib import Path
import re


ROOT = Path(__file__).resolve().parents[1]


def test_g5_contract_is_pinned_and_fail_closed() -> None:
    contract = json.loads(
        (ROOT / "models" / "embeddinggemma_g5_contract.json").read_text(encoding="utf-8")
    )
    assert len(contract["revision"]) == 40
    assert contract["redistribute_vendor_files"] is False
    assert contract["flatbuffer_contract"]["operator"] == "DISPATCH_OP"
    assert contract["runtime_contract"]["requested_accelerator"] == "NPU"
    assert contract["runtime_contract"]["fallback_enabled"] is False
    assert contract["runtime_contract"]["per_post_embedding_once"] is True
    assert contract["runtime_contract"]["history_reencoding"] is False
    assert contract["stream_acceptance_gate"]["status"] == "NOT_EVALUATED"


def test_repository_text_does_not_contain_hugging_face_tokens() -> None:
    token_pattern = re.compile(r"hf_[A-Za-z0-9]{20,}")
    excluded = {".venv", "build", ".gradle", "data", "vendor", "output", "dist"}
    for path in ROOT.rglob("*"):
        if not path.is_file() or any(part in excluded for part in path.parts):
            continue
        if path.suffix.lower() not in {".py", ".json", ".md", ".tex", ".bib", ".kts", ".java"}:
            continue
        text = path.read_text(encoding="utf-8", errors="ignore")
        assert token_pattern.search(text) is None, f"credential-like token in {path}"


==> anc/code/tests/test_g5_embedding_corpus.py <==
from __future__ import annotations

import hashlib
from pathlib import Path

import pytest

from experiments.g5_embedding_corpus import (
    HEADER_STRUCT,
    PROMPT_PREFIX,
    CorpusRecord,
    build_records,
    read_corpus,
    tokenize_comment,
    write_corpus,
)


class FakeSentencePiece:
    def __init__(self) -> None:
        self.seen: list[str] = []

    def encode(self, text: str, *, out_type: type[int]) -> list[int]:
        assert out_type is int
        self.seen.append(text)
        return [10 + index for index, _ in enumerate(text.split())]

    def bos_id(self) -> int:
        return 2

    def eos_id(self) -> int:
        return 1

    def pad_id(self) -> int:
        return 0

    def unk_id(self) -> int:
        return 3

    def vocab_size(self) -> int:
        return 262144


def test_author_gate_never_decodes_or_tokenizes_test_text(tmp_path: Path) -> None:
    source = tmp_path / "source.jsonl"
    source.write_bytes(
        b'{"author":"heldout","text": THIS IS DELIBERATELY INVALID JSON, "secret":"x"}\n'
        b'{"author":"train-a","text":"allowed post","profile":{"label":"must drop"}}\n'
        b'{"author":"cal-a","text":"calibration post","username":"must drop"}\n'
    )
    processor = FakeSentencePiece()
    records, stats = build_records(
        source,
        {"train": ["train-a"], "calibration": ["cal-a"], "test": ["heldout"]},
        processor,
    )
    assert [record.author for record in records] == ["train-a", "cal-a"]
    assert processor.seen == [
        PROMPT_PREFIX + "allowed post",
        PROMPT_PREFIX + "calibration post",
    ]
    assert stats["test_records_emitted"] == 0
    assert stats["heldout_text_decoded_hashed_or_tokenized"] is False


def test_binary_round_trip_has_only_safe_metadata_and_seq256(tmp_path: Path) -> None:
    processor = FakeSentencePiece()
    tokens, original_count, truncated = tokenize_comment(processor, "small post")
    digest = hashlib.sha256(b"small post").hexdigest()
    path = tmp_path / "corpus.bin"
    written = write_corpus(
        path,
        [CorpusRecord("train", "synthetic-author", digest, tuple(tokens))],
        model_sha256="11" * 32,
        tokenizer_sha256="22" * 32,
        split_manifest_sha256="33" * 32,
    )
    header, records = read_corpus(path)
    assert written == header.record_count == 1
    assert original_count == 8
    assert truncated is False
    assert records[0].comment_hash == digest
    assert records[0].tokens[0] == 2
    assert records[0].tokens[7] == 1
    assert records[0].tokens[8:] == (0,) * 248
    assert b"small post" not in path.read_bytes()
    assert b"label" not in path.read_bytes()


def test_duplicate_comment_text_hard_fails_even_across_authors(tmp_path: Path) -> None:
    source = tmp_path / "source.jsonl"
    source.write_text(
        '{"author":"train-a","text":"same"}\n'
        '{"author":"cal-a","text":"same"}\n',
        encoding="utf-8",
    )
    with pytest.raises(ValueError, match="duplicate comment hash"):
        build_records(
            source,
            {"train": ["train-a"], "calibration": ["cal-a"], "test": ["heldout"]},
            FakeSentencePiece(),
        )


def test_reader_hard_fails_on_test_split_before_accepting_record(tmp_path: Path) -> None:
    tokens = (2, 1, *((0,) * 254))
    path = tmp_path / "corpus.bin"
    write_corpus(
        path,
        [CorpusRecord("train", "a", "44" * 32, tokens)],
        model_sha256="11" * 32,
        tokenizer_sha256="22" * 32,
        split_manifest_sha256="33" * 32,
    )
    payload = bytearray(path.read_bytes())
    payload[HEADER_STRUCT.size] = 2
    path.write_bytes(payload)
    with pytest.raises(ValueError, match="held-out test"):
        read_corpus(path)


def test_reader_rejects_duplicate_hash_and_author_split_conflict(tmp_path: Path) -> None:
    tokens = (2, 1, *((0,) * 254))
    duplicate = tmp_path / "duplicate.bin"
    write_corpus(
        duplicate,
        [
            CorpusRecord("train", "a", "44" * 32, tokens),
            CorpusRecord("train", "b", "44" * 32, tokens),
        ],
        model_sha256="11" * 32,
        tokenizer_sha256="22" * 32,
        split_manifest_sha256="33" * 32,
    )
    with pytest.raises(ValueError, match="duplicate comment hash"):
        read_corpus(duplicate)

    conflict = tmp_path / "conflict.bin"
    write_corpus(
        conflict,
        [
            CorpusRecord("train", "a", "44" * 32, tokens),
            CorpusRecord("calibration", "a", "55" * 32, tokens),
        ],
        model_sha256="11" * 32,
        tokenizer_sha256="22" * 32,
        split_manifest_sha256="33" * 32,
    )
    with pytest.raises(ValueError, match="conflicting splits"):
        read_corpus(conflict)


==> anc/code/tests/test_locked_test_corpus.py <==
import hashlib
import json

import pytest

from experiments.locked_test_corpus import build_records, read, write


def test_locked_raw_transport_round_trip_and_author_gate(tmp_path) -> None:
    dataset = tmp_path / "source.jsonl"
    rows = [
        {"author": "train", "text": "must remain opaque", "profile": {}},
        {"author": "test-a", "text": "synthetic held-out post", "profile": {}},
        {"author": "test-b", "text": "another synthetic post", "profile": {}},
    ]
    dataset.write_text("".join(json.dumps(row) + "\n" for row in rows), encoding="utf-8")
    records = build_records(dataset, ["test-a", "test-b"])
    assert [row.author for row in records] == sorted(
        ["test-a", "test-b"], key=lambda author: hashlib.sha256(
            next(row["text"] for row in rows if row["author"] == author).encode()
        ).hexdigest()
    )
    output = tmp_path / "test.raw.bin"
    digests = [hashlib.sha256(str(index).encode()).hexdigest() for index in range(4)]
    assert write(
        output,
        records,
        model_sha256=digests[0],
        tokenizer_sha256=digests[1],
        split_manifest_sha256=digests[2],
        freeze_manifest_sha256=digests[3],
    ) == 2
    header, restored = read(output)
    assert header["freeze_manifest_sha256"] == digests[3]
    assert restored == records


def test_locked_raw_transport_rejects_missing_test_author(tmp_path) -> None:
    dataset = tmp_path / "source.jsonl"
    dataset.write_text(json.dumps({"author": "test-a", "text": "x"}) + "\n")
    with pytest.raises(ValueError, match="every test author"):
        build_records(dataset, ["test-a", "test-b"])


==> anc/code/tests/test_metrics.py <==
from __future__ import annotations

import numpy as np

from experiments.metrics import clustered_bootstrap_interval, metric_bundle


def test_perfect_predictions_have_expected_metrics() -> None:
    y = np.asarray([0, 1, 2, 0, 1, 2])
    probability = np.eye(3)[y] * 0.98 + (1.0 - np.eye(3)[y]) * 0.01
    prior = np.repeat(np.asarray([[1 / 3, 1 / 3, 1 / 3]]), len(y), axis=0)
    metrics = metric_bundle(y, probability, prior)
    assert metrics["accuracy"] == 1.0
    assert metrics["macro_f1"] == 1.0
    assert metrics["balanced_accuracy"] == 1.0
    assert metrics["attack_advantage_accuracy"] > 0.0
    assert metrics["nll_gain_over_prior"] > 0.0


def test_bootstrap_resamples_whole_author_clusters() -> None:
    authors = ["a", "a", "b", "b", "c", "c"]
    values = np.asarray([1, 1, 2, 2, 3, 3], dtype=float)
    low, high = clustered_bootstrap_interval(
        authors, lambda indices: float(values[indices].mean()), replicates=200, seed=1
    )
    assert low <= 2.0 <= high



==> anc/code/tests/test_pack_g5_embedding_archive.py <==
from __future__ import annotations

import json
import subprocess
import sys
from pathlib import Path

import numpy as np

from experiments.embedding_head import load_embedding_archive, text_sha256


def test_device_sidecars_pack_into_strict_npz(tmp_path: Path) -> None:
    manifest = tmp_path / "rows.jsonl"
    manifest.write_text(
        json.dumps(
            {
                "index": 0,
                "comment_hash": text_sha256("post"),
                "author": "synthetic-a",
                "split": "train",
            }
        )
        + "\n",
        encoding="utf-8",
    )
    vectors = tmp_path / "vectors.f32le"
    vector = np.arange(768, dtype="<f4") + 1.0
    vector.tofile(vectors)
    output = tmp_path / "archive.npz"
    project = Path(__file__).resolve().parents[1]
    completed = subprocess.run(
        [
            sys.executable,
            str(project / "scripts" / "pack_g5_embedding_archive.py"),
            "--manifest-jsonl",
            str(manifest),
            "--vectors-f32le",
            str(vectors),
            "--output",
            str(output),
        ],
        cwd=project,
        check=True,
        capture_output=True,
        text=True,
    )
    assert '"test_embeddings": 0' in completed.stdout
    archive = load_embedding_archive(
        output,
        expected_dimension=768,
        expected_model_sha256="e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
        allowed_splits=("train", "calibration"),
    )
    assert archive.embeddings.shape == (1, 768)


==> anc/code/tests/test_pan15_crossmodel_control.py <==
from __future__ import annotations

import json
from pathlib import Path

import numpy as np

from experiments.evaluate_pan15_crossmodel_control import (
    DEFAULT_CONFIG,
    DEFAULT_OUTPUT,
    DEFAULT_SELECTOR_FREEZE,
    profile_class_balanced_weights,
    two_sided_sign_flip_pvalue,
    weighted_nll,
)
from experiments.locked_test_corpus import RawTestRecord
from experiments.pan15_external import AGE_CLASSES


PACKAGED_RESULTS = Path(__file__).resolve().parents[2] / "results"


def _result_path(development_path: Path, packaged_name: str) -> Path:
    """Use full local evidence or its privacy-safe ancillary projection."""

    if development_path.is_file():
        return development_path
    return PACKAGED_RESULTS / packaged_name


def _row(author: str, index: int) -> RawTestRecord:
    return RawTestRecord(author, f"text {author} {index}", f"{index:064x}")


def test_profile_class_weights_equalize_classes_and_profiles_within_class() -> None:
    labels = {
        "a": AGE_CLASSES[0],
        "b": AGE_CLASSES[0],
        "c": AGE_CLASSES[1],
        "d": AGE_CLASSES[2],
        "e": AGE_CLASSES[3],
    }
    rows = (
        [_row("a", index) for index in range(1, 3)]
        + [_row("b", index) for index in range(3, 7)]
        + [_row("c", index) for index in range(7, 10)]
        + [_row("d", index) for index in range(10, 15)]
        + [_row("e", index) for index in range(15, 21)]
    )
    weights = profile_class_balanced_weights(rows, labels)
    author_mass = {
        author: float(sum(weight for row, weight in zip(rows, weights, strict=True) if row.author == author))
        for author in labels
    }
    class_mass = {
        age: sum(author_mass[author] for author, label in labels.items() if label == age)
        for age in AGE_CLASSES
    }
    assert np.allclose(list(class_mass.values()), class_mass[AGE_CLASSES[0]])
    assert np.isclose(author_mass["a"], author_mass["b"])
    assert np.isclose(float(np.mean(weights)), 1.0)


def test_weighted_nll_prefers_logits_that_support_the_target() -> None:
    targets = np.asarray([0, 1], dtype=np.int64)
    weights = np.asarray([1.0, 2.0])
    supportive = np.asarray([[3.0, 0.0], [0.0, 3.0]])
    reversed_values = supportive[:, ::-1]
    assert weighted_nll(supportive, targets, weights, 1.0) < weighted_nll(
        reversed_values, targets, weights, 1.0
    )


def test_two_sided_sign_flip_is_seeded_and_detects_uniform_positive_values() -> None:
    values = np.full(40, 0.25)
    first = two_sided_sign_flip_pvalue(values, replicates=2000, seed=17)
    second = two_sided_sign_flip_pvalue(values, replicates=2000, seed=17)
    assert first == second
    assert first < 0.01


def test_control_config_discloses_post_hoc_status_and_matched_shuffle() -> None:
    config = json.loads(Path(DEFAULT_CONFIG).read_text(encoding="utf-8"))
    assert config["status"] == "POST_HOC_CONTROL_SPECIFIED_AFTER_PRIMARY_RESULT"
    assert config["disclosure"]["primary_external_result_was_known"] is True
    assert config["disclosure"]["control_is_preregistered"] is False
    assert "permute" in config["evaluation"]["shuffled_identity_control"]
    assert config["selector"]["declared_weight_ratio_bound"] == 4.0


def test_completed_control_is_bound_private_and_cross_model() -> None:
    result = json.loads(_result_path(
        Path(DEFAULT_OUTPUT), "pan15_crossmodel_selector_aggregate.json"
    ).read_text(encoding="utf-8"))
    freeze = json.loads(_result_path(
        Path(DEFAULT_SELECTOR_FREEZE), "pan15_crossmodel_selector_freeze.json"
    ).read_text(encoding="utf-8"))
    assert result["status"] == "COMPLETE"
    assert result["scope"].startswith("post-hoc")
    assert result["dataset"]["official_test_profiles"] == 142
    assert result["dataset"]["raw_text_or_vocabulary_persisted_in_result"] is False
    assert result["bindings"]["selector_model_sha256"] == freeze["selector_model_sha256"]
    assert result["model_separation"]["representations_distinct"] is True
    assert result["model_separation"]["target_unchanged_from_original_external_result"] is True
    assert result["negative_controls"]["uniform_h8_reproduces_original_frozen_target_result"] is True
    assert result["primary_h8"]["delta_nll_uniform_minus_selected"] > 0.0
    assert all(
        control["selector_minus_shuffled_profile_bootstrap_95_ci"][0] > 0.0
        for control in result["shuffled_identity_controls"]
    )
    serialized = json.dumps(result)
    assert "pan15-" not in serialized


==> anc/code/tests/test_pan15_external.py <==
from __future__ import annotations

import math

import numpy as np

from experiments.pan15_external import entropy_salience, normalize_rows, softmax


def test_entropy_salience_has_registered_range_and_endpoints() -> None:
    uniform = np.full((1, 4), 0.25)
    certain = np.asarray([[1.0, 0.0, 0.0, 0.0]])
    assert np.allclose(entropy_salience(uniform), 0.0)
    assert np.allclose(entropy_salience(certain), 1.0, atol=1e-10)
    mixed = entropy_salience(np.asarray([[0.4, 0.3, 0.2, 0.1]]))
    assert 0.0 < float(mixed[0]) < 1.0


def test_softmax_and_normalization_are_finite() -> None:
    vectors = normalize_rows(np.asarray([[3.0, 4.0], [0.0, 0.0]]))
    assert np.allclose(vectors[0], [0.6, 0.8])
    assert np.allclose(vectors[1], [0.0, 0.0])
    probabilities = softmax(np.asarray([[1000.0, 999.0, -1000.0]]))
    assert np.isfinite(probabilities).all()
    assert math.isclose(float(probabilities.sum()), 1.0)


==> anc/code/tests/test_selection.py <==
from __future__ import annotations

import numpy as np

from experiments.selection import (
    SelectionRecord,
    bernoulli_lr_eprocess,
    bounded_odds_theta_interval,
    controlled_cue_order,
    exact_repeat_and_dedup_vectors,
    selected_cue_rate,
    selection_adjusted_null_rate,
    uniform_order,
)


def _records() -> list[SelectionRecord]:
    labels = (0, 0, 0, 0)
    return [
        SelectionRecord("a", f"c{i}", f"comment {i}", labels, (i % 2 == 0,) * 4)
        for i in range(12)
    ]


def test_lambda_one_is_exact_uniform_control() -> None:
    records = _records()
    assert uniform_order(records, 7, 2) == controlled_cue_order(records, "age_band", 1.0, 7, 2)


def test_odds_mapping_and_bounded_inverse() -> None:
    theta = 0.2
    rate = selected_cue_rate(theta, 4.0)
    assert np.isclose(rate, 0.5)
    lower, upper = bounded_odds_theta_interval(rate, 4.0)
    assert np.isclose(lower, theta)
    assert lower <= rate <= upper
    assert np.isclose(selection_adjusted_null_rate(0.1, 4.0), 4 * 0.1 / (0.9 + 0.4))


def test_lr_eprocess_matches_direct_product() -> None:
    outcomes = [1, 0, 1]
    process = bernoulli_lr_eprocess(outcomes, 0.2, 0.5)
    expected = [0.5 / 0.2]
    expected.append(expected[-1] * 0.5 / 0.8)
    expected.append(expected[-1] * 0.5 / 0.2)
    assert np.allclose(process, expected)


def test_exact_repetition_is_neutral_under_declared_pooling() -> None:
    repeated, deduplicated = exact_repeat_and_dedup_vectors("same authentic comment", 256, 8)
    assert np.allclose(repeated, deduplicated, atol=1e-7)



==> anc/code/tests/test_tokenizer_not_packaged.py <==
from __future__ import annotations

import subprocess
import sys
import zipfile
from pathlib import Path


def run_gate(project: Path, archive: Path) -> subprocess.CompletedProcess[str]:
    return subprocess.run(
        [sys.executable, str(project / "scripts" / "verify_tokenizer_not_packaged.py"), str(archive)],
        cwd=project,
        capture_output=True,
        text=True,
    )


def test_packaging_gate_accepts_source_only_archive(tmp_path: Path) -> None:
    project = Path(__file__).resolve().parents[1]
    archive = tmp_path / "clean.zip"
    with zipfile.ZipFile(archive, mode="w") as output:
        output.writestr("paper/main.tex", "safe")
        output.writestr("android/tokenizer-native/sentencepiece.lock.json", "{}")
    completed = run_gate(project, archive)
    assert completed.returncode == 0, completed.stderr
    assert "PASS" in completed.stdout


def test_packaging_gate_rejects_gated_model_name(tmp_path: Path) -> None:
    project = Path(__file__).resolve().parents[1]
    archive = tmp_path / "bad.zip"
    with zipfile.ZipFile(archive, mode="w") as output:
        output.writestr("assets/sentencepiece.model", b"not-even-the-real-model")
    completed = run_gate(project, archive)
    assert completed.returncode != 0
    assert "forbidden" in completed.stderr


def test_packaging_gate_rejects_raw_parity_fixture(tmp_path: Path) -> None:
    project = Path(__file__).resolve().parents[1]
    archive = tmp_path / "bad-raw.zip"
    with zipfile.ZipFile(archive, mode="w") as output:
        output.writestr("data/android_tokenizer_train_cal.parity.bin", b"raw text fixture")
    completed = run_gate(project, archive)
    assert completed.returncode != 0
    assert "forbidden" in completed.stderr


==> anc/data/DATA_MANIFEST.md <==
# Data manifest

No raw participant records are distributed with this repository or the arXiv
source archive.

Every acquired item must be recorded in a machine-readable manifest with:

- stable source URL and collection identifier;
- creator/source label exactly as supplied by the archive;
- item identifier, acquisition timestamp, and SHA-256 digest;
- rights statement URL and item-level rights notes;
- assignment, series, or near-duplicate group when available;
- train/calibration/test partition; and
- exclusion reason when the item is not used.

## Selected benchmark: SynthPAI

The primary benchmark is SynthPAI, a fully synthetic forum corpus created by
Yukhymenko et al. It contains 7,823 comments from 300 synthetic profiles. The
dataset card states that no profile corresponds to a real person and limits
use to privacy research and defenses; inference about real people without
consent is explicitly out of scope.

- Dataset repository: <https://huggingface.co/datasets/RobinSta/SynthPAI>
- Source repository: <https://github.com/eth-sri/SynthPAI>
- Paper: <https://arxiv.org/abs/2406.07217>
- License: CC BY-NC-SA 4.0
- Pinned Hub revision: `b572595f543a51db789caddbb81a9fc4edc6c32f`
- File: `synthpai.jsonl`
- File size: 20,014,890 bytes
- SHA-256: `026bfd2b94ecd9e3f3b9bf1cf95a85c42f4e37505144c35d74ec0d4384d87ad4`
- Observed records: 7,823

The cached file is ignored by version control and must not be placed in the
arXiv source/ancillary archive. Acquisition scripts verify the pinned digest.
All partitions are profile-disjoint. The profile's generated style prompt,
username, and structured attribute record are prohibited model inputs; only
the public synthetic comment text enters the feature pipeline.

The non-commercial share-alike license applies to the dataset, not to original
code written for this project. Users reproducing the experiments are
responsible for complying with its terms.

## Exploratory real-profile check: PAN15

The exploratory external check uses the English portion of PAN15 Author
Profiling, a 2015 Twitter benchmark with 152 official training profiles and
142 official test profiles. It is not a contemporary Instagram cohort and it
does not provide a logged ranking policy. We use only its benchmark-provided
four-way age-group label. The source describes the four classes but we did not
independently verify how the age labels were collected.

- Dataset record: <https://doi.org/10.5281/zenodo.3745945>
- Task description: <https://pan.webis.de/clef15/pan15-web/author-profiling.html>
- Source type: real Twitter profiles, supplied by the benchmark archive
- Access and redistribution: research-only; raw tweets are excluded
- Official training ZIP MD5: `662da95d5393a3fb42b5700b0d5f7069`
- Official test ZIP MD5: `3825cd7164d7f441886749738cd194f9`
- Local processing: Pixel 10 produces only anonymous author hashes, text
  hashes, G5 embeddings, and aggregate reports; none is placed in the source
  archive

No profile was scraped, rehydrated, contacted, displayed, or added to the
Android audit interface. This post-hoc external check is kept distinct from
the pre-specified synthetic evaluation.

## Excluded data

- No dataset from the authors' unrelated applied-vision work is used.
- No real social-media profile is scraped. The PAN15 exploratory check uses
  only the official, research-only archive under the constraints above.
- Open Images author groupings were considered and rejected because generic
  portfolio cues do not provide private-attribute ground truth and introduce
  unnecessary real-creator ethics concerns.
- SopriBench is cited as the closest cumulative multimodal benchmark but is not
  treated as available experiment data unless its authors publish a stable,
  licensed artifact before the analysis freeze.


==> anc/data/sources.json <==
{
  "schema_version": 1,
  "generated_at": "2026-08-12",
  "datasets": [
    {
      "id": "synthpai",
      "title": "SynthPAI: A Synthetic Dataset for Personal Attribute Inference",
      "paper": "https://arxiv.org/abs/2406.07217",
      "repository": "https://github.com/eth-sri/SynthPAI",
      "download_repository": "https://huggingface.co/datasets/RobinSta/SynthPAI",
      "revision": "b572595f543a51db789caddbb81a9fc4edc6c32f",
      "files": [
        {
          "path": "synthpai.jsonl",
          "bytes": 20014890,
          "records": 7823,
          "sha256": "026bfd2b94ecd9e3f3b9bf1cf95a85c42f4e37505144c35d74ec0d4384d87ad4"
        }
      ],
      "license": "CC-BY-NC-SA-4.0",
      "license_url": "https://creativecommons.org/licenses/by-nc-sa/4.0/",
      "personal_data": "fully synthetic profiles; no real-person records",
      "allowed_use": "privacy inference evaluation and defenses",
      "raw_data_distributed": false
    },
    {
      "id": "pan15_author_profiling_english_exploratory",
      "title": "PAN15 Author Profiling English",
      "record": "https://doi.org/10.5281/zenodo.3745945",
      "task_description": "https://pan.webis.de/clef15/pan15-web/author-profiling.html",
      "files": [
        {
          "path": "pan15-author-profiling-training-dataset-2015-04-23.zip",
          "md5": "662da95d5393a3fb42b5700b0d5f7069"
        },
        {
          "path": "pan15-author-profiling-test-dataset-2015-04-23.zip",
          "md5": "3825cd7164d7f441886749738cd194f9"
        }
      ],
      "license": "research-only; no machine-readable SPDX license stated by the record",
      "personal_data": "real 2015 Twitter profiles; benchmark-provided age groups with collection provenance not independently verified",
      "allowed_use": "exploratory external security evaluation only; no raw content redistribution",
      "raw_data_distributed": false
    }
  ]
}


==> anc/results/accretionlink-security-checkpoint.json <==
{
  "format": "accretionlink-audit-v2",
  "records": [
    {
      "index": 0,
      "created_at": "2026-06-18T14:26:02.933567Z",
      "event": "tensor_g5_live_execution_report",
      "previous_sha256": "0000000000000000000000000000000000000000000000000000000000000000",
      "content_sha256": "9f3571f65e904ebb352243fbf4512c4474018ac4be5f1a0969b3e3bf9b9fdc72",
      "model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
      "execution_evidence_sha256": "e6b25fa7e58a56e6b96816d3818fbeb6307a0a1392ccbfdd7265b00dc8aa7fe8",
      "output_sha256": "e6b25fa7e58a56e6b96816d3818fbeb6307a0a1392ccbfdd7265b00dc8aa7fe8",
      "exposure_score": 0,
      "entry_sha256": "f2e46f1a532821799ae8e16920dcc7a15db2f7876e5435ae0af51b17c3d05f07"
    },
    {
      "index": 1,
      "created_at": "2026-06-18T14:26:52.955943Z",
      "event": "exposure_control_security_game_executed",
      "previous_sha256": "f2e46f1a532821799ae8e16920dcc7a15db2f7876e5435ae0af51b17c3d05f07",
      "content_sha256": "ea084250d88ea02ae41620809e4110f3d1f32794ef5a4f1f8e1ec4e0844eff09",
      "model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
      "execution_evidence_sha256": "e6b25fa7e58a56e6b96816d3818fbeb6307a0a1392ccbfdd7265b00dc8aa7fe8",
      "output_sha256": "adbe19fea608091a62225480d01a2fe8c486396c8712a968794a588fc4a3fb3b",
      "exposure_score": 0.01595307696117718,
      "entry_sha256": "1d7b4d36e846bc119a9ce309d21af529259695bef6f88ad7438b236cac3cfd96"
    },
    {
      "index": 2,
      "created_at": "2026-06-18T14:27:34.791732Z",
      "event": "registered_exposure_security_state",
      "previous_sha256": "1d7b4d36e846bc119a9ce309d21af529259695bef6f88ad7438b236cac3cfd96",
      "content_sha256": "6065c0b31c52656c9762211782a8d4de78d2b00849ba9a6ba804b6dd936663ef",
      "model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
      "execution_evidence_sha256": "e6b25fa7e58a56e6b96816d3818fbeb6307a0a1392ccbfdd7265b00dc8aa7fe8",
      "output_sha256": "6c617b89b52356164ebbfe3dd59ceb4b715dd7d8e8d27f8cb35c836d402d6e89",
      "exposure_score": 0.01595307696117718,
      "entry_sha256": "e982ed23608de0c3d426d94a89bed2916a92f270c8aee61c54169f2cedf32660"
    }
  ],
  "checkpoint": {
    "algorithm": "SHA256withECDSA\/P-256",
    "created_at": "2026-06-18T14:27:58.470688Z",
    "record_count": 3,
    "root_sha256": "e982ed23608de0c3d426d94a89bed2916a92f270c8aee61c54169f2cedf32660",
    "signature_der_base64": "MEUCIFnVhoKke\/FFNUHDlRp2Okx2bFQvrdVmR3eQL2\/OHvi2AiEAqnFjUr9FKknlOlRxOAvB\/vejdts1hypB1UgJmGZSby0=",
    "public_key_spki_base64": "MFkwEwYHKoZIzj0CAQYIKoZIzj0DAQcDQgAElizSJmeYEFZpRR0cz2\/dj6oCYNqfTvumznQnWgQtJmgSFvc+CPp79hgYNXyF2k2nKk5DOorSlUGe\/jlw0nBiCg==",
    "key_security_level": "StrongBox"
  },
  "canonicalization": {
    "record": "length-prefixed big-endian fields in exported field order",
    "checkpoint": "format-checkpoint, record_count, created_at, root_sha256",
    "signature": "SHA256withECDSA over the canonical checkpoint payload"
  },
  "limitations": {
    "model_correctness_proven": false,
    "remote_attestation_included": false,
    "prefix_truncation_detectable_without_prior_checkpoint": false,
    "raw_post_text_recorded": false,
    "execution_report_digest_recorded": true
  }
}

==> anc/results/eicu_external_aggregate.json <==
{
  "age_classes": [
    "18_24",
    "25_34",
    "35_44",
    "45_54",
    "55_plus"
  ],
  "analysis_status": "EXPLORATORY_EXTERNAL_REAL_PATIENT_COHORT",
  "clinical_claim": false,
  "dataset": {
    "file_sha256": {
      "diagnosis.csv.gz": "c99770c25fdeaee1eb34e490f982bd17459bc8902f951a2ae23adef65e7b1b52",
      "patient.csv.gz": "15e1eb52169828e3cfff3b67132a087298de4d0365bbb31bb294f6043bffd474",
      "treatment.csv.gz": "daefee030fa1ad29593dce880ad86bdfbdbb1e33fcb3e78fa21d71cb01a08628"
    },
    "license": "ODbL-1.0",
    "name": "eICU Collaborative Research Database Demo v2.0",
    "source": "https://physionet.org/content/eicu-crd-demo/2.0/"
  },
  "domain_shift": "Events are clinician-entered ICU records, not self-authored social posts; this is a secondary stress test of cumulative NLL, not direct replication of SynthPAI.",
  "evidence_kind": "compact_external_cohort_aggregate",
  "execution_note": "This exploratory result is a corrective numerical rerun: SAG replaced LBFGS after line-search overflow warnings. The feature contract, split, regularization, calibration, prefixes, and bootstrap specification were unchanged.",
  "feature_policy": "diagnosis/treatment description only; numeric literals replaced; patient fields excluded",
  "metrics": [
    {
      "accuracy": 0.7450980392156863,
      "balanced_accuracy": 0.2,
      "brier": 0.40234959426164246,
      "current_nll": 0.8508317384942439,
      "ece_10": 0.07858403116246401,
      "nll_gain_ci95_patient_bootstrap": [
        0.017235889900680645,
        0.07688091948884297
      ],
      "nll_gain_over_prior": 0.047422687306067024,
      "patients": 153,
      "prefix": 1,
      "prior_nll": 0.8982544258003109
    },
    {
      "accuracy": 0.7450980392156863,
      "balanced_accuracy": 0.2,
      "brier": 0.40419971948122807,
      "current_nll": 0.8578239739524585,
      "ece_10": 0.07035151854413393,
      "nll_gain_ci95_patient_bootstrap": [
        0.010833516799579392,
        0.06828281578310728
      ],
      "nll_gain_over_prior": 0.04043045184785243,
      "patients": 153,
      "prefix": 2,
      "prior_nll": 0.8982544258003109
    },
    {
      "accuracy": 0.7450980392156863,
      "balanced_accuracy": 0.2,
      "brier": 0.3990435985190054,
      "current_nll": 0.8414415193931669,
      "ece_10": 0.10689084571846437,
      "nll_gain_ci95_patient_bootstrap": [
        0.02968120104674833,
        0.0833778410531934
      ],
      "nll_gain_over_prior": 0.05681290640714398,
      "patients": 153,
      "prefix": 4,
      "prior_nll": 0.8982544258003109
    },
    {
      "accuracy": 0.7450980392156863,
      "balanced_accuracy": 0.2,
      "brier": 0.39776042435030917,
      "current_nll": 0.8366486677597353,
      "ece_10": 0.10138102129016152,
      "nll_gain_ci95_patient_bootstrap": [
        0.037852883988056,
        0.08540214436818744
      ],
      "nll_gain_over_prior": 0.06160575804057555,
      "patients": 153,
      "prefix": 8,
      "prior_nll": 0.8982544258003109
    }
  ],
  "model": {
    "family": "multinomial_logistic_regression",
    "feature_dimension": 4096,
    "scikit_learn_version": "1.8.0",
    "solver": "sag",
    "solver_iterations": 20
  },
  "paper_result": true,
  "population": {
    "age_class_counts": {
      "18_24": 28,
      "25_34": 37,
      "35_44": 54,
      "45_54": 83,
      "55_plus": 573
    },
    "eligible_unique_patients": 775,
    "minimum_distinct_events": 8,
    "split_counts": {
      "calibration": 157,
      "test": 153,
      "train": 465
    }
  },
  "schema_version": 1,
  "source_report_sha256": "5bc3053f0465bd442bedc5fa88251c628237f7a36ddf95178d1229f102124388",
  "temperature": 1.0495282849788503,
  "threat_boundary": "Deidentified diagnosis/treatment events are used to measure cumulative age-band predictability; no identity linkage, care decision, or patient-level output is reported.",
  "train_prior": [
    0.03829787234042553,
    0.04893617021276596,
    0.07021276595744681,
    0.10851063829787234,
    0.7340425531914894
  ]
}


==> anc/results/heldout_aggregate.json <==
{
  "artifact_status": "EMBEDDINGGEMMA_HELDOUT_TEST_OPENED_ONCE",
  "config_sha256": "95a714c0a742cad7f7920cfba6fd911b0ecf94165da573adec41061f0fdb60ce",
  "dataset_sha256": "026bfd2b94ecd9e3f3b9bf1cf95a85c42f4e37505144c35d74ec0d4384d87ad4",
  "encoder_model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
  "eprocess_negative_control": [
    {
      "alpha": 0.05,
      "false_warning_rate": 0.0003846153846153846,
      "false_warnings": 2,
      "fixed_alternative_q": 0.6154675368206161,
      "maximum_e_value_max": 50.449981884294935,
      "maximum_e_value_median": 1.0,
      "null_rate_p0": 0.23093507364123209,
      "selection_bound_U": 4.0,
      "sequences": 5200,
      "task": "income_level",
      "tau_training_wilson_upper95": 0.06982808363822225,
      "threshold": 20.0
    },
    {
      "alpha": 0.05,
      "false_warning_rate": 0.0003846153846153846,
      "false_warnings": 2,
      "fixed_alternative_q": 0.6078464291259507,
      "maximum_e_value_max": 63.07139209778009,
      "maximum_e_value_median": 1.0,
      "null_rate_p0": 0.21569285825190143,
      "selection_bound_U": 4.0,
      "sequences": 5200,
      "task": "relationship_status",
      "tau_training_wilson_upper95": 0.06432982790110744,
      "threshold": 20.0
    },
    {
      "alpha": 0.05,
      "false_warning_rate": 0.0001923076923076923,
      "false_warnings": 1,
      "fixed_alternative_q": 0.6576618979144337,
      "maximum_e_value_max": 39.4665966951417,
      "maximum_e_value_median": 1.0,
      "null_rate_p0": 0.3153237958288673,
      "selection_bound_U": 4.0,
      "sequences": 5200,
      "task": "education_level",
      "tau_training_wilson_upper95": 0.10324847466617636,
      "threshold": 20.0
    },
    {
      "alpha": 0.05,
      "false_warning_rate": 0.0,
      "false_warnings": 0,
      "fixed_alternative_q": 0.6151545376570842,
      "maximum_e_value_max": 19.055464547732743,
      "maximum_e_value_median": 1.0,
      "null_rate_p0": 0.23030907531416842,
      "selection_bound_U": 4.0,
      "sequences": 5200,
      "task": "age_band",
      "tau_training_wilson_upper95": 0.06959927781575191,
      "threshold": 20.0
    }
  ],
  "evaluation_unit": "synthetic_profile",
  "evidence_kind": "compact_aggregate_heldout_result",
  "freeze_manifest_sha256": "1201b464a1c8bb92244cab1da729910cdcc041d6b6bb16a76adb2c163af88225",
  "head_contract_sha256": "cbaade9745b5c7cd9ef2f9d4df1da306313cee48f08fd28ac46ce8ab6114edca",
  "head_sha256": "c140b00c3a167cf72c8b60edf32e921ffa725dfdf1b89966e83a3c9c33f079e3",
  "integrity_attack": [
    {
      "attack_success_rate": 0.1388888888888889,
      "eligible_profiles": 36,
      "successful_profiles": 5,
      "task": "income_level"
    },
    {
      "attack_success_rate": 0.0,
      "eligible_profiles": 18,
      "successful_profiles": 0,
      "task": "relationship_status"
    },
    {
      "attack_success_rate": 0.030303030303030304,
      "eligible_profiles": 33,
      "successful_profiles": 1,
      "task": "education_level"
    },
    {
      "attack_success_rate": 0.0,
      "eligible_profiles": 22,
      "successful_profiles": 0,
      "task": "age_band"
    }
  ],
  "paper_result": true,
  "population": "fully synthetic SynthPAI profiles only",
  "prefix_results": [
    {
      "bootstrap_ci95": [
        0.0197980295389101,
        0.04101552405708403
      ],
      "lambda1_nll": 1.3135863486572914,
      "lambda4_nll": 1.2832921880963053,
      "nll_contrast": 0.030294160560986112,
      "prefix": 1,
      "profiles": 52,
      "tasks": 4
    },
    {
      "bootstrap_ci95": [
        0.017604733553088173,
        0.038892972004976954
      ],
      "lambda1_nll": 1.231192742151695,
      "lambda4_nll": 1.2031885909041533,
      "nll_contrast": 0.028004151247541718,
      "prefix": 2,
      "profiles": 52,
      "tasks": 4
    },
    {
      "bootstrap_ci95": [
        0.013969824607599515,
        0.0328701228998515
      ],
      "lambda1_nll": 1.1754579512681396,
      "lambda4_nll": 1.1520906810839848,
      "nll_contrast": 0.02336727018415478,
      "prefix": 4,
      "profiles": 52,
      "tasks": 4
    },
    {
      "bootstrap_ci95": [
        0.008903175945942827,
        0.023363841992027307
      ],
      "lambda1_nll": 1.1348156756722398,
      "lambda4_nll": 1.1188625987110628,
      "nll_contrast": 0.01595307696117718,
      "prefix": 8,
      "profiles": 52,
      "tasks": 4
    }
  ],
  "primary_effects": [
    {
      "bootstrap_replicates": 10000,
      "bootstrap_unit": "synthetic_profile",
      "ci95": [
        0.0018843886546226717,
        0.022037347498400223
      ],
      "estimand": "paired_delta_nll_uniform_lambda1_minus_selected_lambda4_at_prefix8",
      "estimate": 0.011990425828221216,
      "p_value_holm": 0.0254974502549745,
      "p_value_raw": 0.0122987701229877,
      "profiles": 52,
      "reject_holm_alpha_0_05": true,
      "task": "income_level"
    },
    {
      "bootstrap_replicates": 10000,
      "bootstrap_unit": "synthetic_profile",
      "ci95": [
        0.010746860466726647,
        0.04070033365143934
      ],
      "estimand": "paired_delta_nll_uniform_lambda1_minus_selected_lambda4_at_prefix8",
      "estimate": 0.02459489229146021,
      "p_value_holm": 0.0023997600239976003,
      "p_value_raw": 0.0005999400059994001,
      "profiles": 52,
      "reject_holm_alpha_0_05": true,
      "task": "relationship_status"
    },
    {
      "bootstrap_replicates": 10000,
      "bootstrap_unit": "synthetic_profile",
      "ci95": [
        0.0029516979837373785,
        0.034229263201816316
      ],
      "estimand": "paired_delta_nll_uniform_lambda1_minus_selected_lambda4_at_prefix8",
      "estimate": 0.01914853373788641,
      "p_value_holm": 0.0254974502549745,
      "p_value_raw": 0.0084991500849915,
      "profiles": 52,
      "reject_holm_alpha_0_05": true,
      "task": "education_level"
    },
    {
      "bootstrap_replicates": 10000,
      "bootstrap_unit": "synthetic_profile",
      "ci95": [
        -0.002138984318689601,
        0.01957372292481049
      ],
      "estimand": "paired_delta_nll_uniform_lambda1_minus_selected_lambda4_at_prefix8",
      "estimate": 0.008078455987140885,
      "p_value_holm": 0.0826917308269173,
      "p_value_raw": 0.0826917308269173,
      "profiles": 52,
      "reject_holm_alpha_0_05": false,
      "task": "age_band"
    }
  ],
  "schema_version": 1,
  "source_report_sha256": "efd9889a298c009a99e7e667972185e1552b32de85bf588f31d1d8d467f46968",
  "split_counts": {
    "calibration": 52,
    "test": 52,
    "train": 157
  }
}


==> anc/results/pan15_crossmodel_selector_aggregate.json <==
{
  "bindings": {
    "config_sha256": "218165f4f7a015abcf7149cb403ad1792e7f13212e58fbb3436c935a62166933",
    "frozen_g5_target_fit_sha256": "7fc6229e891f6d5452fe667a443a9c58f777b45392ed8c0703168e06b5172f75",
    "frozen_g5_target_head_sha256": "627f069100f2b417c35770721a19c6ada1170e3d21763d97e4c3bcd1bb44c23c",
    "original_external_result_sha256": "abdf14c6049e9afe9cde006e41fab53205b3a62c342b05e7a231217c6953032f",
    "selector_freeze_sha256": "c9ad7b6b5528ce949d85161af89158d97debfce44dbd85c9d33e0311d0aa0b22",
    "selector_model_sha256": "a220d978695a48463e7c20bda516973236b2917ac7744cf0baff643f847826fe",
    "source_sha256": {
      "experiments/evaluate_pan15_crossmodel_control.py": "0d9afd93630c598adc1db370ca146440be8ee639aaa70c05d58b3cab29ca0b15",
      "experiments/evaluate_pan15_external.py": "f97f903594d587f0579c32137ddb20d235822019631eb0e75efb150a8842295f",
      "experiments/locked_test_corpus.py": "a406c9bf3b2bf0bd604bcc841cbc10e6232060146e9c58747efbef1924ef970a",
      "experiments/pan15_external.py": "bab89b3c9d415472a17502d607f7ac0a483daf45ce0ad451da5f4346ca07fc59"
    },
    "test_g5_embeddings_sha256": "76d803fc806984d17549e230fc8f0c8550e840e462525d59984a6b7c59b5dd04",
    "test_raw_sha256": "4b027c012b0a45159e55b854ec00079c553005d5f1e1e3686772a8ea4aa8d19d"
  },
  "confidentiality_effects": [
    {
      "delta_nll_uniform_minus_selected": 0.013308522629547124,
      "holm_adjusted_p_across_horizons": 0.00039996000399960006,
      "horizon": 1,
      "one_sided_profile_sign_flip_p": 9.999000099990002e-05,
      "profile_bootstrap_95_ci": [
        0.010406606629654007,
        0.016422327018949825
      ]
    },
    {
      "delta_nll_uniform_minus_selected": 0.014445458804870475,
      "holm_adjusted_p_across_horizons": 0.00039996000399960006,
      "horizon": 2,
      "one_sided_profile_sign_flip_p": 9.999000099990002e-05,
      "profile_bootstrap_95_ci": [
        0.01153885057568328,
        0.017458048594822154
      ]
    },
    {
      "delta_nll_uniform_minus_selected": 0.014108533951231192,
      "holm_adjusted_p_across_horizons": 0.00039996000399960006,
      "horizon": 4,
      "one_sided_profile_sign_flip_p": 9.999000099990002e-05,
      "profile_bootstrap_95_ci": [
        0.011476859160797133,
        0.016940288715223302
      ]
    },
    {
      "delta_nll_uniform_minus_selected": 0.01469947732890338,
      "holm_adjusted_p_across_horizons": 0.00039996000399960006,
      "horizon": 8,
      "one_sided_profile_sign_flip_p": 9.999000099990002e-05,
      "profile_bootstrap_95_ci": [
        0.011880572606799696,
        0.01763596785318762
      ]
    }
  ],
  "dataset": {
    "name": "PAN15 Author Profiling English",
    "official_test_posts_after_exact_dedup": 12971,
    "official_test_profiles": 142,
    "raw_text_or_vocabulary_persisted_in_result": false,
    "raw_tweets_redistributed": false
  },
  "disclosure": {
    "control_is_preregistered": false,
    "official_test_data_are_reused_without_redownload": true,
    "primary_external_result_was_known": true,
    "selector_hyperparameters_were_not_chosen_from_control_test_effects": true
  },
  "evaluation": {
    "horizons": [
      1,
      2,
      4,
      8
    ],
    "paired_orders_per_profile": 100,
    "profile_bootstrap_replicates": 10000,
    "profile_label_permutation_replicates": 10000,
    "profile_sign_flip_replicates": 10000,
    "shuffled_identity_control": "selector weights permuted within each profile and paired draw; exact weight distribution preserved",
    "uniform_order_reproduces_original_h8": true
  },
  "evidence_kind": "compact_post_hoc_pan15_crossmodel_aggregate",
  "integrity_h8": {
    "confidence_threshold": 0.8,
    "selected_high_confidence_false_profiles": 0,
    "uniform_correct_eligible_profiles": 71
  },
  "interpretation": "The proper-score effect transfers across a sparse lexical selector and the frozen G5 target; literal reuse of the target model is therefore not necessary for this observed control effect.",
  "limitations": [
    "This sensitivity analysis was specified after the original PAN15 effect was known and is not confirmatory.",
    "Selector and target use distinct representations and parameters but share age-label semantics; the control establishes model transfer, not task independence.",
    "PAN15 tweets were collected in 2015 and do not identify effects in contemporary Instagram users or platform ranking logs.",
    "The TF-IDF selector is an offline control and was not executed on the Pixel Tensor G5; only the frozen target embeddings retain the measured G5 execution provenance.",
    "Age groups are benchmark-provided and their collection and label provenance were not independently verified."
  ],
  "model_separation": {
    "age_label_semantics_shared": true,
    "parameter_sets_distinct": true,
    "representations_distinct": true,
    "selector": "word/character TF-IDF multinomial logistic regression on raw text",
    "selector_test_label_blind": true,
    "selector_training_data": "official train only; 122 fit profiles and 30 separate calibration profiles",
    "target": "frozen Tensor-G5 EmbeddingGemma embeddings plus frozen calibrated linear head",
    "target_unchanged_from_original_external_result": true
  },
  "negative_controls": {
    "empirical_class_counts_preserved_in_each_profile_label_permutation": true,
    "shuffled_identity_exact_within_profile_weight_distribution": true,
    "uniform_h8_reproduces_original_frozen_target_result": true,
    "weight_ratio_one_exact_order_identity": true
  },
  "primary_h8": {
    "delta_nll_uniform_minus_selected": 0.01469947732890338,
    "permuted_profile_label_95_interval": [
      -0.002692940845043347,
      0.0039125876618694355
    ],
    "permuted_profile_label_null_mean": 0.0006318761260605056,
    "permuted_profile_label_one_sided_p": 9.999000099990002e-05,
    "selected_balanced_accuracy": 0.5760160098522167,
    "selected_mixture_nll": 1.1076446752921671,
    "uniform_balanced_accuracy": 0.5624692118226601,
    "uniform_mixture_nll": 1.1220903646142593
  },
  "schema_version": 1,
  "scope": "post-hoc PAN15 cross-model selector control; not preregistered",
  "selector_fit": {
    "calibration_posts": 2701,
    "calibration_profile_class_weighted_accuracy": 0.4874001299664453,
    "calibration_profiles": 30,
    "calibration_weighted_nll_after": 1.198608400741893,
    "calibration_weighted_nll_before": 1.2405980475542822,
    "character_vocabulary_size": 49749,
    "classifier_iterations": [
      165
    ],
    "combined_feature_count": 59640,
    "fit_posts": 11342,
    "fit_profiles": 122,
    "temperature": 1.557581998209022,
    "word_vocabulary_size": 9891
  },
  "selector_test_diagnostics": {
    "declared_weight_ratio_bound": 4.0,
    "full_profile_balanced_accuracy": 0.6805726600985221,
    "maximum_observed_within_profile_weight_ratio": 3.388500962020049,
    "post_salience_spearman_p_descriptive_only": 4.9536447790989565e-191,
    "post_salience_spearman_with_frozen_target": 0.2546069776771752
  },
  "shuffled_identity_controls": [
    {
      "delta_nll_uniform_minus_shuffled_identity": 0.00048053028863901813,
      "horizon": 1,
      "selector_minus_shuffled_holm_adjusted_p_across_horizons": 0.00039996000399960006,
      "selector_minus_shuffled_identity": 0.012827992340908105,
      "selector_minus_shuffled_one_sided_profile_sign_flip_p": 9.999000099990002e-05,
      "selector_minus_shuffled_profile_bootstrap_95_ci": [
        0.00964584796799094,
        0.01608529146673513
      ],
      "shuffled_identity_holm_adjusted_p_across_horizons": 1.0,
      "shuffled_identity_profile_bootstrap_95_ci": [
        -0.0010662111392533487,
        0.0021038468833752054
      ],
      "shuffled_identity_two_sided_profile_sign_flip_p": 0.5576442355764424
    },
    {
      "delta_nll_uniform_minus_shuffled_identity": -0.0001802288066438168,
      "horizon": 2,
      "selector_minus_shuffled_holm_adjusted_p_across_horizons": 0.00039996000399960006,
      "selector_minus_shuffled_identity": 0.014625687611514289,
      "selector_minus_shuffled_one_sided_profile_sign_flip_p": 9.999000099990002e-05,
      "selector_minus_shuffled_profile_bootstrap_95_ci": [
        0.011766195434731487,
        0.017621250997279587
      ],
      "shuffled_identity_holm_adjusted_p_across_horizons": 1.0,
      "shuffled_identity_profile_bootstrap_95_ci": [
        -0.0018017312093342114,
        0.0014011551708373998
      ],
      "shuffled_identity_two_sided_profile_sign_flip_p": 0.8253174682531746
    },
    {
      "delta_nll_uniform_minus_shuffled_identity": 0.0011549039102868844,
      "horizon": 4,
      "selector_minus_shuffled_holm_adjusted_p_across_horizons": 0.00039996000399960006,
      "selector_minus_shuffled_identity": 0.012953630040944306,
      "selector_minus_shuffled_one_sided_profile_sign_flip_p": 9.999000099990002e-05,
      "selector_minus_shuffled_profile_bootstrap_95_ci": [
        0.010340327120641672,
        0.01563788434876227
      ],
      "shuffled_identity_holm_adjusted_p_across_horizons": 0.09359064093590641,
      "shuffled_identity_profile_bootstrap_95_ci": [
        0.00012067587718995757,
        0.0021915745068294508
      ],
      "shuffled_identity_two_sided_profile_sign_flip_p": 0.031196880311968805
    },
    {
      "delta_nll_uniform_minus_shuffled_identity": -0.0008793465181554523,
      "horizon": 8,
      "selector_minus_shuffled_holm_adjusted_p_across_horizons": 0.00039996000399960006,
      "selector_minus_shuffled_identity": 0.015578823847058833,
      "selector_minus_shuffled_one_sided_profile_sign_flip_p": 9.999000099990002e-05,
      "selector_minus_shuffled_profile_bootstrap_95_ci": [
        0.012785713571903732,
        0.018555058676175736
      ],
      "shuffled_identity_holm_adjusted_p_across_horizons": 0.0675932406759324,
      "shuffled_identity_profile_bootstrap_95_ci": [
        -0.0016167643344875374,
        -0.0001595803334900812
      ],
      "shuffled_identity_two_sided_profile_sign_flip_p": 0.0168983101689831
    }
  ],
  "source_report_sha256": "2ab2ee70af1c859229923c097c1655647ce8355c5780634cc4d6c2e99c11f1a5",
  "status": "COMPLETE"
}


==> anc/results/pan15_crossmodel_selector_freeze.json <==
{
  "config_sha256": "218165f4f7a015abcf7149cb403ad1792e7f13212e58fbb3436c935a62166933",
  "evidence_kind": "compact_pan15_crossmodel_selector_freeze",
  "fit": {
    "calibration_posts": 2701,
    "calibration_profile_class_weighted_accuracy": 0.4874001299664453,
    "calibration_profiles": 30,
    "calibration_weighted_nll_after": 1.198608400741893,
    "calibration_weighted_nll_before": 1.2405980475542822,
    "character_vocabulary_size": 49749,
    "classifier_iterations": [
      165
    ],
    "combined_feature_count": 59640,
    "fit_posts": 11342,
    "fit_profiles": 122,
    "temperature": 1.557581998209022,
    "word_vocabulary_size": 9891
  },
  "post_hoc": true,
  "schema_version": 1,
  "scope": "PAN15 cross-model selector control; original external result already known",
  "selector_model_sha256": "a220d978695a48463e7c20bda516973236b2917ac7744cf0baff643f847826fe",
  "software": {
    "numpy": "2.2.6",
    "python": "3.11.13",
    "scikit_learn": "1.8.0",
    "scipy": "1.17.1"
  },
  "source_manifest_sha256": "c9ad7b6b5528ce949d85161af89158d97debfce44dbd85c9d33e0311d0aa0b22",
  "source_sha256": {
    "experiments/evaluate_pan15_crossmodel_control.py": "0d9afd93630c598adc1db370ca146440be8ee639aaa70c05d58b3cab29ca0b15",
    "experiments/evaluate_pan15_external.py": "f97f903594d587f0579c32137ddb20d235822019631eb0e75efb150a8842295f",
    "experiments/locked_test_corpus.py": "a406c9bf3b2bf0bd604bcc841cbc10e6232060146e9c58747efbef1924ef970a",
    "experiments/pan15_external.py": "bab89b3c9d415472a17502d607f7ac0a483daf45ce0ad451da5f4346ca07fc59"
  },
  "status": "FROZEN_FOR_POST_HOC_CONTROL_BEFORE_CONTROL_TEST_SCORES",
  "test_metrics": null,
  "train_labels_sha256": "9861788054b3f2d1406cf8c9df38c9a6ef39bee3b9e76ad3672d0e06dfe64b09",
  "train_raw_sha256": "7de7981d67dc9c9909b9288e2e276369389ff48ecd3836d8449c918e9c92c145"
}


==> anc/results/pan15_external_aggregate.json <==
{
  "confidentiality_effects": [
    {
      "delta_nll_uniform_minus_selected": 0.008677262802592782,
      "holm_adjusted_p_across_horizons": 0.00039996000399960006,
      "horizon": 1,
      "one_sided_profile_sign_flip_p": 9.999000099990002e-05,
      "profile_bootstrap_95_ci": [
        0.0055260730406851526,
        0.012090470117906673
      ]
    },
    {
      "delta_nll_uniform_minus_selected": 0.010293313738343031,
      "holm_adjusted_p_across_horizons": 0.00039996000399960006,
      "horizon": 2,
      "one_sided_profile_sign_flip_p": 9.999000099990002e-05,
      "profile_bootstrap_95_ci": [
        0.006855187225381757,
        0.01381579589930582
      ]
    },
    {
      "delta_nll_uniform_minus_selected": 0.011954113384928494,
      "holm_adjusted_p_across_horizons": 0.00039996000399960006,
      "horizon": 4,
      "one_sided_profile_sign_flip_p": 9.999000099990002e-05,
      "profile_bootstrap_95_ci": [
        0.0086541673151813,
        0.015438838034908819
      ]
    },
    {
      "delta_nll_uniform_minus_selected": 0.012271923446898819,
      "holm_adjusted_p_across_horizons": 0.00039996000399960006,
      "horizon": 8,
      "one_sided_profile_sign_flip_p": 9.999000099990002e-05,
      "profile_bootstrap_95_ci": [
        0.009049157090424817,
        0.015635366359650005
      ]
    }
  ],
  "dataset": {
    "classes": [
      "18-24",
      "25-34",
      "35-49",
      "50-XX"
    ],
    "name": "PAN15 Author Profiling English",
    "official_test_posts_after_exact_dedup": 12971,
    "official_test_profiles": 142,
    "raw_tweets_redistributed": false,
    "target": "benchmark-provided age group; collection and label provenance not independently verified"
  },
  "evidence_kind": "compact_exploratory_real_profile_aggregate",
  "execution": {
    "accelerator": "Tensor G5 AOT",
    "device": "Pixel 10",
    "fallback_enabled": false,
    "fit_freeze_sha256": "7fc6229e891f6d5452fe667a443a9c58f777b45392ed8c0703168e06b5172f75",
    "head_sha256": "627f069100f2b417c35770721a19c6ada1170e3d21763d97e4c3bcd1bb44c23c",
    "model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
    "per_post_embedding_once": true
  },
  "integrity_h8": {
    "confidence_threshold": 0.8,
    "selected_high_confidence_false_profiles": 0,
    "uniform_correct_eligible_profiles": 71
  },
  "limitations": [
    "PAN15 is a 2015 Twitter benchmark, not a contemporary Instagram cohort.",
    "Age groups are benchmark-provided; collection and label provenance were not independently verified.",
    "The evaluation uses model-derived label-blind salience, not an observed platform ranking log.",
    "This external experiment was specified after the synthetic analysis and is exploratory."
  ],
  "negative_controls": {
    "permuted_test_labels_replicates": 2000,
    "weight_ratio_one_exact_order_identity": true
  },
  "primary_h8": {
    "delta_nll_uniform_minus_selected": 0.012271923446898819,
    "permuted_label_95_interval": [
      -0.0023721325565374267,
      0.0029444923456129414
    ],
    "permuted_label_null_mean": 0.00029320278680026616,
    "permuted_label_one_sided_p": 0.0004997501249375312,
    "selected_balanced_accuracy": 0.5672413793103448,
    "selected_nll": 1.1099407352701427,
    "uniform_balanced_accuracy": 0.5624692118226601,
    "uniform_nll": 1.1220903646142593
  },
  "schema_version": 1,
  "scope": "exploratory real-profile external validation; not preregistered",
  "selection": {
    "declared_weight_ratio_bound": 4.0,
    "human_review_cue_used": false,
    "label_blind_model_salience": true,
    "maximum_observed_within_profile_weight_ratio": 1.7369024730084408,
    "paired_orders_per_profile": 100
  },
  "source_report_sha256": "abdf14c6049e9afe9cde006e41fab53205b3a62c342b05e7a231217c6953032f"
}


==> anc/results/pixel10_device_execution.json <==
{
  "evidence_kind": "compact_pixel10_device_execution",
  "heldout_encoder": {
    "api_surface": "android_sentencepiece_plus_litert_2.1.6_java_npu",
    "artifact_scope": "heldout_test_after_candidate_freeze",
    "candidate_freeze_sha256": "1201b464a1c8bb92244cab1da729910cdcc041d6b6bb16a76adb2c163af88225",
    "device": "Pixel 10",
    "elapsed_ms": 106231.339899,
    "encoder_invocations": 1622,
    "fallback_enabled": false,
    "history_reencoding": false,
    "model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
    "npu_invoke_p50_ms": 51.042058,
    "npu_invoke_p95_ms": 52.076562,
    "per_post_embedding_once": true,
    "per_post_tokenized_once": true,
    "raw_text_in_outputs": false,
    "record_count": 1622,
    "requested_accelerator": "NPU",
    "schema_version": 1,
    "soc_model": "Tensor G5",
    "status": "PASS",
    "target_labels_in_outputs": false,
    "test_opened_after_freeze": true,
    "tokenizer_invocations": 1622,
    "tokenizer_p50_ms": 2.284323,
    "tokenizer_p95_ms": 4.987917,
    "unique_authors": 52
  },
  "native_async": {
    "api_surface": "LiteRT_2.1.6_native_C",
    "concurrent_inflight_observed": true,
    "device": "Pixel 10",
    "fallback_enabled": false,
    "fallback_nodes": 0,
    "fully_accelerated": true,
    "hardware_overlap_claimed": false,
    "hardware_overlap_interpretation": "the preregistered async overlap gate was not met; no overlap claim is permitted",
    "heldout_test_accessed": false,
    "host_tail_not_serialized": true,
    "host_tail_vs_sync_ratio": 0.0900462081,
    "managed_buffer_sets": 2,
    "model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
    "open_ms": 53.60974,
    "overlap_timing_supported": false,
    "pair_wall_through_both_fences_ms": 95.774532,
    "pair_wall_vs_two_sync_ratio": 0.935742221,
    "requested_accelerator": "NPU_ONLY",
    "runtime_version": "2.1.6",
    "schema_version": 1,
    "second_submit_host_tail_ms": 1.604167,
    "second_submit_returned_before_first_wait": true,
    "soc_model": "Tensor G5",
    "status": "FAIL_CLOSED",
    "synchronous_single_run_reference_ms": 51.175703,
    "two_submit_host_tail_ms": 4.608178,
    "unsignaled_event_observed_at_return": true
  },
  "online_pipeline": {
    "device": "Pixel 10",
    "encoder_accelerator": "NPU",
    "fallback_enabled": false,
    "heldout_test_accessed": false,
    "interpretation": {
      "not_supported": "the two NPU requests did not meet the preregistered pair-overlap timing threshold; simultaneous NPU-kernel execution and throughput gain are not claimed",
      "supported": "the G5 graph is fallback-free, host submission is decoupled from output completion, and the fixed state/head is not the measured critical path"
    },
    "measurement": {
      "blocks": 10,
      "encoder_invocations": 6001,
      "encoder_scope": "single pretokenized train+calibration device stream",
      "measured_posts": 6001,
      "state_head_scope": "ten Pixel timing blocks over train+calibration embeddings",
      "state_head_updates": 2000,
      "unique_posts": 6001
    },
    "native_runtime": {
      "api_surface": "litert_2.1.6_native_c_async",
      "async_contract_requests": 2,
      "async_true_runs": 2,
      "compiled_model_fully_accelerated": true,
      "dispatch_delegate_nodes": 1,
      "fallback_nodes": 0,
      "graph_nodes": 1,
      "hardware_overlap_claimed": false,
      "hardware_overlap_gate_passed": false,
      "host_submission_decoupled": true,
      "host_tail_ratio_limit": 1.5,
      "host_tail_vs_sync_ratio": 0.0900462081,
      "measured_runs": 2,
      "pair_wall_ratio_limit": 0.9,
      "pair_wall_vs_two_sync_ratio": 0.935742221,
      "run_async_called": true,
      "second_submission_before_first_wait": true,
      "unsignaled_output_event_at_return": true
    },
    "per_post_embedding_once": true,
    "pipeline": {
      "eprocess_update_cost_independent_of_prefix": true,
      "evidence_kind": "measured_stage_separation",
      "integrated_end_to_end_overlap_measured": false,
      "retained_prior_embeddings": 0,
      "second_npu_submission_precedes_first_output_wait": true,
      "simultaneous_npu_kernel_execution_claimed": false,
      "state_dimension": 768,
      "update_cost_independent_of_prefix": true
    },
    "schema_version": 1,
    "soc_model": "Tensor G5",
    "sources": {
      "batch_sha256": "31f2ab532d58af4115633f9ac9bd4fdf2c734129ec5de0b3f6eef28fcf93af0e",
      "dispatch_verification_sha256": "9b150ee2e5de1d07fa2c3f37ee81ced58066b21a9d2debbc68359aa364aeecfc",
      "native_async_sha256": "6b6fd09cb25585a937a3d374611dfc652b952ce861b0c5e04623f1ae342ca9de",
      "state_head_sha256": "3a90a8d7ffcfc9b63bf99d9fcf10674b15aece7edd5180c9677f245b1ad432c4",
      "tokenizer_sha256": "c88578d2f0cb6e688c9bda702651faade1732067029486c0d91eb86ad137db11"
    },
    "status": "PASS_STAGE_SEPARATION",
    "timing_ms": {
      "host_input_stall_fraction": 0.0008784727931315362,
      "host_input_stall_scope": "sum consumer waits for the host producer / extraction wall time; does not measure internal TPU idle cycles",
      "late_to_early_state_head_p95_ratio": 1.0159774436090225,
      "npu_encoder_p50": 51.431198,
      "npu_encoder_p95": 53.109375,
      "state_head_p50": 0.045808,
      "state_head_p95_by_prefix": {
        "1": 0.052214,
        "2": 0.052136,
        "4": 0.052969,
        "8": 0.052604
      },
      "state_head_scope": "state_update+linear_head+softmax+eprocess",
      "state_head_to_npu_encoder_p50_ratio": 0.0008906656228384959
    },
    "tokenizer": {
      "input_mode": "raw_text_android_sentencepiece",
      "measured_on_device": true,
      "p50_ms": 0.049297,
      "p95_ms": 0.13539,
      "reference_parity_exact": true,
      "reference_parity_samples": 128
    }
  },
  "schema_version": 1,
  "source_sha256": {
    "heldout_encoder": "6f8511cd65fd1d412f95fd3abe091e9101d9b5e3e9b57becbe8bd90b37bc9274",
    "native_async": "6b6fd09cb25585a937a3d374611dfc652b952ce861b0c5e04623f1ae342ca9de",
    "online_pipeline": "c5801ddcf2b71fa6c43d13b545bcc9bfbed4c30c1ecaf00bbbf0f1bf9966b326",
    "state_head": "3a90a8d7ffcfc9b63bf99d9fcf10674b15aece7edd5180c9677f245b1ad432c4"
  },
  "state_head": {
    "device": "Pixel 10",
    "eprocess_update_cost_independent_of_prefix": true,
    "fixture_split_scope": "train_calibration_only",
    "head_asset_sha256": "e7c008d4fa7ab2c958ecdcf60030391111f3f8c8f6a72416c2124abb5f1f4e94",
    "heldout_test_accessed": false,
    "late_to_early_p95_ratio": 1.0159774436090225,
    "measured_cycles": 500,
    "measured_updates": 2000,
    "measurement_blocks": 10,
    "retained_prior_embeddings": 0,
    "schema_version": 1,
    "scope": "state_update+linear_head+softmax+eprocess",
    "soc_model": "Tensor G5",
    "state_dimension": 768,
    "state_head_p50_ms": 0.045808,
    "state_head_p95_by_prefix_ms": {
      "1": {
        "p50": 0.046146,
        "p95": 0.052214
      },
      "2": {
        "p50": 0.045495,
        "p95": 0.052136
      },
      "4": {
        "p50": 0.045625,
        "p95": 0.052969
      },
      "8": {
        "p50": 0.045938,
        "p95": 0.052604
      }
    },
    "status": "PASS",
    "update_cost_independent_of_prefix": true,
    "warmup_cycles": 50
  }
}


==> anc/results/posttest_security_hardening_manifest.json <==
{
  "schema_version": 1,
  "evidence_kind": "posttest_security_hardening_disclosure",
  "created_at_utc": "2026-08-13T00:33:28Z",
  "change_timing": "AFTER_REGISTERED_TEST_RESULTS",
  "scope": {
    "security_hardening_only": true,
    "statistical_results_recomputed": false,
    "model_changed": false,
    "selection_rule_changed": false,
    "metric_definition_changed": false,
    "test_split_changed": false,
    "pretest_manifest_mutated": false,
    "production_runtime_changed": true,
    "statement": "The production verifier and runtime-evidence binding were added after the registered test results. No model, selection rule, metric, split, prediction, or reported statistical output was changed."
  },
  "pretest_preservation": {
    "manifest_path": "results/final/embeddinggemma_pretest_freeze_manifest.json",
    "manifest_sha256": "1201b464a1c8bb92244cab1da729910cdcc041d6b6bb16a76adb2c163af88225",
    "frozen_engine_path": "android/app/src/main/java/dev/accretionlink/audit/security/SecurityOperationEngine.java",
    "frozen_engine_sha256": "d2c730f2eb8e6bc420424529f49651bd311f419e3bb149efda5aefdb6c4a187b",
    "frozen_engine_size_bytes": 12193,
    "freeze_verifier_status": "PASS",
    "production_invokes_frozen_engine": false
  },
  "posttest_production_verifier": {
    "path": "android/app/src/main/java/dev/accretionlink/audit/security/SecurityReplayVerifier.java",
    "sha256": "ef91dfed3d94f6c636f1c9fae5dd66331194a5e02ca6894aee30adfc58c6c85c",
    "size_bytes": 25842,
    "purpose": "Validate and reaggregate the registered replay, bind the operation to verified on-device model and native Tensor G5 evidence digests, and reject stale runtime bindings at commit."
  },
  "posttest_runtime_files": [
    {
      "path": "android/app/src/main/java/dev/accretionlink/audit/security/RuntimeArtifactVerifier.java",
      "sha256": "7ef1c4b07f722ba1768d78e67b4e6b11a8f9afa139dbfe07eced6f1c1a7ebc2f",
      "size_bytes": 10124
    },
    {
      "path": "android/app/src/main/java/dev/accretionlink/audit/crypto/AuditTranscript.java",
      "sha256": "997765b98b0a95829cb665a83b34a75d7de45f6f88c88e923efea821f2ae66b5",
      "size_bytes": 21551
    },
    {
      "path": "android/app/src/main/java/dev/accretionlink/audit/MainActivity.java",
      "sha256": "8674a7d462441b2846a914a715bd335e475d3731b975612ed6252243710dfba3",
      "size_bytes": 40574
    }
  ],
  "registered_result_invariance": {
    "heldout_report_path": "results/final/embeddinggemma_heldout_test_report.json",
    "heldout_report_sha256": "efd9889a298c009a99e7e667972185e1552b32de85bf588f31d1d8d467f46968",
    "device_replay_path": "results/final/embeddinggemma_device_security_replay.json",
    "device_replay_sha256": "ea084250d88ea02ae41620809e4110f3d1f32794ef5a4f1f8e1ec4e0844eff09",
    "encoder_model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
    "posterior_head_sha256": "c140b00c3a167cf72c8b60edf32e921ffa725dfdf1b89966e83a3c9c33f079e3",
    "prefix_8_nll_contrast": 0.01595307696117718
  },
  "posttest_device_evidence": {
    "exact_current_source": {
      "debug_apk_sha256": "b8c105a0d220d41f19da2126bf16e8be6e810621b19f4858ddad802e97ac54f3",
      "installed_apk_digest_match": true,
      "release_apk_sha256": "f2ca0d13d38526753aa0d471ac931e81cc2a23f8647f77b4f0fa719cff19e5d0",
      "source_changed_after_build_before_evidence": false
    },
    "native_tensor_g5_report": {
      "path": "android/evidence/tensor_g5_live_hardened.json",
      "sha256": "e6b25fa7e58a56e6b96816d3818fbeb6307a0a1392ccbfdd7265b00dc8aa7fe8"
    },
    "signed_checkpoint": {
      "path": "android/evidence/accretionlink-security-checkpoint.json",
      "sha256": "c29badf9893bb72668d46ce8e9a386fee038be48a50ac1c6c2f86bbe07ba5e7a",
      "record_count": 3,
      "root_sha256": "e982ed23608de0c3d426d94a89bed2916a92f270c8aee61c54169f2cedf32660"
    },
    "executed_screenshot": {
      "path": "android/evidence/pixel10-security-hardened-executed.png",
      "sha256": "1f206471010595d812477db53ec03dc7780a645eccfcc52f3c039ac038d0d6a7"
    },
    "host_verification_record": {
      "path": "android/evidence/verification.txt",
      "sha256": "84c5c53653101c6fa23fd43163724e7494fe870c005a612b0c40de5584805400"
    }
  },
  "interpretation": {
    "posttest_verifier_is_preregistered": false,
    "registered_result_is_replaced": false,
    "runtime_evidence_is_remote_attestation": false,
    "purpose": "Preserve the historical freeze while disclosing later production security hardening and its exact evidence bindings."
  }
}


==> anc/results/pretest_freeze.json <==
{
  "artifact_status": "EMBEDDINGGEMMA_PRETEST_FROZEN_TEST_UNOPENED",
  "candidate_selection_closed": true,
  "encoder": {
    "fallback_enabled": false,
    "graph_operator": "DISPATCH_OP",
    "model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
    "model_size_bytes": 191474704,
    "name": "EmbeddingGemma-300M Tensor G5 AOT",
    "requested_accelerator": "NPU_ONLY"
  },
  "evaluation": {
    "bootstrap_replicates": 10000,
    "heldout_order_replicates": 100,
    "prefixes": [
      1,
      2,
      4,
      8
    ],
    "primary_estimand": "NLL(lambda=1)-NLL(lambda=4) at h=8",
    "primary_test_randomizations": 10000,
    "selection_odds_multipliers": [
      1,
      2,
      4
    ],
    "unit": "synthetic_profile"
  },
  "evidence_kind": "compact_pretest_freeze",
  "frozen_file_count": 29,
  "frozen_files": {
    "android/app/src/androidTest/java/dev/accretionlink/audit/inference/G5LockedTestExtractorDeviceTest.java": {
      "sha256": "440a4d581990b8b7d3e52fcabb7d1634794758265337f82a3fd4607393591994",
      "size_bytes": 13095
    },
    "android/app/src/main/assets/academic/embeddinggemma_linear_head.alh": {
      "sha256": "e7c008d4fa7ab2c958ecdcf60030391111f3f8c8f6a72416c2124abb5f1f4e94",
      "size_bytes": 55444
    },
    "android/app/src/main/assets/academic/embeddinggemma_linear_head.json": {
      "sha256": "9f5e534b65309a82ce745ba60eb5b6d2b51878c9d0bbe52d657a6eede43d9787",
      "size_bytes": 868
    },
    "android/app/src/main/java/dev/accretionlink/audit/inference/LinearPosteriorHead.java": {
      "sha256": "84a5d7dbbda7ceed28b1015b0864c05542bbafb7697e00ca81063d5516c3315c",
      "size_bytes": 8077
    },
    "android/app/src/main/java/dev/accretionlink/audit/security/SecurityOperationEngine.java": {
      "sha256": "d2c730f2eb8e6bc420424529f49651bd311f419e3bb149efda5aefdb6c4a187b",
      "size_bytes": 12193
    },
    "android/evidence/embeddinggemma_g5_batch_report.json": {
      "sha256": "31f2ab532d58af4115633f9ac9bd4fdf2c734129ec5de0b3f6eef28fcf93af0e",
      "size_bytes": 6093
    },
    "android/evidence/embeddinggemma_g5_native_async_report.json": {
      "sha256": "6b6fd09cb25585a937a3d374611dfc652b952ce861b0c5e04623f1ae342ca9de",
      "size_bytes": 2138
    },
    "android/evidence/embeddinggemma_online_pipeline_report.json": {
      "sha256": "c5801ddcf2b71fa6c43d13b545bcc9bfbed4c30c1ecaf00bbbf0f1bf9966b326",
      "size_bytes": 3389
    },
    "android/evidence/embeddinggemma_pixel10_state_head_report.json": {
      "sha256": "3a90a8d7ffcfc9b63bf99d9fcf10674b15aece7edd5180c9677f245b1ad432c4",
      "size_bytes": 1098
    },
    "android/evidence/g5_evidence_verification.json": {
      "sha256": "9b150ee2e5de1d07fa2c3f37ee81ced58066b21a9d2debbc68359aa364aeecfc",
      "size_bytes": 2023
    },
    "android/evidence/pixel10_android_tokenizer_parity.json": {
      "sha256": "c88578d2f0cb6e688c9bda702651faade1732067029486c0d91eb86ad137db11",
      "size_bytes": 2419
    },
    "configs/embeddinggemma_head.json": {
      "sha256": "9a41e6d2ca687fb9b9c242245ad9b9a8ff13a5a64c253c596231b49aa558c505",
      "size_bytes": 2072
    },
    "configs/embeddinggemma_online_runtime_evidence.schema.json": {
      "sha256": "59a75ecfd16528e356d07a444285579219852a1466bf56a83aeee1517ad3da04",
      "size_bytes": 4680
    },
    "configs/synthpai_full.json": {
      "sha256": "95a714c0a742cad7f7920cfba6fd911b0ecf94165da573adec41061f0fdb60ce",
      "size_bytes": 1269
    },
    "experiments/core.py": {
      "sha256": "7b16e2ecf93555dcae05e3392fa0fb7e0b15c37801d6a6b0e8234e1d92c41e37",
      "size_bytes": 16225
    },
    "experiments/embedding_head.py": {
      "sha256": "a4b4e6af309dcea741453ec1633befedf91325a01a096ae1c031fe182340c41f",
      "size_bytes": 38453
    },
    "experiments/evaluate_embeddinggemma_locked_test.py": {
      "sha256": "3b6cdea5f0f81775f8046fe81be728d976988627fa1e2ea2677d5c78bc1065ab",
      "size_bytes": 21540
    },
    "experiments/locked_test_corpus.py": {
      "sha256": "a406c9bf3b2bf0bd604bcc841cbc10e6232060146e9c58747efbef1924ef970a",
      "size_bytes": 5409
    },
    "experiments/metrics.py": {
      "sha256": "6081f45c02a492aa7e64392b520f2cf916e4d6ad261d2abc1164c546e5986a5b",
      "size_bytes": 3519
    },
    "experiments/modeling.py": {
      "sha256": "f92612a21a79bf817c95c05812c5e269b3b9fff75d211926c98f232ffc4eb3bb",
      "size_bytes": 15757
    },
    "experiments/selection.py": {
      "sha256": "475411e2efc16ebaa4e316a8b5f9b2cce773557367a2fcddadc953899a2442b3",
      "size_bytes": 7966
    },
    "experiments/verify_embeddinggemma_freeze.py": {
      "sha256": "47257844574264c1fd8ffdc4706c5ef74de2d0d69e56e716fa2873eef864584b",
      "size_bytes": 2687
    },
    "models/candidate/embeddinggemma_linear_head.npz": {
      "sha256": "c140b00c3a167cf72c8b60edf32e921ffa725dfdf1b89966e83a3c9c33f079e3",
      "size_bytes": 57202
    },
    "models/candidate/embeddinggemma_linear_head_contract.json": {
      "sha256": "cbaade9745b5c7cd9ef2f9d4df1da306313cee48f08fd28ac46ce8ab6114edca",
      "size_bytes": 6878
    },
    "models/embeddinggemma_g5_contract.json": {
      "sha256": "68a27183b97331c03b06f9e9138c603ede551846ae764af880ade4b67f801167",
      "size_bytes": 3492
    },
    "results/candidate/embeddinggemma_calibration_comparison.json": {
      "sha256": "e738a6eb2e96e6d12015fbc2bb19ba8875cbd2f305264c2b4d93749284fc1822",
      "size_bytes": 21407
    },
    "results/final/pretest_split_manifest.json": {
      "sha256": "8f8debb6241d4daf72e52e913ad60447c6af02acf397b8e53e6388c7426c6f65",
      "size_bytes": 5215
    },
    "scripts/build_locked_test_corpus.py": {
      "sha256": "af9ccd1fba2a0e030d0da32e9986e18224e8315c3dc2c4e42b9d74d1a62d52c4",
      "size_bytes": 3297
    },
    "scripts/pack_locked_test_embeddings.py": {
      "sha256": "3ad6d2ef235a0a46eec6d798be160fb2b0991eac6baa8a38004af402ba7edb4a",
      "size_bytes": 5188
    }
  },
  "head": {
    "contract_sha256": "cbaade9745b5c7cd9ef2f9d4df1da306313cee48f08fd28ac46ce8ab6114edca",
    "runtime_architecture_gate": "PASS",
    "sha256": "c140b00c3a167cf72c8b60edf32e921ffa725dfdf1b89966e83a3c9c33f079e3",
    "statistical_gate": "PASS"
  },
  "schema_version": 1,
  "security_operation": {
    "android_engine_sha256": "d2c730f2eb8e6bc420424529f49651bd311f419e3bb149efda5aefdb6c4a187b",
    "embeddings_in_replay": false,
    "operation": "registered_exposure_control_security_game",
    "raw_text_in_replay": false
  },
  "source_manifest_sha256": "1201b464a1c8bb92244cab1da729910cdcc041d6b6bb16a76adb2c163af88225",
  "test_lock": {
    "one_use_device_replay": "results/final/embeddinggemma_device_security_replay.json",
    "one_use_report": "results/final/embeddinggemma_heldout_test_report.json",
    "profiles": 52,
    "status": "LOCKED_AND_UNOPENED_AT_FREEZE",
    "test_author_ids_sha256": "2777eada30b9aa2540b97bae3d7952eb41c3f0bf29a73b180724c8303607a4c3",
    "test_metrics_constructed_at_freeze": false,
    "test_predictions_constructed_at_freeze": false,
    "test_text_features_constructed_at_freeze": false,
    "unlock_phrase_sha256": "b1b1d7efd6a48d5b42ed5af19819febb2403d4d2f99f9921918aa402e9d264d8"
  }
}


==> anc/results/tensor_g5_live_hardened.json <==
{
  "schema_version": 1,
  "status": "FAIL_CLOSED",
  "api_surface": "LiteRT_2.1.6_native_C",
  "runtime_version": "2.1.6",
  "device": "Pixel 10",
  "soc_model": "Tensor G5",
  "model_artifact": "Tensor_G5_AOT_EmbeddingGemma_300M_seq256",
  "model_path_basename": "embeddinggemma-300M_seq256_mixed-precision.google.tensor_g5.tflite",
  "model_sha256": "e49a10b5769296953906fd4b7d75805a2d8729d4cd3a2c53c887390332da3ace",
  "requested_accelerator": "NPU_ONLY",
  "fallback_enabled": false,
  "fully_accelerated": true,
  "fallback_nodes": 0,
  "fallback_nodes_basis": "LiteRtCompiledModelIsFullyAccelerated_has_no_non_delegated_ops",
  "managed_buffer_sets": 2,
  "heldout_test_accessed": false,
  "open_ms": 42.853802,
  "synchronous_reference_runs": 5,
  "synchronous_single_run_reference_ms": 45.58138,
  "two_submit_host_tail_ms": 0.983958,
  "second_submit_host_tail_ms": 0.283646,
  "host_tail_vs_sync_ratio": 0.0215868409,
  "pair_wall_through_both_fences_ms": 92.674271,
  "pair_wall_vs_two_sync_ratio": 1.01658036,
  "registered_host_tail_ratio_limit": 1.5,
  "registered_pair_wall_ratio_limit": 0.9,
  "second_submit_returned_before_first_wait": true,
  "concurrent_inflight_observed": true,
  "host_tail_not_serialized": true,
  "unsignaled_event_observed_at_return": true,
  "overlap_timing_supported": false,
  "hardware_overlap_claimed": false,
  "hardware_overlap_interpretation": "the preregistered async overlap gate was not met; no overlap claim is permitted",
  "requests": [
    {"index": 0, "async_returned": true, "output_event_present": true, "event_type": 1, "fence_fd_available": true, "fence_fd_observed": 153, "signaled_at_return": false, "signaled_after_second_submit": false, "submit_ms": 0.678645, "event_wait_ms": 47.858802, "host_read_ms": 0.562891, "embedding_norm": 0.999477164},
    {"index": 1, "async_returned": true, "output_event_present": true, "event_type": 1, "fence_fd_available": true, "fence_fd_observed": 152, "signaled_at_return": false, "signaled_after_second_submit": false, "submit_ms": 0.275078, "event_wait_ms": 42.538464, "host_read_ms": 0.717916, "embedding_norm": 0.999477164}
  ]
}

